An $O(s^r)$-Resolution ODE Framework for Understanding Discrete-Time Algorithms and Applications to the Linear Convergence of Minimax Problems

There has been a long history of using ordinary differential equations (ODEs) to understand the dynamics of discrete-time algorithms (DTAs). Surprisingly, there are still two fundamental and unanswered questions: (i) it is unclear how to obtain a \emph{suitable} ODE from a given DTA, and (ii) it is unclear the connection between the convergence of a DTA and its corresponding ODEs. In this paper, we propose a new machinery -- an $O(s^r)$-resolution ODE framework -- for analyzing the behavior of a generic DTA, which (partially) answers the above two questions. The framework contains three steps: 1. To obtain a suitable ODE from a given DTA, we define a hierarchy of $O(s^r)$-resolution ODEs of a DTA parameterized by the degree $r$, where $s$ is the step-size of the DTA. We present a principal approach to construct the unique $O(s^r)$-resolution ODEs from a DTA; 2. To analyze the resulting ODE, we propose the $O(s^r)$-linear-convergence condition of a DTA with respect to an energy function, under which the $O(s^r)$-resolution ODE converges linearly to an optimal solution; 3. To bridge the convergence properties of a DTA and its corresponding ODEs, we define the properness of an energy function and show that the linear convergence of the $O(s^r)$-resolution ODE with respect to a proper energy function can automatically guarantee the linear convergence of the DTA. To better illustrate this machinery, we utilize it to study three classic algorithms -- gradient descent ascent (GDA), proximal point method (PPM) and extra-gradient method (EGM) -- for solving the unconstrained minimax problem $\min_{x\in\RR^n} \max_{y\in \RR^m} L(x,y)$.

==> High-Resolution ODE and its applications on SSP (1)/ODE_papter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra\n",
    "using LaTeXStrings\n",
    "using GR\n",
    "using Pkg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m registry at `~/.julia/registries/General`\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m git-repo `https://github.com/JuliaRegistries/General.git`\n",
      "\u001b[?25l\u001b[2K\u001b[?25h\u001b[32m\u001b[1m Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.3/Project.toml`\n",
      "\u001b[90m [no changes]\u001b[39m\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.3/Manifest.toml`\n",
      "\u001b[90m [no changes]\u001b[39m\n",
      "\u001b[32m\u001b[1m  Building\u001b[22m\u001b[39m GR → `~/.julia/packages/GR/tPkHV/deps/build.log`\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "false"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Pkg.update(\"GR\"); ENV[\"GRDIR\"]=\"\"; Pkg.build(\"GR\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    current_solution += s*F_matrix*F_matrix*current_solution\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function gd!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [s/2 -1; 1 s/2]\n",
    "#     [1 -s/2; s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function pgd!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1; 1 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function high_pgd!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1+2*s^2/3; 1-2*s^2/3 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function high_egm!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1-s^2/3; 1+s^2/3 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function gf!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  dx[1] = - x[2]\n",
    "  dx[2] = x[1]\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 8.0)"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=4.5\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gf = ODEProblem(gf!,x0,tspan)\n",
    "sol_gf = solve(ODE_gf);\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, dpi=300)\n",
    "plot!(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:orange, linewidth=2, label=\"JM\", arrow=0.5)\n",
    "plot!(sol_gf, vars=(1,2), color=:black, linewidth=2, label=\"GF\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GM_PPM_EGM\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "sh: latex: command not found\n",
      "latex: failed to create a dvi file\n",
      "sh: latex: command not found\n",
      "latex: failed to create a dvi file\n"
     ]
    }
   ],
   "source": [
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(ODE_gd);\n",
    "xylim=1.5\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd);\n",
    "ODE_high_pgd = ODEProblem(high_pgd!,x0,tspan)\n",
    "sol_high_pgd = solve(ODE_high_pgd);\n",
    "ODE_high_egm = ODEProblem(high_egm!,x0,tspan)\n",
    "sol_high_egm = solve(ODE_high_egm);\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, aspect_ratio=:equal, dpi=300)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=L\"a\\$s^2\\$textrm{a}bc\", arrow=0.5)\n",
    "plot!(sol_high_pgd, vars=(1,2), color=:blue, linewidth=2, label=L\"O(s^2)$-ODE\", arrow=0.5)\n",
    "plot!(sol_high_egm, vars=(1,2), color=:grey, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "# plot!(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5)\n",
    "# plot!(sol_gd, vars=(1,2), color=:grey, linewidth=2, label=\"ODE_GM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"PPM_EGM_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(ODE_gd);\n",
    "xylim=4.5\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, dpi=300)\n",
    "plot!(sol_gd, vars=(1,2), color=:grey, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GD_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "# ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(ODE_pgd);\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"MP_GM_PDHG\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd);\n",
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, dpi=300)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"PPM_EGM_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "MethodError",
     "evalue": "MethodError: no method matching pgd!(; s=0.1)\nClosest candidates are:\n  pgd!(!Matched::Any, !Matched::Any, !Matched::Any, !Matched::Any; s) at In[2]:54",
     "output_type": "error",
     "traceback": [
      "MethodError: no method matching pgd!(; s=0.1)\nClosest candidates are:\n  pgd!(!Matched::Any, !Matched::Any, !Matched::Any, !Matched::Any; s) at In[2]:54",
      "",
      "Stacktrace:",
      " [1] top-level scope at In[9]:1"
     ]
    }
   ],
   "source": [
    "ODE_pgd_1 = ODEProblem(pgd!(;s=0.1),x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd_1);\n",
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"PPM_EGM_ODE_03\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip3600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip3601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M182.008 1487.47 L2352.76 1487.47 L2352.76 47.2441 L182.008 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip3602\">\n",
       "    <rect x=\"182\" y=\"47\" width=\"2172\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  543.799,1487.47 543.799,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  905.591,1487.47 905.591,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1629.17,1487.47 1629.17,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1990.96,1487.47 1990.96,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1247.44 2352.76,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1007.4 2352.76,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,527.321 2352.76,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,287.283 2352.76,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 182.008,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  543.799,1487.47 543.799,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  905.591,1487.47 905.591,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1629.17,1487.47 1629.17,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,1487.47 1990.96,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1247.44 208.057,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1007.4 208.057,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,767.359 208.057,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,527.321 208.057,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,287.283 208.057,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 543.799, 1541.47)\" x=\"543.799\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 905.591, 1541.47)\" x=\"905.591\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1629.17, 1541.47)\" x=\"1629.17\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1990.96, 1541.47)\" x=\"1990.96\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1264.94)\" x=\"158.008\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1024.9)\" x=\"158.008\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 784.859)\" x=\"158.008\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 544.821)\" x=\"158.008\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 304.783)\" x=\"158.008\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1732.07,194.791 1456.18,157.212 1187.48,173.115 947.568,236.772 753.87,338.982 618.566,468.123 548.005,611.309 542.668,755.557 597.611,888.87 \n",
       "  703.32,1001.14 846.874,1084.84 1013.3,1135.41 1186.96,1151.42 1352.92,1134.4 1498.11,1088.47 1612.27,1019.82 1688.52,935.999 1723.71,845.171 1718.31,755.418 \n",
       "  1676.12,674.062 1603.67,607.127 1509.43,558.948 1402.99,531.956 1294.14,526.63 1192.07,541.62 1104.64,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1144.66,578.383 1104.64,574.011 1132.15,544.625 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1104.64,574.011 1192.07,541.62 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1990.96\" y2=\"271.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1990.96\" y2=\"303.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1732.07\" y2=\"178.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1716.07\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1732.07\" y2=\"210.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1748.07\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1456.18\" y2=\"141.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1440.18\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1456.18\" y2=\"173.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1472.18\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1187.48\" y2=\"157.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1171.48\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1187.48\" y2=\"189.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1203.48\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"947.568\" y2=\"220.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"931.568\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"947.568\" y2=\"252.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"963.568\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"753.87\" y2=\"322.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"737.87\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"753.87\" y2=\"354.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"769.87\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"618.566\" y2=\"452.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"602.566\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"618.566\" y2=\"484.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"634.566\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"548.005\" y2=\"595.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"532.005\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"548.005\" y2=\"627.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"564.005\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"542.668\" y2=\"739.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"526.668\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"542.668\" y2=\"771.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"558.668\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"597.611\" y2=\"872.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"581.611\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"597.611\" y2=\"904.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"613.611\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"703.32\" y2=\"985.142\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"687.32\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"703.32\" y2=\"1017.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"719.32\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"846.874\" y2=\"1068.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"830.874\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"846.874\" y2=\"1100.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"862.874\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1013.3\" y2=\"1119.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"997.296\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1013.3\" y2=\"1151.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1029.3\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1186.96\" y2=\"1135.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1170.96\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1186.96\" y2=\"1167.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1202.96\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1352.92\" y2=\"1118.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1336.92\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1352.92\" y2=\"1150.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1368.92\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1498.11\" y2=\"1072.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1482.11\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1498.11\" y2=\"1104.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1514.11\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1612.27\" y2=\"1003.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1596.27\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1612.27\" y2=\"1035.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1628.27\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1688.52\" y2=\"919.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1672.52\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1688.52\" y2=\"951.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1704.52\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1723.71\" y2=\"829.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1707.71\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1723.71\" y2=\"861.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1739.71\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1718.31\" y2=\"739.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1702.31\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1718.31\" y2=\"771.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1734.31\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1676.12\" y2=\"658.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1660.12\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1676.12\" y2=\"690.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1692.12\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1603.67\" y2=\"591.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1587.67\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1603.67\" y2=\"623.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1619.67\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1509.43\" y2=\"542.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1493.43\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1509.43\" y2=\"574.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1525.43\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1402.99\" y2=\"515.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1386.99\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1402.99\" y2=\"547.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1418.99\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1294.14\" y2=\"510.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1278.14\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1294.14\" y2=\"542.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1310.14\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1192.07\" y2=\"525.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1176.07\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1192.07\" y2=\"557.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1208.07\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1104.64\" y2=\"558.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1088.64\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1104.64\" y2=\"590.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1120.64\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1708.77,186.466 1406.38,150.893 1115.13,178.708 862.661,261.992 670.575,388.031 552.768,540.96 514.713,703.574 553.612,859.127 659.345,992.938 \n",
       "  816.068,1093.66 1004.23,1154.12 1202.79,1171.69 1391.43,1148.16 1552.45,1089.2 1672.32,1003.49 1742.65,901.638 1760.59,794.955 1728.68,694.303 1654.13,609.061 \n",
       "  1547.74,546.329 1422.57,510.418 1292.42,502.654 1170.48,521.494 1068.03,562.91 993.523,620.991 951.987,688.673 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  986.159,667.405 951.987,688.673 955.476,648.575 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  951.987,688.673 993.523,620.991 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1692.77\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1692.77\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1724.77\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1724.77\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1390.38\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1390.38\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1422.38\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1422.38\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1099.13\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1099.13\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1131.13\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1131.13\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"846.661\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"846.661\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"878.661\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"878.661\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"654.575\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"654.575\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"686.575\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"686.575\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"536.768\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"536.768\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"568.768\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"568.768\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"498.713\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"498.713\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"530.713\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"530.713\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"537.612\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"537.612\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"569.612\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"569.612\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"643.345\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"643.345\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"675.345\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"675.345\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"800.068\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"800.068\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"832.068\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"832.068\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"988.228\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"988.228\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"1020.23\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"1020.23\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1186.79\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1186.79\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1218.79\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1218.79\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1375.43\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1375.43\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1407.43\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1407.43\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1536.45\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1536.45\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1568.45\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1568.45\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1656.32\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1656.32\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1688.32\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1688.32\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1726.65\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1726.65\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1758.65\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1758.65\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1744.59\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1744.59\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1776.59\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1776.59\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1712.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1712.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1744.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1744.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1638.13\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1638.13\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1670.13\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1670.13\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1531.74\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1531.74\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1563.74\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1563.74\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1406.57\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1406.57\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1438.57\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1438.57\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1276.42\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1276.42\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1308.42\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1308.42\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1154.48\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1154.48\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1186.48\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1186.48\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1052.03\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1052.03\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1084.03\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1084.03\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"977.523\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"977.523\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"1009.52\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"1009.52\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"935.987\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"935.987\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"967.987\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"967.987\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1984.29,284.034 1977.58,280.826 1970.83,277.657 1964.06,274.527 1957.26,271.438 1950.44,268.388 1943.58,265.378 1936.69,262.408 1929.78,259.479 \n",
       "  1922.84,256.59 1915.88,253.741 1908.89,250.933 1901.87,248.165 1894.83,245.438 1887.76,242.752 1880.67,240.106 1873.56,237.501 1866.43,234.938 1859.27,232.415 \n",
       "  1852.09,229.933 1844.89,227.493 1837.67,225.093 1830.43,222.735 1823.17,220.419 1815.89,218.144 1808.6,215.91 1801.28,213.717 1793.95,211.566 1786.6,209.457 \n",
       "  1779.24,207.389 1771.85,205.363 1764.46,203.379 1757.05,201.436 1749.62,199.535 1742.18,197.676 1734.73,195.859 1727.26,194.083 1719.78,192.349 1712.3,190.657 \n",
       "  1704.79,189.007 1697.28,187.398 1689.76,185.832 1682.23,184.307 1674.69,182.824 1667.14,181.383 1659.59,179.984 1652.02,178.627 1644.45,177.311 1636.87,176.038 \n",
       "  1629.29,174.806 1621.7,173.616 1614.1,172.467 1606.5,171.36 1598.9,170.295 1591.3,169.272 1583.69,168.29 1576.07,167.35 1568.46,166.451 1560.85,165.594 \n",
       "  1553.23,164.779 1545.61,164.004 1538,163.271 1530.38,162.58 1522.77,161.93 1515.15,161.321 1507.54,160.753 1499.93,160.226 1492.33,159.74 1484.72,159.295 \n",
       "  1477.13,158.892 1469.53,158.528 1461.94,158.206 1454.36,157.924 1446.78,157.683 1439.21,157.483 1431.65,157.323 1424.09,157.203 1416.54,157.123 1409,157.084 \n",
       "  1401.47,157.085 1393.95,157.125 1386.44,157.206 1378.93,157.326 1371.44,157.486 1363.96,157.685 1356.49,157.924 1349.04,158.202 1341.59,158.52 1334.16,158.876 \n",
       "  1326.74,159.272 1319.34,159.707 1311.95,160.18 1304.57,160.692 1297.22,161.242 1289.87,161.831 1282.54,162.458 1275.23,163.123 1267.94,163.826 1260.66,164.567 \n",
       "  1253.4,165.345 1246.16,166.161 1238.94,167.015 1231.74,167.906 1224.56,168.834 1217.4,169.798 1210.25,170.8 1203.13,171.839 1196.03,172.914 1188.95,174.025 \n",
       "  1181.9,175.172 1174.86,176.356 1167.85,177.575 1160.87,178.83 1153.9,180.121 1146.96,181.447 1140.05,182.808 1133.16,184.204 1126.29,185.635 1119.46,187.101 \n",
       "  1112.64,188.601 1105.86,190.136 1099.1,191.704 1092.36,193.307 1085.66,194.943 1078.98,196.613 1072.33,198.316 1065.72,200.053 1059.12,201.822 1052.56,203.624 \n",
       "  1046.03,205.459 1039.53,207.326 1033.06,209.226 1026.62,211.157 1020.21,213.12 1013.84,215.115 1007.49,217.141 1001.18,219.199 994.897,221.287 988.65,223.406 \n",
       "  982.436,225.555 976.256,227.735 970.109,229.945 963.997,232.185 957.919,234.455 951.876,236.754 945.868,239.082 939.896,241.439 933.96,243.825 928.059,246.24 \n",
       "  922.195,248.682 916.368,251.153 910.578,253.652 904.825,256.179 899.109,258.733 893.432,261.314 887.792,263.922 882.191,266.557 876.629,269.218 871.105,271.906 \n",
       "  865.621,274.619 860.176,277.359 854.771,280.124 849.406,282.914 844.081,285.729 838.796,288.569 833.553,291.433 828.35,294.322 823.189,297.235 818.069,300.172 \n",
       "  812.991,303.132 807.954,306.115 802.96,309.122 798.008,312.151 793.099,315.203 788.233,318.277 783.41,321.374 778.629,324.492 773.893,327.631 769.2,330.792 \n",
       "  764.551,333.974 759.945,337.177 755.385,340.4 750.868,343.643 746.397,346.906 741.97,350.19 737.588,353.492 733.251,356.814 728.96,360.154 724.714,363.513 \n",
       "  720.514,366.891 716.36,370.286 712.252,373.7 708.191,377.131 704.175,380.579 700.206,384.045 696.284,387.527 692.409,391.026 688.581,394.541 684.799,398.071 \n",
       "  681.065,401.618 677.379,405.18 673.74,408.757 670.148,412.349 666.605,415.956 663.109,419.577 659.661,423.212 656.261,426.861 652.91,430.524 649.607,434.2 \n",
       "  646.352,437.888 643.146,441.59 639.988,445.304 636.879,449.03 633.819,452.768 630.807,456.518 627.845,460.279 624.931,464.051 622.067,467.834 619.252,471.628 \n",
       "  616.486,475.432 613.769,479.246 611.102,483.069 608.484,486.902 605.915,490.745 603.396,494.596 600.927,498.456 598.507,502.324 596.137,506.2 593.816,510.084 \n",
       "  591.545,513.976 589.323,517.874 587.152,521.78 585.03,525.693 582.958,529.612 580.935,533.537 578.962,537.468 577.04,541.404 575.166,545.346 573.343,549.293 \n",
       "  571.57,553.245 569.846,557.202 568.172,561.163 566.548,565.127 564.974,569.096 563.449,573.068 561.974,577.043 560.549,581.022 559.174,585.002 557.848,588.986 \n",
       "  556.572,592.971 555.345,596.958 554.169,600.947 553.041,604.937 551.963,608.928 550.935,612.92 549.956,616.912 549.026,620.905 548.145,624.898 547.314,628.89 \n",
       "  546.532,632.882 545.799,636.873 545.115,640.863 544.48,644.852 543.894,648.839 543.356,652.824 542.868,656.807 542.428,660.788 542.036,664.767 541.693,668.742 \n",
       "  541.399,672.714 541.152,676.683 540.954,680.649 540.804,684.61 540.702,688.568 540.648,692.521 540.641,696.47 540.683,700.413 540.771,704.352 540.907,708.285 \n",
       "  541.091,712.213 541.321,716.135 541.599,720.051 541.923,723.961 542.295,727.864 542.712,731.76 543.177,735.649 543.687,739.531 544.244,743.406 544.847,747.273 \n",
       "  545.496,751.132 546.191,754.983 546.931,758.825 547.716,762.659 548.547,766.483 549.423,770.299 550.343,774.105 551.309,777.902 552.319,781.689 553.373,785.466 \n",
       "  554.472,789.233 555.615,792.989 556.801,796.735 558.031,800.469 559.304,804.193 560.621,807.905 561.981,811.605 563.384,815.294 564.829,818.971 566.318,822.636 \n",
       "  567.848,826.289 569.421,829.928 571.035,833.555 572.692,837.169 574.389,840.77 576.129,844.358 577.909,847.931 579.73,851.491 581.591,855.037 583.494,858.568 \n",
       "  585.436,862.085 587.418,865.588 589.44,869.075 591.502,872.548 593.603,876.005 595.743,879.447 597.922,882.873 600.139,886.283 602.395,889.678 604.689,893.056 \n",
       "  607.02,896.418 609.39,899.763 611.797,903.092 614.241,906.403 616.722,909.698 619.239,912.975 621.793,916.235 624.383,919.478 627.009,922.702 629.671,925.909 \n",
       "  632.368,929.098 635.1,932.268 637.867,935.42 640.669,938.553 643.505,941.668 646.375,944.763 649.279,947.84 652.217,950.897 655.188,953.935 658.191,956.954 \n",
       "  661.228,959.953 664.297,962.932 667.398,965.891 670.531,968.83 673.695,971.749 676.891,974.647 680.118,977.525 683.376,980.382 686.664,983.218 689.982,986.034 \n",
       "  693.331,988.828 696.708,991.601 700.115,994.353 703.551,997.083 707.016,999.792 710.509,1002.48 714.03,1005.14 717.579,1007.79 721.155,1010.41 724.759,1013.01 \n",
       "  728.389,1015.58 732.046,1018.14 735.729,1020.67 739.438,1023.18 743.173,1025.67 746.933,1028.13 750.718,1030.57 754.529,1032.99 758.363,1035.38 762.222,1037.75 \n",
       "  766.105,1040.1 770.011,1042.43 773.94,1044.73 777.892,1047 781.867,1049.26 785.864,1051.49 789.883,1053.69 793.924,1055.87 797.986,1058.03 802.069,1060.16 \n",
       "  806.172,1062.27 810.296,1064.36 814.44,1066.42 818.604,1068.45 822.786,1070.46 826.988,1072.45 831.209,1074.41 835.448,1076.35 839.705,1078.26 843.98,1080.15 \n",
       "  848.273,1082.01 852.582,1083.84 856.908,1085.66 861.251,1087.44 865.61,1089.2 869.985,1090.94 874.375,1092.65 878.78,1094.33 883.201,1095.99 887.636,1097.63 \n",
       "  892.085,1099.23 896.548,1100.82 901.024,1102.37 905.514,1103.91 910.017,1105.41 914.532,1106.89 919.059,1108.34 923.599,1109.77 928.15,1111.17 932.713,1112.55 \n",
       "  937.286,1113.9 941.87,1115.23 946.465,1116.52 951.069,1117.8 955.684,1119.04 960.307,1120.26 964.94,1121.46 969.581,1122.63 974.231,1123.77 978.889,1124.88 \n",
       "  983.554,1125.97 988.228,1127.04 992.908,1128.07 997.595,1129.09 1002.29,1130.07 1006.99,1131.03 1011.69,1131.96 1016.4,1132.87 1021.12,1133.75 1025.84,1134.61 \n",
       "  1030.57,1135.43 1035.29,1136.24 1040.03,1137.01 1044.76,1137.76 1049.5,1138.49 1054.25,1139.19 1058.99,1139.86 1063.74,1140.51 1068.49,1141.13 1073.24,1141.72 \n",
       "  1077.99,1142.29 1082.75,1142.83 1087.5,1143.35 1092.26,1143.84 1097.01,1144.31 1101.77,1144.75 1106.52,1145.16 1111.27,1145.55 1116.03,1145.91 1120.78,1146.25 \n",
       "  1125.52,1146.56 1130.27,1146.84 1135.02,1147.1 1139.76,1147.34 1144.5,1147.55 1149.23,1147.73 1153.96,1147.89 1158.69,1148.02 1163.42,1148.13 1168.14,1148.21 \n",
       "  1172.85,1148.27 1177.56,1148.3 1182.26,1148.31 1186.96,1148.3 1191.65,1148.25 1196.34,1148.19 1201.02,1148.09 1205.69,1147.98 1210.35,1147.84 1215.01,1147.67 \n",
       "  1219.66,1147.48 1224.3,1147.26 1228.93,1147.03 1233.56,1146.76 1238.17,1146.47 1242.78,1146.16 1247.38,1145.83 1251.96,1145.47 1256.54,1145.08 1261.11,1144.68 \n",
       "  1265.66,1144.24 1270.21,1143.79 1274.74,1143.31 1279.27,1142.81 1283.78,1142.28 1288.28,1141.73 1292.76,1141.16 1297.24,1140.57 1301.7,1139.95 1306.15,1139.31 \n",
       "  1310.58,1138.64 1315.01,1137.96 1319.41,1137.25 1323.81,1136.51 1328.19,1135.76 1332.55,1134.98 1336.91,1134.18 1341.24,1133.36 1345.56,1132.52 1349.87,1131.65 \n",
       "  1354.16,1130.77 1358.43,1129.86 1362.69,1128.93 1366.93,1127.97 1371.15,1127 1375.36,1126.01 1379.55,1124.99 1383.72,1123.95 1387.88,1122.9 1392.01,1121.82 \n",
       "  1396.13,1120.72 1400.23,1119.6 1404.32,1118.46 1408.38,1117.3 1412.43,1116.12 1416.45,1114.92 1420.46,1113.7 1424.44,1112.46 1428.41,1111.2 1432.36,1109.92 \n",
       "  1436.28,1108.62 1440.19,1107.31 1444.07,1105.97 1447.94,1104.62 1451.78,1103.24 1455.6,1101.85 1459.4,1100.44 1463.18,1099.01 1466.94,1097.56 1470.67,1096.09 \n",
       "  1474.39,1094.61 1478.08,1093.11 1481.75,1091.59 1485.39,1090.05 1489.01,1088.5 1492.61,1086.92 1496.19,1085.34 1499.74,1083.73 1503.27,1082.11 1506.77,1080.47 \n",
       "  1510.25,1078.81 1513.71,1077.14 1517.14,1075.45 1520.55,1073.74 1523.93,1072.02 1527.28,1070.29 1530.62,1068.53 1533.92,1066.77 1537.2,1064.98 1540.46,1063.18 \n",
       "  1543.69,1061.37 1546.89,1059.54 1550.07,1057.7 1553.22,1055.84 1556.35,1053.97 1559.45,1052.08 1562.52,1050.18 1565.57,1048.27 1568.59,1046.34 1571.58,1044.4 \n",
       "  1574.54,1042.44 1577.48,1040.47 1580.39,1038.49 1583.27,1036.5 1586.13,1034.49 1588.96,1032.47 1591.76,1030.43 1594.53,1028.39 1597.27,1026.33 1599.99,1024.26 \n",
       "  1602.67,1022.18 1605.33,1020.09 1607.96,1017.98 1610.56,1015.87 1613.13,1013.74 1615.68,1011.6 1618.19,1009.45 1620.68,1007.29 1623.13,1005.12 1625.56,1002.94 \n",
       "  1627.96,1000.75 1630.33,998.546 1632.67,996.335 1634.98,994.114 1637.26,991.884 1639.51,989.644 1641.73,987.395 1643.92,985.137 1646.08,982.871 1648.21,980.595 \n",
       "  1650.31,978.311 1652.38,976.019 1654.42,973.718 1656.43,971.41 1658.41,969.094 1660.36,966.77 1662.28,964.438 1664.17,962.1 1666.03,959.754 1667.86,957.401 \n",
       "  1669.65,955.042 1671.42,952.676 1673.16,950.303 1674.86,947.924 1676.54,945.539 1678.18,943.148 1679.8,940.751 1681.38,938.348 1682.93,935.94 1684.45,933.526 \n",
       "  1685.94,931.108 1687.4,928.684 1688.83,926.256 1690.22,923.823 1691.59,921.386 1692.93,918.944 1694.23,916.499 1695.5,914.049 1696.74,911.596 1697.95,909.139 \n",
       "  1699.13,906.679 1700.28,904.216 1701.4,901.75 1702.49,899.28 1703.54,896.809 1704.57,894.334 1705.56,891.857 1706.52,889.379 1707.45,886.898 1708.35,884.415 \n",
       "  1709.22,881.93 1710.06,879.444 1710.87,876.957 1711.64,874.469 1712.39,871.979 1713.1,869.489 1713.78,866.998 1714.44,864.506 1715.06,862.014 1715.65,859.522 \n",
       "  1716.21,857.03 1716.73,854.538 1717.23,852.047 1717.7,849.555 1718.14,847.065 1718.54,844.575 1718.92,842.086 1719.26,839.598 1719.58,837.111 1719.86,834.626 \n",
       "  1720.11,832.143 1720.34,829.661 1720.53,827.181 1720.69,824.703 1720.82,822.227 1720.93,819.754 1721,817.283 1721.04,814.814 1721.05,812.349 1721.04,809.886 \n",
       "  1720.99,807.427 1720.91,804.971 1720.81,802.518 1720.67,800.069 1720.5,797.624 1720.31,795.182 1720.09,792.745 1719.83,790.311 1719.55,787.882 1719.24,785.458 \n",
       "  1718.9,783.038 1718.53,780.623 1718.13,778.212 1717.71,775.807 1717.25,773.407 1716.77,771.012 1716.26,768.623 1715.72,766.239 1715.15,763.862 1714.55,761.49 \n",
       "  1713.93,759.124 1713.28,756.764 1712.6,754.411 1711.9,752.064 1711.16,749.724 1710.4,747.391 1709.61,745.064 1708.8,742.745 1707.96,740.433 1707.09,738.128 \n",
       "  1706.19,735.83 1705.27,733.54 1704.32,731.258 1703.35,728.984 1702.35,726.718 1701.32,724.46 1700.27,722.21 1699.19,719.968 1698.09,717.735 1696.96,715.51 \n",
       "  1695.81,713.294 1694.63,711.087 1693.42,708.888 1692.19,706.699 1690.94,704.519 1689.66,702.348 1688.35,700.187 1687.02,698.036 1685.67,695.894 1684.29,693.762 \n",
       "  1682.89,691.639 1681.47,689.527 1680.02,687.425 1678.55,685.334 1677.05,683.252 1675.53,681.182 1673.99,679.121 1672.43,677.072 1670.84,675.033 1669.23,673.006 \n",
       "  1667.6,670.989 1665.94,668.984 1664.27,666.99 1662.57,665.007 1660.85,663.036 1659.1,661.076 1657.34,659.128 1655.56,657.192 1653.75,655.268 1651.92,653.355 \n",
       "  1650.08,651.455 1648.21,649.567 1646.32,647.691 1644.41,645.828 1642.48,643.977 1640.53,642.139 1638.56,640.313 1636.57,638.5 1634.56,636.7 1632.54,634.912 \n",
       "  1630.49,633.138 1628.43,631.377 1626.34,629.629 1624.24,627.894 1622.12,626.172 1619.98,624.464 1617.82,622.769 1615.65,621.088 1613.45,619.421 1611.24,617.767 \n",
       "  1609.02,616.127 1606.77,614.501 1604.51,612.888 1602.23,611.29 1599.94,609.706 1597.63,608.136 1595.3,606.58 1592.96,605.039 1590.6,603.511 1588.23,601.998 \n",
       "  1585.84,600.5 1583.43,599.016 1581.01,597.547 1578.58,596.092 1576.13,594.652 1573.67,593.227 1571.19,591.817 1568.7,590.421 1566.19,589.041 1563.67,587.675 \n",
       "  1561.14,586.325 1558.6,584.989 1556.04,583.669 1553.47,582.363 1550.89,581.073 1548.29,579.799 1545.68,578.539 1543.06,577.295 1540.43,576.067 1537.79,574.853 \n",
       "  1535.13,573.656 1532.47,572.474 1529.79,571.307 1527.11,570.156 1524.41,569.02 1521.7,567.9 1518.98,566.796 1516.25,565.708 1513.51,564.635 1510.77,563.579 \n",
       "  1508.01,562.538 1505.24,561.513 1502.47,560.504 1499.68,559.51 1496.89,558.533 1494.09,557.572 1491.28,556.627 1488.46,555.698 1485.64,554.784 1482.81,553.888 \n",
       "  1479.97,553.007 1477.12,552.142 1474.27,551.293 1471.41,550.461 1468.54,549.645 1465.67,548.845 1462.79,548.061 1459.91,547.294 1457.02,546.543 1454.12,545.808 \n",
       "  1451.22,545.089 1448.31,544.387 1445.4,543.701 1442.49,543.031 1439.57,542.378 1436.64,541.741 1433.71,541.12 1430.78,540.516 1427.85,539.928 1424.91,539.356 \n",
       "  1421.97,538.801 1419.02,538.262 1416.07,537.739 1413.12,537.233 1410.17,536.743 1407.21,536.269 1404.25,535.812 1401.29,535.37 1398.33,534.946 1395.37,534.537 \n",
       "  1392.41,534.145 1389.44,533.769 1386.48,533.409 1383.51,533.066 1380.54,532.738 1377.58,532.427 1374.61,532.132 1371.64,531.853 1368.67,531.591 1365.71,531.344 \n",
       "  1362.74,531.114 1359.78,530.899 1356.81,530.701 1353.85,530.519 1350.89,530.352 1347.93,530.202 1344.97,530.067 1342.01,529.949 1339.06,529.846 1336.11,529.759 \n",
       "  1333.16,529.688 1330.21,529.633 1327.27,529.593 1324.33,529.569 1321.39,529.561 1318.46,529.569 1315.53,529.591 1312.6,529.63 1309.68,529.684 1306.76,529.753 \n",
       "  1303.85,529.838 1300.94,529.938 1298.04,530.053 1295.14,530.184 1292.25,530.33 1289.36,530.491 1286.48,530.667 1283.6,530.858 1280.73,531.064 1277.86,531.285 \n",
       "  1275,531.521 1272.15,531.771 1269.3,532.037 1266.46,532.317 1263.63,532.611 1260.81,532.921 1257.99,533.244 1255.18,533.583 1252.37,533.936 1249.58,534.303 \n",
       "  1246.79,534.685 1244.01,535.081 1241.24,535.491 1238.47,535.916 1235.72,536.354 1232.97,536.807 1230.23,537.274 1227.51,537.754 1224.79,538.249 1222.08,538.757 \n",
       "  1219.37,539.279 1216.68,539.815 1214,540.364 1211.33,540.927 1208.67,541.503 1206.02,542.093 1203.38,542.696 1200.75,543.312 1198.13,543.941 1195.52,544.584 \n",
       "  1192.92,545.24 1190.33,545.908 1187.76,546.59 1185.19,547.284 1182.64,547.991 1180.1,548.711 1177.57,549.443 1175.06,550.188 1172.55,550.945 1170.06,551.714 \n",
       "  1167.58,552.496 1165.11,553.29 1162.66,554.096 1160.21,554.914 1157.79,555.745 1155.37,556.587 1152.97,557.44 1150.58,558.306 1148.2,559.183 1145.84,560.072 \n",
       "  1143.49,560.972 1141.15,561.883 1138.83,562.806 1136.53,563.74 1134.23,564.685 1131.95,565.642 1129.69,566.609 1127.44,567.587 1125.2,568.575 1122.98,569.575 \n",
       "  1120.78,570.585 1118.59,571.605 1116.41,572.636 1114.25,573.677 1112.1,574.729 1109.97,575.79 1107.86,576.862 1105.76,577.944 1103.68,579.035 1101.61,580.136 \n",
       "  1099.56,581.247 1097.52,582.367 1095.5,583.497 1093.5,584.636 1091.51,585.784 1089.54,586.942 1087.58,588.108 1085.64,589.284 1083.72,590.468 1081.82,591.661 \n",
       "  1079.93,592.863 1078.06,594.074 1076.2,595.292 1074.36,596.52 1072.54,597.755 1070.74,598.999 1068.95,600.25 1067.18,601.51 1065.43,602.777 1063.69,604.052 \n",
       "  1061.98,605.335 1060.28,606.625 1058.59,607.922 1056.93,609.227 1055.28,610.539 1053.65,611.858 1052.04,613.184 1050.45,614.517 1048.87,615.856 1047.32,617.203 \n",
       "  1045.78,618.556 1044.26,619.915 1042.76,621.281 1041.27,622.653 1039.81,624.031 1038.36,625.415 1036.93,626.806 1035.52,628.202 1034.13,629.604 1032.75,631.011 \n",
       "  1031.4,632.424 1030.06,633.843 1028.75,635.267 1027.45,636.696 1026.17,638.13 1024.91,639.57 1023.67,641.014 1022.44,642.463 1021.24,643.917 1020.06,645.375 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1056.73,628.784 1020.06,645.375 1028.78,606.084 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1020.06,645.375 1021.24,643.917 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M1931.11 372.684 L2280.76 372.684 L2280.76 130.764 L1931.11 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1931.11,372.684 2280.76,372.684 2280.76,130.764 1931.11,130.764 1931.11,372.684 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,191.244 2099.11,191.244 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2039.11\" y2=\"167.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2015.11\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2039.11\" y2=\"215.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2063.11\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 208.744)\" x=\"2123.11\" y=\"208.744\">PPM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,251.724 2099.11,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2015.11\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2015.11\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2063.11\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2063.11\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 269.224)\" x=\"2123.11\" y=\"269.224\">EGM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,312.204 2099.11,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 329.704)\" x=\"2123.11\" y=\"329.704\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, markershape=:+, markeralpha=1, markerstrokecolor=:red)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, markershape=:x, markeralpha=1, markerstrokecolor=:green)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"PPM_EGM_ODE_01\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip4000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip4001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M182.008 1487.47 L2352.76 1487.47 L2352.76 47.2441 L182.008 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip4002\">\n",
       "    <rect x=\"182\" y=\"47\" width=\"2172\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  223.855,1487.47 223.855,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  799.086,1487.47 799.086,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1374.32,1487.47 1374.32,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1949.55,1487.47 1949.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1247.44 2352.76,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1007.4 2352.76,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,527.321 2352.76,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,287.283 2352.76,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 182.008,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  223.855,1487.47 223.855,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  799.086,1487.47 799.086,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1374.32,1487.47 1374.32,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1949.55,1487.47 1949.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1247.44 208.057,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1007.4 208.057,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,767.359 208.057,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,527.321 208.057,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,287.283 208.057,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 223.855, 1541.47)\" x=\"223.855\" y=\"1541.47\">-4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 799.086, 1541.47)\" x=\"799.086\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1374.32, 1541.47)\" x=\"1374.32\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1949.55, 1541.47)\" x=\"1949.55\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1264.94)\" x=\"158.008\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1024.9)\" x=\"158.008\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 784.859)\" x=\"158.008\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 544.821)\" x=\"158.008\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 304.783)\" x=\"158.008\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1559.03,194.791 1449.36,157.212 1342.56,173.115 1247.2,236.772 1170.2,338.982 1116.42,468.123 1088.37,611.309 1086.25,755.557 1108.09,888.87 \n",
       "  1150.11,1001.14 1207.17,1084.84 1273.32,1135.41 1342.35,1151.42 1408.32,1134.4 1466.03,1088.47 1511.41,1019.82 1541.72,935.999 1555.7,845.171 1553.56,755.418 \n",
       "  1536.79,674.062 1507.99,607.127 1470.53,558.948 1428.22,531.956 1384.95,526.63 1344.38,541.62 1309.63,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1348.24,562.632 1309.63,574.011 1323.69,536.298 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1309.63,574.011 1344.38,541.62 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1661.93\" y2=\"271.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1661.93\" y2=\"303.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1559.03\" y2=\"178.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1543.03\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1559.03\" y2=\"210.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1575.03\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1449.36\" y2=\"141.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1433.36\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1449.36\" y2=\"173.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1465.36\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1342.56\" y2=\"157.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1326.56\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1342.56\" y2=\"189.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1358.56\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1247.2\" y2=\"220.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1231.2\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1247.2\" y2=\"252.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1263.2\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1170.2\" y2=\"322.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1154.2\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1170.2\" y2=\"354.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1186.2\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1116.42\" y2=\"452.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1100.42\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1116.42\" y2=\"484.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1132.42\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1088.37\" y2=\"595.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1072.37\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1088.37\" y2=\"627.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1104.37\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1086.25\" y2=\"739.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1070.25\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1086.25\" y2=\"771.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1102.25\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1108.09\" y2=\"872.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1092.09\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1108.09\" y2=\"904.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1124.09\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1150.11\" y2=\"985.142\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1134.11\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1150.11\" y2=\"1017.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1166.11\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1207.17\" y2=\"1068.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1191.17\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1207.17\" y2=\"1100.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1223.17\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1273.32\" y2=\"1119.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1257.32\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1273.32\" y2=\"1151.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1289.32\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1342.35\" y2=\"1135.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1326.35\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1342.35\" y2=\"1167.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1358.35\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1408.32\" y2=\"1118.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1392.32\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1408.32\" y2=\"1150.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1424.32\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1466.03\" y2=\"1072.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1450.03\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1466.03\" y2=\"1104.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1482.03\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1511.41\" y2=\"1003.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1495.41\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1511.41\" y2=\"1035.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1527.41\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1541.72\" y2=\"919.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1525.72\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1541.72\" y2=\"951.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1557.72\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1555.7\" y2=\"829.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1539.7\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1555.7\" y2=\"861.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1571.7\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1553.56\" y2=\"739.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1537.56\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1553.56\" y2=\"771.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1569.56\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1536.79\" y2=\"658.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1520.79\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1536.79\" y2=\"690.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1552.79\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1507.99\" y2=\"591.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1491.99\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1507.99\" y2=\"623.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1523.99\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1470.53\" y2=\"542.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1454.53\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1470.53\" y2=\"574.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1486.53\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1428.22\" y2=\"515.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1412.22\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1428.22\" y2=\"547.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1444.22\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1384.95\" y2=\"510.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1368.95\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1384.95\" y2=\"542.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1400.95\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1344.38\" y2=\"525.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1328.38\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1344.38\" y2=\"557.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1360.38\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1309.63\" y2=\"558.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1293.63\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1309.63\" y2=\"590.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1325.63\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1549.76,186.466 1429.57,150.893 1313.8,178.708 1213.45,261.992 1137.09,388.031 1090.27,540.96 1075.14,703.574 1090.6,859.127 1132.63,992.938 \n",
       "  1194.93,1093.66 1269.72,1154.12 1348.64,1171.69 1423.63,1148.16 1487.63,1089.2 1535.28,1003.49 1563.23,901.638 1570.36,794.955 1557.68,694.303 1528.04,609.061 \n",
       "  1485.76,546.329 1436,510.418 1384.27,502.654 1335.8,521.494 1295.08,562.91 1265.46,620.991 1248.95,688.673 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1274.97,657.964 1248.95,688.673 1240,649.433 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1248.95,688.673 1265.46,620.991 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1533.76\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1533.76\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1565.76\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1565.76\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1413.57\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1413.57\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1445.57\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1445.57\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1297.8\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1297.8\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1329.8\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1329.8\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1197.45\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1197.45\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1229.45\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1229.45\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1121.09\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1121.09\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1153.09\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1153.09\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1074.27\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1074.27\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1106.27\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1106.27\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1059.14\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1059.14\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1091.14\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1091.14\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1074.6\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1074.6\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1106.6\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1106.6\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1116.63\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1116.63\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1148.63\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1148.63\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1178.93\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1178.93\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1210.93\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1210.93\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1253.72\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1253.72\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1285.72\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1285.72\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1332.64\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1332.64\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1364.64\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1364.64\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1407.63\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1407.63\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1439.63\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1439.63\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1471.63\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1471.63\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1503.63\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1503.63\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1519.28\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1519.28\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1551.28\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1551.28\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1547.23\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1547.23\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1579.23\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1579.23\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1554.36\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1554.36\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1586.36\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1586.36\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1541.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1541.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1573.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1573.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1512.04\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1512.04\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1544.04\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1544.04\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1469.76\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1469.76\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1501.76\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1501.76\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1420\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1420\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1452\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1452\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1368.27\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1368.27\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1400.27\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1400.27\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1319.8\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1319.8\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1351.8\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1351.8\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1279.08\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1279.08\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1311.08\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1311.08\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1249.46\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1249.46\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1281.46\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1281.46\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1232.95\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1232.95\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1264.95\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1264.95\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1659.28,284.034 1656.61,280.826 1653.93,277.657 1651.24,274.527 1648.54,271.438 1645.82,268.388 1643.1,265.378 1640.36,262.408 1637.61,259.479 \n",
       "  1634.86,256.59 1632.09,253.741 1629.31,250.933 1626.52,248.165 1623.72,245.438 1620.91,242.752 1618.09,240.106 1615.27,237.501 1612.43,234.938 1609.59,232.415 \n",
       "  1606.73,229.933 1603.87,227.493 1601,225.093 1598.12,222.735 1595.24,220.419 1592.35,218.144 1589.44,215.91 1586.54,213.717 1583.62,211.566 1580.7,209.457 \n",
       "  1577.77,207.389 1574.84,205.363 1571.9,203.379 1568.95,201.436 1566,199.535 1563.04,197.676 1560.08,195.859 1557.11,194.083 1554.14,192.349 1551.17,190.657 \n",
       "  1548.18,189.007 1545.2,187.398 1542.21,185.832 1539.22,184.307 1536.22,182.824 1533.22,181.383 1530.21,179.984 1527.21,178.627 1524.2,177.311 1521.19,176.038 \n",
       "  1518.17,174.806 1515.15,173.616 1512.14,172.467 1509.11,171.36 1506.09,170.295 1503.07,169.272 1500.04,168.29 1497.02,167.35 1493.99,166.451 1490.97,165.594 \n",
       "  1487.94,164.779 1484.91,164.004 1481.88,163.271 1478.86,162.58 1475.83,161.93 1472.8,161.321 1469.78,160.753 1466.75,160.226 1463.73,159.74 1460.71,159.295 \n",
       "  1457.69,158.892 1454.67,158.528 1451.65,158.206 1448.64,157.924 1445.63,157.683 1442.62,157.483 1439.61,157.323 1436.61,157.203 1433.61,157.123 1430.61,157.084 \n",
       "  1427.62,157.085 1424.63,157.125 1421.64,157.206 1418.66,157.326 1415.68,157.486 1412.71,157.685 1409.74,157.924 1406.77,158.202 1403.82,158.52 1400.86,158.876 \n",
       "  1397.91,159.272 1394.97,159.707 1392.03,160.18 1389.1,160.692 1386.18,161.242 1383.26,161.831 1380.34,162.458 1377.44,163.123 1374.54,163.826 1371.65,164.567 \n",
       "  1368.76,165.345 1365.88,166.161 1363.01,167.015 1360.15,167.906 1357.3,168.834 1354.45,169.798 1351.61,170.8 1348.78,171.839 1345.96,172.914 1343.14,174.025 \n",
       "  1340.34,175.172 1337.54,176.356 1334.76,177.575 1331.98,178.83 1329.21,180.121 1326.45,181.447 1323.7,182.808 1320.97,184.204 1318.24,185.635 1315.52,187.101 \n",
       "  1312.81,188.601 1310.11,190.136 1307.43,191.704 1304.75,193.307 1302.09,194.943 1299.43,196.613 1296.79,198.316 1294.16,200.053 1291.54,201.822 1288.93,203.624 \n",
       "  1286.33,205.459 1283.75,207.326 1281.18,209.226 1278.62,211.157 1276.07,213.12 1273.54,215.115 1271.01,217.141 1268.5,219.199 1266.01,221.287 1263.53,223.406 \n",
       "  1261.06,225.555 1258.6,227.735 1256.16,229.945 1253.73,232.185 1251.31,234.455 1248.91,236.754 1246.52,239.082 1244.15,241.439 1241.79,243.825 1239.44,246.24 \n",
       "  1237.11,248.682 1234.79,251.153 1232.49,253.652 1230.21,256.179 1227.93,258.733 1225.68,261.314 1223.44,263.922 1221.21,266.557 1219,269.218 1216.8,271.906 \n",
       "  1214.62,274.619 1212.46,277.359 1210.31,280.124 1208.18,282.914 1206.06,285.729 1203.96,288.569 1201.88,291.433 1199.81,294.322 1197.76,297.235 1195.72,300.172 \n",
       "  1193.7,303.132 1191.7,306.115 1189.72,309.122 1187.75,312.151 1185.8,315.203 1183.86,318.277 1181.94,321.374 1180.04,324.492 1178.16,327.631 1176.3,330.792 \n",
       "  1174.45,333.974 1172.62,337.177 1170.8,340.4 1169.01,343.643 1167.23,346.906 1165.47,350.19 1163.73,353.492 1162.01,356.814 1160.3,360.154 1158.61,363.513 \n",
       "  1156.94,366.891 1155.29,370.286 1153.66,373.7 1152.05,377.131 1150.45,380.579 1148.87,384.045 1147.31,387.527 1145.77,391.026 1144.25,394.541 1142.75,398.071 \n",
       "  1141.26,401.618 1139.8,405.18 1138.35,408.757 1136.92,412.349 1135.52,415.956 1134.13,419.577 1132.76,423.212 1131.4,426.861 1130.07,430.524 1128.76,434.2 \n",
       "  1127.47,437.888 1126.19,441.59 1124.94,445.304 1123.7,449.03 1122.48,452.768 1121.29,456.518 1120.11,460.279 1118.95,464.051 1117.81,467.834 1116.69,471.628 \n",
       "  1115.59,475.432 1114.51,479.246 1113.45,483.069 1112.41,486.902 1111.39,490.745 1110.39,494.596 1109.41,498.456 1108.45,502.324 1107.51,506.2 1106.58,510.084 \n",
       "  1105.68,513.976 1104.8,517.874 1103.93,521.78 1103.09,525.693 1102.27,529.612 1101.46,533.537 1100.68,537.468 1099.91,541.404 1099.17,545.346 1098.45,549.293 \n",
       "  1097.74,553.245 1097.06,557.202 1096.39,561.163 1095.74,565.127 1095.12,569.096 1094.51,573.068 1093.93,577.043 1093.36,581.022 1092.81,585.002 1092.29,588.986 \n",
       "  1091.78,592.971 1091.29,596.958 1090.82,600.947 1090.38,604.937 1089.95,608.928 1089.54,612.92 1089.15,616.912 1088.78,620.905 1088.43,624.898 1088.1,628.89 \n",
       "  1087.79,632.882 1087.5,636.873 1087.22,640.863 1086.97,644.852 1086.74,648.839 1086.53,652.824 1086.33,656.807 1086.16,660.788 1086,664.767 1085.86,668.742 \n",
       "  1085.75,672.714 1085.65,676.683 1085.57,680.649 1085.51,684.61 1085.47,688.568 1085.45,692.521 1085.45,696.47 1085.46,700.413 1085.5,704.352 1085.55,708.285 \n",
       "  1085.63,712.213 1085.72,716.135 1085.83,720.051 1085.96,723.961 1086.1,727.864 1086.27,731.76 1086.45,735.649 1086.66,739.531 1086.88,743.406 1087.12,747.273 \n",
       "  1087.38,751.132 1087.65,754.983 1087.95,758.825 1088.26,762.659 1088.59,766.483 1088.94,770.299 1089.3,774.105 1089.69,777.902 1090.09,781.689 1090.51,785.466 \n",
       "  1090.94,789.233 1091.4,792.989 1091.87,796.735 1092.36,800.469 1092.87,804.193 1093.39,807.905 1093.93,811.605 1094.49,815.294 1095.06,818.971 1095.65,822.636 \n",
       "  1096.26,826.289 1096.89,829.928 1097.53,833.555 1098.19,837.169 1098.86,840.77 1099.55,844.358 1100.26,847.931 1100.98,851.491 1101.72,855.037 1102.48,858.568 \n",
       "  1103.25,862.085 1104.04,865.588 1104.84,869.075 1105.66,872.548 1106.5,876.005 1107.35,879.447 1108.21,882.873 1109.1,886.283 1109.99,889.678 1110.9,893.056 \n",
       "  1111.83,896.418 1112.77,899.763 1113.73,903.092 1114.7,906.403 1115.69,909.698 1116.69,912.975 1117.7,916.235 1118.73,919.478 1119.78,922.702 1120.84,925.909 \n",
       "  1121.91,929.098 1122.99,932.268 1124.09,935.42 1125.21,938.553 1126.33,941.668 1127.47,944.763 1128.63,947.84 1129.8,950.897 1130.98,953.935 1132.17,956.954 \n",
       "  1133.38,959.953 1134.6,962.932 1135.83,965.891 1137.08,968.83 1138.33,971.749 1139.6,974.647 1140.89,977.525 1142.18,980.382 1143.49,983.218 1144.81,986.034 \n",
       "  1146.14,988.828 1147.48,991.601 1148.84,994.353 1150.2,997.083 1151.58,999.792 1152.97,1002.48 1154.37,1005.14 1155.78,1007.79 1157.2,1010.41 1158.63,1013.01 \n",
       "  1160.07,1015.58 1161.53,1018.14 1162.99,1020.67 1164.47,1023.18 1165.95,1025.67 1167.45,1028.13 1168.95,1030.57 1170.46,1032.99 1171.99,1035.38 1173.52,1037.75 \n",
       "  1175.07,1040.1 1176.62,1042.43 1178.18,1044.73 1179.75,1047 1181.33,1049.26 1182.92,1051.49 1184.52,1053.69 1186.12,1055.87 1187.74,1058.03 1189.36,1060.16 \n",
       "  1190.99,1062.27 1192.63,1064.36 1194.28,1066.42 1195.93,1068.45 1197.6,1070.46 1199.27,1072.45 1200.94,1074.41 1202.63,1076.35 1204.32,1078.26 1206.02,1080.15 \n",
       "  1207.73,1082.01 1209.44,1083.84 1211.16,1085.66 1212.89,1087.44 1214.62,1089.2 1216.36,1090.94 1218.1,1092.65 1219.85,1094.33 1221.61,1095.99 1223.37,1097.63 \n",
       "  1225.14,1099.23 1226.92,1100.82 1228.69,1102.37 1230.48,1103.91 1232.27,1105.41 1234.06,1106.89 1235.86,1108.34 1237.67,1109.77 1239.48,1111.17 1241.29,1112.55 \n",
       "  1243.11,1113.9 1244.93,1115.23 1246.76,1116.52 1248.59,1117.8 1250.42,1119.04 1252.26,1120.26 1254.1,1121.46 1255.95,1122.63 1257.79,1123.77 1259.65,1124.88 \n",
       "  1261.5,1125.97 1263.36,1127.04 1265.22,1128.07 1267.08,1129.09 1268.95,1130.07 1270.81,1131.03 1272.68,1131.96 1274.56,1132.87 1276.43,1133.75 1278.31,1134.61 \n",
       "  1280.19,1135.43 1282.07,1136.24 1283.95,1137.01 1285.83,1137.76 1287.71,1138.49 1289.6,1139.19 1291.49,1139.86 1293.37,1140.51 1295.26,1141.13 1297.15,1141.72 \n",
       "  1299.04,1142.29 1300.93,1142.83 1302.82,1143.35 1304.71,1143.84 1306.6,1144.31 1308.49,1144.75 1310.38,1145.16 1312.27,1145.55 1314.16,1145.91 1316.04,1146.25 \n",
       "  1317.93,1146.56 1319.82,1146.84 1321.7,1147.1 1323.59,1147.34 1325.47,1147.55 1327.35,1147.73 1329.24,1147.89 1331.11,1148.02 1332.99,1148.13 1334.87,1148.21 \n",
       "  1336.74,1148.27 1338.61,1148.3 1340.48,1148.31 1342.35,1148.3 1344.22,1148.25 1346.08,1148.19 1347.94,1148.09 1349.8,1147.98 1351.65,1147.84 1353.5,1147.67 \n",
       "  1355.35,1147.48 1357.19,1147.26 1359.04,1147.03 1360.87,1146.76 1362.71,1146.47 1364.54,1146.16 1366.37,1145.83 1368.19,1145.47 1370.01,1145.08 1371.82,1144.68 \n",
       "  1373.63,1144.24 1375.44,1143.79 1377.24,1143.31 1379.04,1142.81 1380.83,1142.28 1382.62,1141.73 1384.41,1141.16 1386.19,1140.57 1387.96,1139.95 1389.73,1139.31 \n",
       "  1391.49,1138.64 1393.25,1137.96 1395,1137.25 1396.75,1136.51 1398.49,1135.76 1400.22,1134.98 1401.95,1134.18 1403.68,1133.36 1405.39,1132.52 1407.1,1131.65 \n",
       "  1408.81,1130.77 1410.51,1129.86 1412.2,1128.93 1413.89,1127.97 1415.57,1127 1417.24,1126.01 1418.9,1124.99 1420.56,1123.95 1422.21,1122.9 1423.86,1121.82 \n",
       "  1425.5,1120.72 1427.13,1119.6 1428.75,1118.46 1430.36,1117.3 1431.97,1116.12 1433.57,1114.92 1435.16,1113.7 1436.75,1112.46 1438.32,1111.2 1439.89,1109.92 \n",
       "  1441.45,1108.62 1443.01,1107.31 1444.55,1105.97 1446.09,1104.62 1447.61,1103.24 1449.13,1101.85 1450.64,1100.44 1452.15,1099.01 1453.64,1097.56 1455.12,1096.09 \n",
       "  1456.6,1094.61 1458.07,1093.11 1459.52,1091.59 1460.97,1090.05 1462.41,1088.5 1463.84,1086.92 1465.27,1085.34 1466.68,1083.73 1468.08,1082.11 1469.47,1080.47 \n",
       "  1470.86,1078.81 1472.23,1077.14 1473.59,1075.45 1474.95,1073.74 1476.29,1072.02 1477.63,1070.29 1478.95,1068.53 1480.26,1066.77 1481.57,1064.98 1482.86,1063.18 \n",
       "  1484.15,1061.37 1485.42,1059.54 1486.68,1057.7 1487.94,1055.84 1489.18,1053.97 1490.41,1052.08 1491.63,1050.18 1492.84,1048.27 1494.04,1046.34 1495.23,1044.4 \n",
       "  1496.41,1042.44 1497.58,1040.47 1498.74,1038.49 1499.88,1036.5 1501.02,1034.49 1502.14,1032.47 1503.25,1030.43 1504.35,1028.39 1505.44,1026.33 1506.52,1024.26 \n",
       "  1507.59,1022.18 1508.65,1020.09 1509.69,1017.98 1510.73,1015.87 1511.75,1013.74 1512.76,1011.6 1513.76,1009.45 1514.75,1007.29 1515.73,1005.12 1516.69,1002.94 \n",
       "  1517.64,1000.75 1518.58,998.546 1519.51,996.335 1520.43,994.114 1521.34,991.884 1522.23,989.644 1523.12,987.395 1523.99,985.137 1524.85,982.871 1525.69,980.595 \n",
       "  1526.53,978.311 1527.35,976.019 1528.16,973.718 1528.96,971.41 1529.75,969.094 1530.52,966.77 1531.29,964.438 1532.04,962.1 1532.78,959.754 1533.5,957.401 \n",
       "  1534.22,955.042 1534.92,952.676 1535.61,950.303 1536.29,947.924 1536.95,945.539 1537.61,943.148 1538.25,940.751 1538.88,938.348 1539.49,935.94 1540.1,933.526 \n",
       "  1540.69,931.108 1541.27,928.684 1541.84,926.256 1542.39,923.823 1542.94,921.386 1543.47,918.944 1543.98,916.499 1544.49,914.049 1544.98,911.596 1545.47,909.139 \n",
       "  1545.93,906.679 1546.39,904.216 1546.84,901.75 1547.27,899.28 1547.69,896.809 1548.09,894.334 1548.49,891.857 1548.87,889.379 1549.24,886.898 1549.6,884.415 \n",
       "  1549.94,881.93 1550.28,879.444 1550.6,876.957 1550.91,874.469 1551.2,871.979 1551.49,869.489 1551.76,866.998 1552.02,864.506 1552.26,862.014 1552.5,859.522 \n",
       "  1552.72,857.03 1552.93,854.538 1553.13,852.047 1553.31,849.555 1553.49,847.065 1553.65,844.575 1553.8,842.086 1553.93,839.598 1554.06,837.111 1554.17,834.626 \n",
       "  1554.27,832.143 1554.36,829.661 1554.44,827.181 1554.5,824.703 1554.56,822.227 1554.6,819.754 1554.63,817.283 1554.64,814.814 1554.65,812.349 1554.64,809.886 \n",
       "  1554.62,807.427 1554.59,804.971 1554.55,802.518 1554.49,800.069 1554.43,797.624 1554.35,795.182 1554.26,792.745 1554.16,790.311 1554.05,787.882 1553.93,785.458 \n",
       "  1553.79,783.038 1553.64,780.623 1553.49,778.212 1553.32,775.807 1553.14,773.407 1552.94,771.012 1552.74,768.623 1552.53,766.239 1552.3,763.862 1552.06,761.49 \n",
       "  1551.82,759.124 1551.56,756.764 1551.29,754.411 1551.01,752.064 1550.71,749.724 1550.41,747.391 1550.1,745.064 1549.78,742.745 1549.44,740.433 1549.1,738.128 \n",
       "  1548.74,735.83 1548.37,733.54 1548,731.258 1547.61,728.984 1547.21,726.718 1546.8,724.46 1546.39,722.21 1545.96,719.968 1545.52,717.735 1545.07,715.51 \n",
       "  1544.61,713.294 1544.14,711.087 1543.66,708.888 1543.17,706.699 1542.68,704.519 1542.17,702.348 1541.65,700.187 1541.12,698.036 1540.58,695.894 1540.04,693.762 \n",
       "  1539.48,691.639 1538.91,689.527 1538.34,687.425 1537.75,685.334 1537.16,683.252 1536.55,681.182 1535.94,679.121 1535.32,677.072 1534.69,675.033 1534.05,673.006 \n",
       "  1533.4,670.989 1532.74,668.984 1532.07,666.99 1531.4,665.007 1530.72,663.036 1530.02,661.076 1529.32,659.128 1528.61,657.192 1527.89,655.268 1527.17,653.355 \n",
       "  1526.43,651.455 1525.69,649.567 1524.94,647.691 1524.18,645.828 1523.41,643.977 1522.64,642.139 1521.86,640.313 1521.07,638.5 1520.27,636.7 1519.46,634.912 \n",
       "  1518.65,633.138 1517.83,631.377 1517,629.629 1516.16,627.894 1515.32,626.172 1514.47,624.464 1513.61,622.769 1512.75,621.088 1511.88,619.421 1511,617.767 \n",
       "  1510.11,616.127 1509.22,614.501 1508.32,612.888 1507.42,611.29 1506.51,609.706 1505.59,608.136 1504.66,606.58 1503.73,605.039 1502.79,603.511 1501.85,601.998 \n",
       "  1500.9,600.5 1499.94,599.016 1498.98,597.547 1498.01,596.092 1497.04,594.652 1496.06,593.227 1495.08,591.817 1494.09,590.421 1493.09,589.041 1492.09,587.675 \n",
       "  1491.08,586.325 1490.07,584.989 1489.06,583.669 1488.03,582.363 1487.01,581.073 1485.98,579.799 1484.94,578.539 1483.9,577.295 1482.85,576.067 1481.8,574.853 \n",
       "  1480.75,573.656 1479.69,572.474 1478.62,571.307 1477.55,570.156 1476.48,569.02 1475.41,567.9 1474.33,566.796 1473.24,565.708 1472.15,564.635 1471.06,563.579 \n",
       "  1469.96,562.538 1468.86,561.513 1467.76,560.504 1466.65,559.51 1465.54,558.533 1464.43,557.572 1463.32,556.627 1462.2,555.698 1461.07,554.784 1459.95,553.888 \n",
       "  1458.82,553.007 1457.69,552.142 1456.55,551.293 1455.42,550.461 1454.28,549.645 1453.13,548.845 1451.99,548.061 1450.84,547.294 1449.69,546.543 1448.54,545.808 \n",
       "  1447.39,545.089 1446.24,544.387 1445.08,543.701 1443.92,543.031 1442.76,542.378 1441.6,541.741 1440.43,541.12 1439.27,540.516 1438.1,539.928 1436.93,539.356 \n",
       "  1435.76,538.801 1434.59,538.262 1433.42,537.739 1432.25,537.233 1431.07,536.743 1429.9,536.269 1428.72,535.812 1427.55,535.37 1426.37,534.946 1425.19,534.537 \n",
       "  1424.01,534.145 1422.84,533.769 1421.66,533.409 1420.48,533.066 1419.3,532.738 1418.12,532.427 1416.94,532.132 1415.76,531.853 1414.58,531.591 1413.4,531.344 \n",
       "  1412.22,531.114 1411.04,530.899 1409.87,530.701 1408.69,530.519 1407.51,530.352 1406.33,530.202 1405.16,530.067 1403.98,529.949 1402.81,529.846 1401.64,529.759 \n",
       "  1400.46,529.688 1399.29,529.633 1398.12,529.593 1396.95,529.569 1395.79,529.561 1394.62,529.569 1393.46,529.591 1392.29,529.63 1391.13,529.684 1389.97,529.753 \n",
       "  1388.81,529.838 1387.66,529.938 1386.5,530.053 1385.35,530.184 1384.2,530.33 1383.05,530.491 1381.91,530.667 1380.76,530.858 1379.62,531.064 1378.48,531.285 \n",
       "  1377.35,531.521 1376.21,531.771 1375.08,532.037 1373.95,532.317 1372.83,532.611 1371.7,532.921 1370.58,533.244 1369.47,533.583 1368.35,533.936 1367.24,534.303 \n",
       "  1366.13,534.685 1365.03,535.081 1363.93,535.491 1362.83,535.916 1361.73,536.354 1360.64,536.807 1359.55,537.274 1358.47,537.754 1357.39,538.249 1356.31,538.757 \n",
       "  1355.24,539.279 1354.17,539.815 1353.1,540.364 1352.04,540.927 1350.98,541.503 1349.93,542.093 1348.88,542.696 1347.83,543.312 1346.79,543.941 1345.75,544.584 \n",
       "  1344.72,545.24 1343.69,545.908 1342.67,546.59 1341.65,547.284 1340.63,547.991 1339.62,548.711 1338.62,549.443 1337.62,550.188 1336.62,550.945 1335.63,551.714 \n",
       "  1334.65,552.496 1333.67,553.29 1332.69,554.096 1331.72,554.914 1330.75,555.745 1329.79,556.587 1328.84,557.44 1327.89,558.306 1326.94,559.183 1326.01,560.072 \n",
       "  1325.07,560.972 1324.14,561.883 1323.22,562.806 1322.3,563.74 1321.39,564.685 1320.49,565.642 1319.59,566.609 1318.69,567.587 1317.8,568.575 1316.92,569.575 \n",
       "  1316.04,570.585 1315.17,571.605 1314.31,572.636 1313.45,573.677 1312.6,574.729 1311.75,575.79 1310.91,576.862 1310.07,577.944 1309.25,579.035 1308.42,580.136 \n",
       "  1307.61,581.247 1306.8,582.367 1306,583.497 1305.2,584.636 1304.41,585.784 1303.63,586.942 1302.85,588.108 1302.08,589.284 1301.31,590.468 1300.56,591.661 \n",
       "  1299.81,592.863 1299.06,594.074 1298.33,595.292 1297.59,596.52 1296.87,597.755 1296.15,598.999 1295.44,600.25 1294.74,601.51 1294.04,602.777 1293.35,604.052 \n",
       "  1292.67,605.335 1292,606.625 1291.33,607.922 1290.67,609.227 1290.01,610.539 1289.36,611.858 1288.72,613.184 1288.09,614.517 1287.46,615.856 1286.84,617.203 \n",
       "  1286.23,618.556 1285.63,619.915 1285.03,621.281 1284.44,622.653 1283.86,624.031 1283.28,625.415 1282.72,626.806 1282.15,628.202 1281.6,629.604 1281.06,631.011 \n",
       "  1280.52,632.424 1279.99,633.843 1279.46,635.267 1278.95,636.696 1278.44,638.13 1277.94,639.57 1277.44,641.014 1276.96,642.463 1276.48,643.917 1276.01,645.375 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1304.2,616.648 1276.01,645.375 1269.94,605.586 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1276.01,645.375 1276.48,643.917 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1659.96,282.872 1657.97,278.482 1655.95,274.115 1653.91,269.769 1651.85,265.445 1649.77,261.143 1647.66,256.865 1645.52,252.61 1643.37,248.378 \n",
       "  1641.19,244.171 1638.99,239.987 1636.77,235.828 1634.52,231.694 1632.25,227.585 1629.96,223.502 1627.65,219.445 1625.31,215.413 1622.95,211.409 1620.57,207.431 \n",
       "  1618.17,203.48 1615.75,199.557 1613.3,195.662 1610.84,191.795 1608.35,187.957 1605.84,184.147 1603.31,180.366 1600.76,176.615 1598.19,172.894 1595.59,169.202 \n",
       "  1592.98,165.541 1590.34,161.911 1587.69,158.312 1585.01,154.744 1582.32,151.208 1579.6,147.703 1576.86,144.231 1574.11,140.792 1571.33,137.385 1568.54,134.011 \n",
       "  1565.72,130.671 1562.89,127.365 1560.03,124.093 1557.16,120.855 1554.27,117.652 1551.36,114.484 1548.43,111.351 1545.48,108.253 1542.52,105.191 1539.53,102.166 \n",
       "  1536.53,99.1765 1533.51,96.2239 1530.47,93.3084 1527.42,90.4301 1524.35,87.5893 1521.26,84.7863 1518.15,82.0213 1515.03,79.2947 1511.89,76.6068 1508.73,73.9577 \n",
       "  1505.56,71.3478 1502.37,68.7773 1499.16,66.2465 1495.94,63.7556 1492.7,61.305 1489.45,58.8948 1486.18,56.5253 1482.9,54.1968 1479.6,51.9095 1476.28,49.6636 \n",
       "  1472.96,47.4595 1469.61,45.2973 1466.26,43.1773 1462.89,41.0998 1459.5,39.0649 1456.1,37.073 1452.69,35.1242 1449.27,33.2188 1445.83,31.357 1442.38,29.539 \n",
       "  1438.91,27.7651 1435.43,26.0355 1431.94,24.3504 1428.44,22.71 1424.93,21.1145 1421.4,19.5642 1417.87,18.0593 1414.32,16.5999 1410.76,15.1862 1407.19,13.8186 \n",
       "  1403.61,12.4971 1400.02,11.2219 1396.41,9.99337 1392.8,8.81158 1389.18,7.67675 1385.55,6.58907 1381.91,5.54873 1378.26,4.5559 1374.6,3.61077 1370.93,2.71352 \n",
       "  1367.25,1.86432 1363.57,1.06335 1359.87,0.31076 1356.17,-0.39327 1352.46,-1.04858 1348.75,-1.65501 1345.02,-2.21241 1341.29,-2.72062 1337.56,-3.17949 1333.81,-3.58886 \n",
       "  1330.06,-3.94861 1326.31,-4.25858 1322.54,-4.51864 1318.77,-4.72864 1315,-4.88847 1311.22,-4.99798 1307.44,-5.05705 1303.65,-5.06555 1299.86,-5.02337 1296.06,-4.93038 \n",
       "  1292.26,-4.78648 1288.45,-4.59154 1284.65,-4.34546 1280.83,-4.04813 1277.02,-3.69945 1273.2,-3.29932 1269.38,-2.84764 1265.56,-2.34431 1261.73,-1.78924 1257.91,-1.18235 \n",
       "  1254.08,-0.523551 1250.25,0.187244 1246.42,0.950114 1242.59,1.76513 1238.76,2.63236 1234.93,3.55184 1231.1,4.52366 1227.26,5.54788 1223.43,6.62456 1219.6,7.75376 \n",
       "  1215.77,8.93554 1211.94,10.1699 1208.12,11.457 1204.29,12.7968 1200.47,14.1894 1196.65,15.6347 1192.83,17.1329 1189.01,18.684 1185.2,20.2879 1181.39,21.9448 \n",
       "  1177.58,23.6546 1173.78,25.4173 1169.98,27.233 1166.19,29.1017 1162.4,31.0233 1158.61,32.9979 1154.83,35.0255 1151.06,37.106 1147.29,39.2395 1143.53,41.426 \n",
       "  1139.77,43.6654 1136.02,45.9576 1132.28,48.3028 1128.54,50.7008 1124.81,53.1516 1121.09,55.6553 1117.37,58.2117 1113.67,60.8208 1109.97,63.4825 1106.28,66.1969 \n",
       "  1102.6,68.9638 1098.92,71.7833 1095.26,74.6551 1091.61,77.5794 1087.96,80.556 1084.33,83.5848 1080.71,86.6658 1077.09,89.7989 1073.49,92.984 1069.9,96.2211 \n",
       "  1066.32,99.5099 1062.75,102.851 1059.19,106.243 1055.65,109.687 1052.12,113.182 1048.6,116.729 1045.09,120.326 1041.6,123.975 1038.12,127.675 1034.65,131.426 \n",
       "  1031.2,135.228 1027.76,139.08 1024.34,142.982 1020.93,146.935 1017.54,150.939 1014.16,154.992 1010.8,159.095 1007.45,163.248 1004.12,167.451 1000.8,171.703 \n",
       "  997.506,176.004 994.224,180.355 990.96,184.754 987.713,189.203 984.484,193.7 981.272,198.246 978.079,202.839 974.904,207.481 971.747,212.171 968.61,216.909 \n",
       "  965.491,221.694 962.392,226.527 959.313,231.407 956.253,236.333 953.213,241.307 950.194,246.327 947.195,251.393 944.217,256.505 941.261,261.663 938.325,266.867 \n",
       "  935.411,272.116 932.519,277.411 929.649,282.75 926.801,288.134 923.976,293.562 921.174,299.035 918.394,304.551 915.638,310.111 912.905,315.715 910.196,321.362 \n",
       "  907.511,327.051 904.85,332.784 902.213,338.558 899.601,344.375 897.014,350.233 894.452,356.133 891.916,362.074 889.405,368.056 886.919,374.079 884.46,380.142 \n",
       "  882.027,386.245 879.62,392.388 877.24,398.57 874.887,404.791 872.561,411.051 870.263,417.349 867.992,423.685 865.749,430.06 863.533,436.471 861.346,442.92 \n",
       "  859.188,449.405 857.058,455.927 854.957,462.485 852.885,469.079 850.842,475.708 848.829,482.372 846.845,489.071 844.891,495.805 842.967,502.572 841.073,509.373 \n",
       "  839.21,516.207 837.377,523.074 835.575,529.974 833.804,536.906 832.065,543.869 830.357,550.864 828.68,557.89 827.035,564.947 825.423,572.033 823.842,579.15 \n",
       "  822.294,586.296 820.778,593.472 819.295,600.675 817.845,607.907 816.428,615.167 815.045,622.455 813.694,629.769 812.378,637.11 811.095,644.478 809.846,651.871 \n",
       "  808.631,659.289 807.45,666.733 806.303,674.201 805.192,681.693 804.114,689.208 803.072,696.747 802.065,704.309 801.093,711.893 800.156,719.499 799.255,727.127 \n",
       "  798.389,734.775 797.559,742.444 796.765,750.133 796.007,757.842 795.285,765.57 794.599,773.317 793.95,781.082 793.337,788.865 792.761,796.666 792.222,804.483 \n",
       "  791.719,812.317 791.254,820.166 790.826,828.031 790.435,835.912 790.081,843.806 789.765,851.715 789.486,859.637 789.246,867.572 789.043,875.52 788.877,883.479 \n",
       "  788.75,891.451 788.662,899.433 788.611,907.426 788.598,915.429 788.624,923.441 788.689,931.462 788.792,939.492 788.934,947.53 789.115,955.575 789.334,963.628 \n",
       "  789.592,971.686 789.89,979.751 790.226,987.821 790.602,995.895 791.017,1003.97 791.471,1012.06 791.964,1020.14 792.497,1028.23 793.069,1036.32 793.681,1044.42 \n",
       "  794.332,1052.51 795.023,1060.61 795.753,1068.7 796.523,1076.8 797.333,1084.89 798.183,1092.99 799.073,1101.08 800.002,1109.17 800.972,1117.25 801.981,1125.33 \n",
       "  803.03,1133.41 804.12,1141.49 805.249,1149.55 806.419,1157.62 807.629,1165.67 808.879,1173.72 810.169,1181.76 811.499,1189.8 812.869,1197.82 814.28,1205.84 \n",
       "  815.73,1213.85 817.221,1221.84 818.752,1229.83 820.324,1237.8 821.935,1245.77 823.587,1253.72 825.279,1261.66 827.011,1269.58 828.783,1277.49 830.595,1285.39 \n",
       "  832.447,1293.27 834.339,1301.14 836.272,1308.99 838.244,1316.82 840.256,1324.64 842.308,1332.44 844.401,1340.22 846.533,1347.98 848.704,1355.72 850.916,1363.44 \n",
       "  853.167,1371.14 855.458,1378.82 857.788,1386.48 860.158,1394.12 862.568,1401.73 865.017,1409.32 867.505,1416.89 870.032,1424.43 872.599,1431.95 875.205,1439.44 \n",
       "  877.849,1446.91 880.533,1454.35 883.256,1461.76 886.017,1469.15 888.817,1476.5 891.656,1483.83 894.533,1491.13 897.449,1498.4 900.403,1505.63 903.395,1512.84 \n",
       "  906.426,1520.02 909.494,1527.16 912.6,1534.27 915.744,1541.35 918.925,1548.39 922.144,1555.4 925.401,1562.37 928.695,1569.31 932.025,1576.21 935.393,1583.08 \n",
       "  938.798,1589.91 942.239,1596.7 945.718,1603.45 949.232,1610.16 952.783,1616.84 956.37,1623.48 959.993,1630.07 963.652,1636.63 967.346,1643.14 971.076,1649.61 \n",
       "  974.842,1656.04 978.643,1662.43 982.478,1668.77 986.349,1675.07 990.255,1681.32 994.195,1687.53 998.169,1693.7 1002.18,1699.81 1006.22,1705.89 1010.3,1711.91 \n",
       "  1014.41,1717.89 1018.55,1723.82 1022.73,1729.7 1026.94,1735.53 1031.18,1741.31 1035.46,1747.04 1039.77,1752.72 1044.11,1758.35 1048.48,1763.93 1052.89,1769.45 \n",
       "  1057.32,1774.93 1061.79,1780.35 1066.29,1785.72 1070.82,1791.03 1075.38,1796.29 1079.97,1801.49 1084.6,1806.64 1089.25,1811.73 1093.93,1816.77 1098.64,1821.74 \n",
       "  1103.38,1826.67 1108.16,1831.53 1112.96,1836.34 1117.78,1841.08 1122.64,1845.77 1127.53,1850.4 1132.44,1854.97 1137.38,1859.48 1142.35,1863.93 1147.35,1868.31 \n",
       "  1152.37,1872.64 1157.42,1876.9 1162.5,1881.1 1167.6,1885.24 1172.73,1889.31 1177.88,1893.32 1183.06,1897.26 1188.26,1901.15 1193.49,1904.96 1198.75,1908.71 \n",
       "  1204.02,1912.4 1209.32,1916.01 1214.65,1919.57 1220,1923.05 1225.37,1926.47 1230.76,1929.82 1236.18,1933.1 1241.62,1936.31 1247.08,1939.46 1252.56,1942.53 \n",
       "  1258.07,1945.54 1263.59,1948.47 1269.14,1951.33 1274.7,1954.13 1280.28,1956.85 1285.89,1959.5 1291.51,1962.08 1297.16,1964.59 1302.82,1967.02 1308.5,1969.38 \n",
       "  1314.19,1971.67 1319.91,1973.88 1325.64,1976.02 1331.39,1978.09 1337.15,1980.08 1342.94,1981.99 1348.73,1983.84 1354.55,1985.6 1360.38,1987.29 1366.22,1988.91 \n",
       "  1372.08,1990.45 1377.95,1991.91 1383.83,1993.29 1389.73,1994.6 1395.65,1995.83 1401.57,1996.99 1407.51,1998.06 1413.46,1999.06 1419.42,1999.98 1425.39,2000.82 \n",
       "  1431.38,2001.58 1437.37,2002.26 1443.38,2002.86 1449.39,2003.39 1455.42,2003.83 1461.45,2004.19 1467.49,2004.48 1473.54,2004.68 1479.6,2004.8 1485.67,2004.84 \n",
       "  1491.74,2004.8 1497.82,2004.67 1503.91,2004.47 1510,2004.18 1516.1,2003.82 1522.2,2003.37 1528.31,2002.83 1534.42,2002.22 1540.54,2001.52 1546.66,2000.74 \n",
       "  1552.79,1999.88 1558.91,1998.93 1565.04,1997.9 1571.18,1996.79 1577.31,1995.59 1583.45,1994.31 1589.59,1992.95 1595.72,1991.5 1601.86,1989.97 1608,1988.35 \n",
       "  1614.14,1986.65 1620.27,1984.87 1626.41,1983 1632.54,1981.05 1638.67,1979.01 1644.8,1976.89 1650.93,1974.68 1657.05,1972.39 1663.17,1970.02 1669.28,1967.56 \n",
       "  1675.39,1965.01 1681.5,1962.38 1687.6,1959.67 1693.69,1956.87 1699.78,1953.99 1705.86,1951.02 1711.94,1947.96 1718,1944.83 1724.06,1941.6 1730.11,1938.29 \n",
       "  1736.15,1934.9 1742.19,1931.42 1748.21,1927.86 1754.22,1924.21 1760.22,1920.48 1766.22,1916.66 1772.2,1912.76 1778.17,1908.78 1784.12,1904.71 1790.07,1900.55 \n",
       "  1796,1896.31 1801.92,1891.99 1807.82,1887.58 1813.71,1883.09 1819.58,1878.52 1825.44,1873.86 1831.29,1869.11 1837.12,1864.29 1842.93,1859.37 1848.72,1854.38 \n",
       "  1854.5,1849.3 1860.26,1844.14 1866,1838.9 1871.72,1833.57 1877.43,1828.16 1883.11,1822.67 1888.77,1817.1 1894.42,1811.44 1900.04,1805.7 1905.65,1799.88 \n",
       "  1911.23,1793.98 1916.79,1788 1922.32,1781.94 1927.84,1775.79 1933.33,1769.56 1938.8,1763.26 1944.24,1756.87 1949.66,1750.4 1955.06,1743.86 1960.43,1737.23 \n",
       "  1965.77,1730.52 1971.09,1723.74 1976.39,1716.87 1981.65,1709.93 1986.89,1702.9 1992.1,1695.8 1997.28,1688.62 2002.44,1681.37 2007.56,1674.03 2012.66,1666.62 \n",
       "  2017.72,1659.14 2022.76,1651.57 2027.76,1643.93 2032.74,1636.21 2037.68,1628.42 2042.59,1620.55 2047.47,1612.61 2052.32,1604.59 2057.13,1596.5 2061.91,1588.33 \n",
       "  2066.66,1580.09 2071.37,1571.78 2076.05,1563.4 2080.69,1554.94 2085.3,1546.41 2089.87,1537.8 2094.41,1529.13 2098.91,1520.39 2103.37,1511.57 2107.8,1502.68 \n",
       "  2112.19,1493.73 2116.54,1484.7 2120.85,1475.61 2125.13,1466.45 2129.36,1457.22 2133.56,1447.92 2137.72,1438.56 2141.83,1429.12 2145.91,1419.63 2149.94,1410.06 \n",
       "  2153.94,1400.43 2157.89,1390.74 2161.8,1380.98 2165.67,1371.16 2169.49,1361.27 2173.28,1351.32 2177.02,1341.31 2180.71,1331.24 2184.36,1321.1 2187.97,1310.91 \n",
       "  2191.53,1300.65 2195.05,1290.34 2198.53,1279.96 2201.95,1269.53 2205.33,1259.04 2208.67,1248.49 2211.96,1237.88 2215.2,1227.22 2218.39,1216.5 2221.54,1205.73 \n",
       "  2224.63,1194.9 2227.68,1184.02 2230.68,1173.08 2233.64,1162.1 2236.54,1151.06 2239.39,1139.96 2242.19,1128.82 2244.95,1117.63 2247.65,1106.38 2250.3,1095.09 \n",
       "  2252.9,1083.75 2255.45,1072.36 2257.94,1060.92 2260.39,1049.44 2262.78,1037.91 2265.12,1026.34 2267.4,1014.72 2269.64,1003.06 2271.82,991.353 2273.94,979.604 \n",
       "  2276.02,967.814 2278.04,955.982 2280,944.109 2281.91,932.196 2283.77,920.244 2285.57,908.253 2287.31,896.224 2289,884.158 2290.63,872.056 2292.21,859.918 \n",
       "  2293.73,847.744 2295.19,835.536 2296.6,823.295 2297.95,811.02 2299.24,798.713 2300.48,786.375 2301.65,774.006 2302.77,761.606 2303.83,749.178 2304.83,736.721 \n",
       "  2305.77,724.236 2306.66,711.723 2307.48,699.185 2308.25,686.621 2308.95,674.032 2309.6,661.419 2310.19,648.782 2310.71,636.123 2311.18,623.442 2311.58,610.74 \n",
       "  2311.93,598.018 2312.21,585.276 2312.43,572.515 2312.59,559.737 2312.7,546.941 2312.73,534.129 2312.71,521.301 2312.63,508.459 2312.48,495.602 2312.27,482.733 \n",
       "  2312,469.85 2311.67,456.957 2311.27,444.052 2310.82,431.137 2310.3,418.214 2309.71,405.281 2309.07,392.342 2308.36,379.395 2307.59,366.443 2306.75,353.485 \n",
       "  2305.85,340.524 2304.89,327.559 2303.86,314.591 2302.78,301.622 2301.62,288.651 2300.41,275.681 2299.13,262.711 2297.78,249.743 2296.38,236.778 2294.91,223.816 \n",
       "  2293.37,210.858 2291.77,197.905 2290.11,184.959 2288.38,172.019 2286.59,159.087 2284.73,146.163 2282.81,133.249 2280.83,120.345 2278.78,107.452 2276.67,94.5719 \n",
       "  2274.49,81.7045 2272.25,68.8509 2269.94,56.0121 2267.57,43.1891 2265.14,30.3826 2262.64,17.5937 2260.08,4.82321 2257.45,-7.92796 2254.76,-20.6589 2252,-33.3686 \n",
       "  2249.18,-46.0563 2246.3,-58.7209 2243.35,-71.3616 2240.34,-83.9774 2237.26,-96.5674 2234.12,-109.131 2230.92,-121.666 2227.65,-134.173 2224.32,-146.651 2220.92,-159.097 \n",
       "  2217.46,-171.513 2213.94,-183.896 2210.35,-196.245 2206.7,-208.561 2202.99,-220.842 2199.21,-233.089 2195.37,-245.299 2191.47,-257.473 2187.5,-269.608 2183.48,-281.705 \n",
       "  2179.38,-293.762 2175.23,-305.779 2171.01,-317.754 2166.74,-329.686 2162.4,-341.576 2157.99,-353.421 2153.53,-365.22 2149,-376.974 2144.41,-388.681 2139.77,-400.34 \n",
       "  2135.05,-411.95 2130.28,-423.51 2125.45,-435.02 2120.55,-446.479 2115.6,-457.885 2110.58,-469.238 2105.51,-480.537 2100.37,-491.782 2095.18,-502.97 2089.92,-514.102 \n",
       "  2084.61,-525.176 2079.23,-536.192 2073.8,-547.149 2068.3,-558.045 2062.75,-568.881 2057.14,-579.655 2051.47,-590.366 2045.74,-601.014 2039.96,-611.597 2034.12,-622.116 \n",
       "  2028.21,-632.568 2022.26,-642.954 2016.24,-653.272 2010.17,-663.521 2004.04,-673.701 1997.86,-683.811 1991.62,-693.85 1985.32,-703.817 1978.97,-713.712 1972.57,-723.533 \n",
       "  1966.11,-733.28 1959.59,-742.953 1953.02,-752.549 1946.4,-762.069 1939.72,-771.511 1932.99,-780.875 1926.21,-790.16 1919.37,-799.366 1912.48,-808.491 1905.54,-817.534 \n",
       "  1898.55,-826.496 1891.5,-835.374 1884.41,-844.169 1877.26,-852.879 1870.07,-861.505 1862.82,-870.044 1855.53,-878.496 1848.18,-886.861 1840.79,-895.138 1833.35,-903.326 \n",
       "  1825.86,-911.424 1818.32,-919.431 1810.73,-927.348 1803.1,-935.172 1795.42,-942.903 1787.7,-950.541 1779.93,-958.085 1772.11,-965.534 1764.25,-972.887 1756.34,-980.144 \n",
       "  1748.39,-987.303 1740.4,-994.365 1732.36,-1001.33 1724.28,-1008.19 1716.16,-1014.96 1708,-1021.62 1699.79,-1028.18 1691.54,-1034.64 1683.26,-1041 1674.93,-1047.25 \n",
       "  1666.56,-1053.4 1658.16,-1059.44 1649.71,-1065.38 1641.23,-1071.22 1632.71,-1076.94 1624.15,-1082.56 1615.56,-1088.07 1606.92,-1093.47 1598.26,-1098.76 1589.56,-1103.94 \n",
       "  1580.82,-1109.01 1572.05,-1113.97 1563.24,-1118.82 1554.4,-1123.55 1545.53,-1128.18 1536.63,-1132.69 1527.69,-1137.09 1518.72,-1141.37 1509.73,-1145.54 1500.7,-1149.59 \n",
       "  1491.64,-1153.53 1482.55,-1157.35 1473.43,-1161.06 1464.29,-1164.65 1455.12,-1168.12 1445.92,-1171.47 1436.69,-1174.7 1427.44,-1177.81 1418.16,-1180.8 1408.85,-1183.67 \n",
       "  1399.52,-1186.42 1390.17,-1189.04 1380.8,-1191.55 1371.4,-1193.93 1361.98,-1196.19 1352.53,-1198.33 1343.07,-1200.34 1333.59,-1202.22 1324.08,-1203.99 1314.56,-1205.62 \n",
       "  1305.01,-1207.13 1295.45,-1208.52 1285.87,-1209.78 1276.28,-1210.91 1266.66,-1211.91 1257.03,-1212.79 1247.39,-1213.54 1237.73,-1214.15 1228.06,-1214.65 1218.37,-1215.01 \n",
       "  1208.67,-1215.24 1198.95,-1215.34 1189.23,-1215.31 1179.49,-1215.15 1169.75,-1214.87 1159.99,-1214.45 1150.22,-1213.89 1140.45,-1213.21 1130.66,-1212.4 1120.87,-1211.45 \n",
       "  1111.07,-1210.37 1101.26,-1209.16 1091.45,-1207.81 1081.64,-1206.34 1071.82,-1204.73 1061.99,-1202.98 1052.16,-1201.1 1042.33,-1199.09 1032.5,-1196.95 1022.66,-1194.67 \n",
       "  1012.83,-1192.25 1002.99,-1189.7 993.155,-1187.02 983.321,-1184.2 973.489,-1181.25 963.659,-1178.16 953.832,-1174.94 944.008,-1171.58 934.19,-1168.09 924.376,-1164.46 \n",
       "  914.567,-1160.69 904.766,-1156.79 894.971,-1152.76 885.184,-1148.58 875.405,-1144.28 865.635,-1139.83 855.875,-1135.25 846.125,-1130.54 836.387,-1125.69 826.66,-1120.7 \n",
       "  816.946,-1115.58 807.244,-1110.32 797.557,-1104.93 787.884,-1099.4 778.226,-1093.73 768.584,-1087.93 758.958,-1081.99 749.35,-1075.92 739.76,-1069.71 730.189,-1063.37 \n",
       "  720.637,-1056.89 711.105,-1050.27 701.594,-1043.52 692.104,-1036.64 682.637,-1029.62 673.192,-1022.46 663.771,-1015.17 654.375,-1007.75 645.004,-1000.19 635.659,-992.499 \n",
       "  626.34,-984.673 617.048,-976.712 607.785,-968.618 598.55,-960.391 589.343,-952.03 580.166,-943.537 571.019,-934.91 561.903,-926.152 552.818,-917.261 543.765,-908.238 \n",
       "  534.745,-899.083 525.758,-889.797 516.806,-880.379 507.888,-870.831 499.006,-861.153 490.159,-851.344 481.35,-841.405 472.578,-831.337 463.844,-821.14 455.149,-810.813 \n",
       "  446.493,-800.359 437.877,-789.776 429.302,-779.066 420.769,-768.228 412.278,-757.263 403.829,-746.172 395.424,-734.955 387.062,-723.612 378.746,-712.144 370.475,-700.552 \n",
       "  362.25,-688.835 354.071,-676.994 345.94,-665.03 337.857,-652.944 329.822,-640.734 321.836,-628.404 313.901,-615.951 306.016,-603.378 298.182,-590.685 290.4,-577.873 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M1888.27 433.164 L2280.76 433.164 L2280.76 130.764 L1888.27 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1888.27,433.164 2280.76,433.164 2280.76,130.764 1888.27,130.764 1888.27,433.164 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,191.244 2056.27,191.244 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1996.27\" y2=\"167.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1972.27\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1996.27\" y2=\"215.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"2020.27\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 208.744)\" x=\"2080.27\" y=\"208.744\">PPM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,251.724 2056.27,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"1972.27\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"1972.27\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"2020.27\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"2020.27\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 269.224)\" x=\"2080.27\" y=\"269.224\">EGM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,312.204 2056.27,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 329.704)\" x=\"2080.27\" y=\"329.704\">ODE</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#ff0000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,372.684 2056.27,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 390.184)\" x=\"2080.27\" y=\"390.184\">(u1,u2)</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(prob_gd)\n",
    "\n",
    "# prob_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(prob_pgd)\n",
    "\n",
    "plot!(sol_gd, vars=(1,2), color=:red)\n",
    "# plot(sol_pgd, vars=(1,2), color=:blue)\n",
    "# savefig(\"gd.png\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results for Strongly Convex-Concave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gf! (generic function with 2 methods)"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "F_matrix = [1 2; -2 1]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function gd!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [1-s/2 -s/2; s/2 1-s/2]\n",
    "  matrix_inverse = inv(matrix)\n",
    "  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]\n",
    "  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function pgd!(dx, x, p, t; s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [1+s/2 s/2; -s/2 1+s/2]\n",
    "  matrix_inverse = inv(matrix)\n",
    "  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]\n",
    "  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function gf!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  dx[1] = - x[1] - x[2]\n",
    "  dx[2] = x[1] - x[2]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=1.5\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gf = ODEProblem(gf!,x0,tspan)\n",
    "sol_gf = solve(ODE_gf);\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, legend=:bottomright, dpi=300)\n",
    "plot!(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:orange, linewidth=2, label=\"JM\", arrow=0.5)\n",
    "plot!(sol_gf, vars=(1,2), color=:black, linewidth=2, label=\"GF\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GM_PPM_EGM_SCC\")\n",
    "# , dpi=300"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4"
     ]
    }
   ],
   "source": [
    "if !(3>2 && 4>3)\n",
    "    print(3)\n",
    "else\n",
    "    print(4)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> High-Resolution ODE and its applications on SSP (1)/PDHG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 8.0)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "appm! (generic function with 2 methods)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function agd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  F_matrix = [0 1; -1 0]\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1]+(next_solution[1]-current_solution[1]))\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  F_matrix = [0 1; -1 0]\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function appm_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg!(dx, x, p, t, s=0.3)\n",
    "    matrix = [-1 -s/2; -3/2*s -1]\n",
    "    dx[1] = matrix[1,1] * x[2] - matrix[1,2] * x[1]\n",
    "    dx[2] = matrix[2,1] * x[2] - matrix[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function appm!(dx, x, p, t, s=0.3)\n",
    "    matrix = [-1 -s/2; -1/2*s -1]\n",
    "    dx[1] = matrix[1,1] * x[2] - matrix[1,2] * x[1]\n",
    "    dx[2] = matrix[2,1] * x[2] - matrix[2,2] * x[1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip6600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6602\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1575.69,194.791 1392.64,157.212 1214.37,173.115 1055.19,236.772 926.681,338.982 836.91,468.123 790.095,611.309 786.555,755.557 823.008,888.87 \n",
       "  893.143,1001.14 988.387,1084.84 1098.8,1135.41 1214.02,1151.42 1324.13,1134.4 1420.47,1088.47 1496.21,1019.82 1546.8,935.999 1570.14,845.171 1566.56,755.418 \n",
       "  1538.57,674.062 1490.5,607.127 1427.98,558.948 1357.36,531.956 1285.14,526.63 1217.41,541.62 1159.41,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1199.62,572.175 1159.41,574.011 1182.07,540.743 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1159.41,574.011 1217.41,541.62 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,229.673 1442.13,225.641 1279.61,270.726 1130.62,356.45 1007.35,471.441 918.576,602.716 869.183,736.993 860.073,861.919 888.441,967.091 \n",
       "  948.36,1044.82 1031.6,1090.58 1128.57,1103.14 1229.3,1084.34 1324.4,1038.71 1405.8,972.763 1467.42,894.265 1505.49,811.41 1518.71,732.047 1508.12,663.005 \n",
       "  1476.81,609.569 1429.47,575.143 1371.81,561.115 1309.93,566.911 1249.8,590.226 1196.66,627.385 1154.67,673.797 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1192.17,659.179 1154.67,673.797 1165.47,635.026 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1154.67,673.797 1196.66,627.385 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M1555.11 1343.47 L1915.5 1343.47 L1915.5 1041.07 L1555.11 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1555.11,1343.47 1915.5,1343.47 1915.5,1041.07 1555.11,1041.07 1555.11,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1101.55 1723.11,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1119.05)\" x=\"1747.11\" y=\"1119.05\">ppm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1162.03 1723.11,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1179.53)\" x=\"1747.11\" y=\"1179.53\">appm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1222.51 1723.11,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1240.01)\" x=\"1747.11\" y=\"1240.01\">pdhg</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1282.99 1723.11,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1300.49)\" x=\"1747.11\" y=\"1300.49\">agd</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_appm = appm_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_agd = agd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:blue, linewidth=2, label=\"ppm\", arrow=0.5,\n",
    "     dpi=100, aspect_ratio=:equal, legend=:bottomright)\n",
    "plot!(solutions_appm[1,:], solutions_appm[2,:], color=:red, linewidth=2, label=\"appm\", arrow=0.5)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:black, linewidth=2, label=\"pdhg\", arrow=0.5)\n",
    "plot!(solutions_agd[1,:], solutions_agd[2,:], color=:green, linewidth=2, label=\"agd\", arrow=0.5)\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"three_al\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7002\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1744.18,284.03 1740.86,280.807 1737.52,277.615 1734.15,274.454 1730.75,271.324 1727.32,268.225 1723.86,265.157 1720.37,262.12 1716.86,259.116 \n",
       "  1713.31,256.143 1709.74,253.202 1706.14,250.293 1702.51,247.417 1698.86,244.573 1695.18,241.762 1691.47,238.984 1687.73,236.24 1683.97,233.528 1680.18,230.85 \n",
       "  1676.37,228.206 1672.53,225.595 1668.67,223.018 1664.78,220.476 1660.86,217.968 1656.92,215.494 1652.96,213.055 1648.97,210.65 1644.96,208.28 1640.92,205.946 \n",
       "  1636.87,203.647 1632.78,201.383 1628.68,199.154 1624.55,196.961 1620.4,194.804 1616.23,192.683 1612.04,190.598 1607.82,188.548 1603.58,186.536 1599.33,184.559 \n",
       "  1595.05,182.619 1590.75,180.716 1586.43,178.85 1582.09,177.02 1577.73,175.228 1573.35,173.472 1568.95,171.754 1564.54,170.073 1560.1,168.43 1555.65,166.824 \n",
       "  1551.17,165.256 1546.69,163.725 1542.18,162.232 1537.65,160.778 1533.11,159.361 1528.55,157.982 1523.98,156.642 1519.39,155.34 1514.78,154.076 1510.16,152.851 \n",
       "  1505.53,151.664 1500.87,150.516 1496.21,149.406 1491.53,148.336 1486.83,147.304 1482.12,146.311 1477.4,145.356 1472.67,144.441 1467.92,143.565 1463.16,142.728 \n",
       "  1458.38,141.93 1453.6,141.172 1448.8,140.452 1443.99,139.772 1439.17,139.131 1434.35,138.53 1429.5,137.968 1424.65,137.446 1419.79,136.963 1414.92,136.519 \n",
       "  1410.04,136.115 1405.16,135.751 1400.26,135.426 1395.36,135.141 1390.44,134.895 1385.52,134.689 1380.59,134.523 1375.66,134.396 1370.72,134.309 1365.77,134.262 \n",
       "  1360.81,134.255 1355.85,134.287 1350.89,134.359 1345.91,134.47 1340.94,134.621 1335.96,134.812 1330.97,135.042 1325.98,135.312 1320.99,135.622 1315.99,135.971 \n",
       "  1310.99,136.36 1305.99,136.789 1300.99,137.257 1295.98,137.764 1290.97,138.311 1285.96,138.898 1280.95,139.523 1275.94,140.188 1270.93,140.893 1265.92,141.637 \n",
       "  1260.9,142.42 1255.89,143.242 1250.88,144.103 1245.87,145.003 1240.86,145.943 1235.85,146.921 1230.85,147.938 1225.85,148.994 1220.85,150.089 1215.85,151.223 \n",
       "  1210.85,152.395 1205.86,153.605 1200.88,154.855 1195.89,156.142 1190.92,157.468 1185.94,158.832 1180.97,160.234 1176.01,161.675 1171.05,163.153 1166.1,164.669 \n",
       "  1161.16,166.223 1156.22,167.814 1151.29,169.444 1146.36,171.11 1141.45,172.814 1136.54,174.556 1131.64,176.334 1126.75,178.149 1121.86,180.002 1116.99,181.891 \n",
       "  1112.13,183.817 1107.27,185.779 1102.43,187.778 1097.59,189.814 1092.77,191.885 1087.96,193.993 1083.15,196.136 1078.37,198.315 1073.59,200.53 1068.82,202.781 \n",
       "  1064.07,205.067 1059.33,207.388 1054.6,209.744 1049.89,212.135 1045.18,214.561 1040.5,217.022 1035.83,219.517 1031.17,222.047 1026.52,224.61 1021.9,227.208 \n",
       "  1017.28,229.839 1012.69,232.505 1008.11,235.204 1003.54,237.936 998.993,240.701 994.462,243.499 989.948,246.331 985.451,249.195 980.972,252.091 976.51,255.02 \n",
       "  972.067,257.98 967.643,260.973 963.237,263.998 958.85,267.054 954.483,270.141 950.135,273.26 945.807,276.409 941.5,279.59 937.212,282.8 932.946,286.042 \n",
       "  928.7,289.313 924.476,292.614 920.273,295.946 916.092,299.306 911.933,302.696 907.796,306.115 903.681,309.563 899.589,313.04 895.521,316.545 891.475,320.079 \n",
       "  887.454,323.64 883.456,327.23 879.482,330.847 875.532,334.491 871.607,338.162 867.707,341.861 863.832,345.585 859.982,349.337 856.158,353.114 852.359,356.918 \n",
       "  848.587,360.747 844.841,364.602 841.121,368.482 837.428,372.387 833.762,376.316 830.123,380.27 826.512,384.249 822.928,388.251 819.373,392.278 815.845,396.327 \n",
       "  812.346,400.4 808.875,404.496 805.433,408.615 802.02,412.756 798.636,416.92 795.281,421.105 791.956,425.313 788.661,429.541 785.396,433.791 782.161,438.062 \n",
       "  778.957,442.353 775.783,446.665 772.64,450.997 769.528,455.349 766.447,459.72 763.398,464.111 760.38,468.521 757.394,472.949 754.44,477.396 751.518,481.861 \n",
       "  748.628,486.344 745.771,490.845 742.947,495.363 740.155,499.898 737.397,504.45 734.672,509.018 731.98,513.603 729.321,518.203 726.697,522.819 724.106,527.451 \n",
       "  721.549,532.097 719.027,536.758 716.539,541.434 714.085,546.124 711.666,550.827 709.282,555.544 706.933,560.274 704.619,565.018 702.34,569.774 700.097,574.542 \n",
       "  697.889,579.323 695.717,584.115 693.58,588.919 691.48,593.734 689.415,598.56 687.387,603.397 685.395,608.243 683.44,613.1 681.521,617.966 679.639,622.842 \n",
       "  677.794,627.727 675.986,632.621 674.215,637.523 672.481,642.433 670.784,647.35 669.125,652.276 667.503,657.208 665.919,662.148 664.373,667.094 662.864,672.046 \n",
       "  661.393,677.004 659.961,681.968 658.566,686.938 657.21,691.912 655.892,696.891 654.612,701.874 653.371,706.862 652.168,711.853 651.004,716.848 649.878,721.846 \n",
       "  648.791,726.846 647.743,731.85 646.734,736.855 645.764,741.863 644.833,746.872 643.94,751.882 643.087,756.894 642.273,761.906 641.499,766.918 640.763,771.93 \n",
       "  640.067,776.943 639.41,781.954 638.792,786.965 638.214,791.974 637.676,796.982 637.177,801.989 636.717,806.993 636.297,811.994 635.916,816.993 635.575,821.989 \n",
       "  635.274,826.981 635.012,831.969 634.79,836.954 634.608,841.934 634.465,846.91 634.362,851.88 634.298,856.845 634.274,861.805 634.29,866.759 634.346,871.706 \n",
       "  634.441,876.647 634.576,881.581 634.75,886.508 634.965,891.427 635.218,896.339 635.512,901.242 635.845,906.137 636.217,911.024 636.629,915.901 637.081,920.769 \n",
       "  637.572,925.628 638.102,930.476 638.672,935.315 639.281,940.143 639.93,944.96 640.618,949.766 641.345,954.56 642.112,959.343 642.917,964.114 643.762,968.872 \n",
       "  644.646,973.618 645.569,978.351 646.531,983.07 647.532,987.776 648.571,992.468 649.65,997.146 650.767,1001.81 651.923,1006.46 653.117,1011.09 654.35,1015.71 \n",
       "  655.621,1020.31 656.931,1024.9 658.279,1029.47 659.665,1034.03 661.09,1038.56 662.552,1043.09 664.052,1047.59 665.59,1052.07 667.166,1056.54 668.78,1060.99 \n",
       "  670.431,1065.42 672.119,1069.84 673.845,1074.23 675.608,1078.6 677.408,1082.96 679.245,1087.3 681.119,1091.61 683.03,1095.91 684.978,1100.18 686.962,1104.43 \n",
       "  688.982,1108.67 691.039,1112.88 693.132,1117.07 695.261,1121.23 697.425,1125.38 699.626,1129.5 701.862,1133.6 704.134,1137.68 706.441,1141.73 708.783,1145.76 \n",
       "  711.16,1149.77 713.572,1153.75 716.018,1157.71 718.5,1161.65 721.015,1165.55 723.565,1169.44 726.149,1173.3 728.767,1177.13 731.419,1180.94 734.104,1184.72 \n",
       "  736.823,1188.48 739.574,1192.21 742.359,1195.91 745.177,1199.59 748.027,1203.24 750.91,1206.86 753.825,1210.45 756.773,1214.02 759.752,1217.56 762.764,1221.07 \n",
       "  765.807,1224.55 768.881,1228 771.986,1231.43 775.123,1234.83 778.29,1238.19 781.488,1241.53 784.717,1244.84 787.976,1248.11 791.264,1251.36 794.583,1254.58 \n",
       "  797.931,1257.76 801.309,1260.92 804.715,1264.04 808.151,1267.14 811.616,1270.2 815.109,1273.23 818.63,1276.23 822.179,1279.2 825.757,1282.13 829.362,1285.03 \n",
       "  832.994,1287.9 836.654,1290.74 840.341,1293.55 844.054,1296.32 847.794,1299.05 851.56,1301.76 855.353,1304.43 859.171,1307.07 863.015,1309.67 866.884,1312.24 \n",
       "  870.778,1314.78 874.698,1317.28 878.641,1319.75 882.61,1322.18 886.602,1324.58 890.618,1326.94 894.658,1329.26 898.721,1331.56 902.808,1333.81 906.917,1336.03 \n",
       "  911.049,1338.22 915.204,1340.37 919.38,1342.48 923.579,1344.56 927.799,1346.6 932.04,1348.61 936.302,1350.57 940.585,1352.51 944.889,1354.4 949.213,1356.26 \n",
       "  953.557,1358.08 957.921,1359.87 962.304,1361.61 966.706,1363.32 971.128,1365 975.567,1366.63 980.026,1368.23 984.502,1369.79 988.996,1371.31 993.507,1372.8 \n",
       "  998.036,1374.24 1002.58,1375.65 1007.14,1377.02 1011.72,1378.35 1016.32,1379.65 1020.93,1380.9 1025.55,1382.12 1030.19,1383.3 1034.85,1384.44 1039.52,1385.54 \n",
       "  1044.2,1386.6 1048.9,1387.63 1053.61,1388.61 1058.34,1389.56 1063.08,1390.46 1067.83,1391.33 1072.59,1392.16 1077.37,1392.95 1082.16,1393.7 1086.95,1394.41 \n",
       "  1091.77,1395.08 1096.59,1395.72 1101.42,1396.31 1106.26,1396.87 1111.11,1397.38 1115.98,1397.86 1120.85,1398.29 1125.73,1398.69 1130.62,1399.05 1135.52,1399.36 \n",
       "  1140.43,1399.64 1145.34,1399.88 1150.26,1400.08 1155.19,1400.24 1160.13,1400.36 1165.07,1400.44 1170.02,1400.48 1174.98,1400.48 1179.94,1400.44 1184.91,1400.36 \n",
       "  1189.88,1400.24 1194.86,1400.08 1199.84,1399.88 1204.83,1399.64 1209.82,1399.37 1214.81,1399.05 1219.81,1398.69 1224.81,1398.3 1229.81,1397.86 1234.81,1397.39 \n",
       "  1239.82,1396.87 1244.83,1396.32 1249.84,1395.72 1254.85,1395.09 1259.86,1394.42 1264.87,1393.7 1269.88,1392.95 1274.9,1392.16 1279.91,1391.33 1284.92,1390.46 \n",
       "  1289.93,1389.55 1294.94,1388.61 1299.94,1387.62 1304.95,1386.59 1309.95,1385.53 1314.95,1384.43 1319.94,1383.29 1324.94,1382.1 1329.93,1380.89 1334.91,1379.63 \n",
       "  1339.9,1378.33 1344.87,1377 1349.84,1375.63 1354.81,1374.22 1359.77,1372.77 1364.73,1371.28 1369.68,1369.75 1374.62,1368.19 1379.56,1366.59 1384.49,1364.95 \n",
       "  1389.41,1363.28 1394.33,1361.57 1399.24,1359.82 1404.13,1358.03 1409.03,1356.21 1413.91,1354.34 1418.78,1352.45 1423.64,1350.51 1428.5,1348.54 1433.34,1346.53 \n",
       "  1438.17,1344.49 1442.99,1342.41 1447.8,1340.29 1452.6,1338.14 1457.39,1335.95 1462.17,1333.73 1466.93,1331.47 1471.68,1329.18 1476.42,1326.85 1481.15,1324.48 \n",
       "  1485.86,1322.09 1490.56,1319.65 1495.24,1317.18 1499.91,1314.68 1504.57,1312.14 1509.21,1309.57 1513.83,1306.97 1518.44,1304.33 1523.04,1301.66 1527.61,1298.95 \n",
       "  1532.18,1296.21 1536.72,1293.44 1541.25,1290.64 1545.76,1287.8 1550.26,1284.93 1554.73,1282.02 1559.19,1279.09 1563.63,1276.12 1568.05,1273.12 1572.45,1270.09 \n",
       "  1576.84,1267.03 1581.2,1263.94 1585.54,1260.81 1589.87,1257.66 1594.17,1254.47 1598.46,1251.25 1602.72,1248.01 1606.96,1244.73 1611.18,1241.42 1615.38,1238.09 \n",
       "  1619.56,1234.72 1623.71,1231.32 1627.84,1227.9 1631.95,1224.45 1636.04,1220.96 1640.1,1217.45 1644.14,1213.91 1648.16,1210.35 1652.15,1206.75 1656.12,1203.13 \n",
       "  1660.07,1199.48 1663.98,1195.8 1667.88,1192.1 1671.75,1188.37 1675.59,1184.61 1679.41,1180.83 1683.2,1177.02 1686.97,1173.19 1690.71,1169.33 1694.42,1165.44 \n",
       "  1698.11,1161.53 1701.77,1157.6 1705.4,1153.64 1709.01,1149.65 1712.59,1145.65 1716.14,1141.61 1719.66,1137.56 1723.15,1133.48 1726.62,1129.38 1730.05,1125.25 \n",
       "  1733.46,1121.11 1736.84,1116.94 1740.18,1112.75 1743.5,1108.54 1746.79,1104.3 1750.05,1100.05 1753.28,1095.77 1756.48,1091.48 1759.64,1087.16 1762.78,1082.82 \n",
       "  1765.89,1078.46 1768.96,1074.09 1772,1069.69 1775.02,1065.28 1778,1060.85 1780.94,1056.39 1783.86,1051.92 1786.74,1047.44 1789.59,1042.93 1792.41,1038.41 \n",
       "  1795.19,1033.87 1797.95,1029.31 1800.66,1024.74 1803.35,1020.15 1806,1015.55 1808.62,1010.93 1811.2,1006.3 1813.75,1001.65 1816.27,996.984 1818.75,992.305 \n",
       "  1821.2,987.612 1823.61,982.906 1825.99,978.185 1828.33,973.452 1830.64,968.706 1832.91,963.947 1835.15,959.175 1837.35,954.392 1839.51,949.597 1841.64,944.791 \n",
       "  1843.74,939.973 1845.8,935.145 1847.82,930.306 1849.8,925.458 1851.75,920.599 1853.66,915.73 1855.54,910.853 1857.38,905.966 1859.18,901.071 1860.94,896.168 \n",
       "  1862.67,891.256 1864.36,886.337 1866.01,881.41 1867.63,876.477 1869.21,871.536 1870.75,866.589 1872.25,861.636 1873.71,856.677 1875.14,851.712 1876.52,846.742 \n",
       "  1877.87,841.767 1879.18,836.788 1880.46,831.804 1881.69,826.816 1882.89,821.824 1884.04,816.829 1885.16,811.831 1886.24,806.83 1887.28,801.827 1888.28,796.821 \n",
       "  1889.24,791.814 1890.17,786.805 1891.05,781.795 1891.9,776.784 1892.7,771.772 1893.47,766.76 1894.2,761.748 1894.88,756.736 1895.53,751.725 1896.14,746.715 \n",
       "  1896.71,741.706 1897.24,736.698 1897.73,731.693 1898.18,726.69 1898.59,721.689 1898.97,716.69 1899.3,711.695 1899.59,706.704 1899.84,701.716 1900.06,696.732 \n",
       "  1900.23,691.753 1900.36,686.778 1900.46,681.808 1900.51,676.843 1900.53,671.884 1900.5,666.931 1900.44,661.985 1900.33,657.044 1900.19,652.111 1900,647.185 \n",
       "  1899.78,642.266 1899.52,637.355 1899.21,632.452 1898.87,627.557 1898.49,622.672 1898.07,617.795 1897.61,612.927 1897.11,608.07 1896.57,603.222 1895.99,598.385 \n",
       "  1895.37,593.558 1894.71,588.742 1894.01,583.937 1893.28,579.144 1892.5,574.363 1891.68,569.594 1890.83,564.837 1889.94,560.093 1889.01,555.363 1888.03,550.646 \n",
       "  1887.03,545.942 1885.98,541.253 1884.89,536.578 1883.76,531.917 1882.6,527.271 1881.4,522.64 1880.16,518.024 1878.88,513.424 1877.56,508.84 1876.2,504.271 \n",
       "  1874.81,499.72 1873.38,495.185 1871.91,490.667 1870.4,486.166 1868.85,481.683 1867.27,477.218 1865.65,472.771 1863.99,468.342 1862.29,463.933 1860.56,459.542 \n",
       "  1858.79,455.171 1856.98,450.819 1855.14,446.487 1853.26,442.175 1851.34,437.884 1849.39,433.613 1847.39,429.364 1845.37,425.135 1843.3,420.928 1841.2,416.743 \n",
       "  1839.07,412.58 1836.9,408.439 1834.69,404.321 1832.45,400.226 1830.17,396.153 1827.86,392.104 1825.51,388.078 1823.12,384.077 1820.7,380.099 1818.25,376.145 \n",
       "  1815.76,372.217 1813.24,368.313 1810.69,364.434 1808.09,360.58 1805.47,356.752 1802.81,352.949 1800.12,349.173 1797.39,345.423 1794.64,341.699 1791.84,338.002 \n",
       "  1789.02,334.332 1786.16,330.689 1783.27,327.073 1780.35,323.485 1777.39,319.925 1774.41,316.393 1771.39,312.889 1768.34,309.414 1765.26,305.967 1762.14,302.549 \n",
       "  1759,299.161 1755.83,295.801 1752.62,292.472 1749.38,289.172 1746.12,285.901 1742.82,282.662 1739.5,279.452 1736.14,276.273 1732.75,273.125 1729.34,270.007 \n",
       "  1725.9,266.921 1722.42,263.867 1718.92,260.843 1715.39,257.852 1711.84,254.892 1708.25,251.965 1704.64,249.069 1701,246.207 1697.33,243.377 1693.64,240.579 \n",
       "  1689.92,237.815 1686.17,235.084 1682.4,232.386 1678.6,229.722 1674.77,227.092 1670.92,224.495 1667.05,221.933 1663.15,219.405 1659.22,216.911 1655.27,214.451 \n",
       "  1651.3,212.026 1647.3,209.635 1643.28,207.28 1639.23,204.959 1635.17,202.673 1631.07,200.423 1626.96,198.208 1622.82,196.028 1618.66,193.885 1614.48,191.777 \n",
       "  1610.28,189.705 1606.05,187.669 1601.81,185.67 1597.54,183.707 1593.26,181.781 1588.95,179.891 1584.62,178.038 1580.27,176.222 1575.91,174.443 1571.52,172.701 \n",
       "  1567.11,170.996 1562.69,169.329 1558.25,167.7 1553.79,166.108 1549.31,164.553 1544.81,163.037 1540.3,161.558 1535.77,160.118 1531.22,158.715 1526.66,157.351 \n",
       "  1522.08,156.025 1517.48,154.738 1512.87,153.489 1508.24,152.278 1503.6,151.106 1498.94,149.973 1494.27,148.879 1489.59,147.823 1484.89,146.806 1480.17,145.829 \n",
       "  1475.45,144.89 1470.71,143.99 1465.95,143.13 1461.19,142.309 1456.41,141.527 1451.62,140.784 1446.82,140.081 1442.01,139.417 1437.19,138.793 1432.35,138.208 \n",
       "  1427.51,137.663 1422.66,137.157 1417.79,136.691 1412.92,136.264 1408.03,135.877 1403.14,135.53 1398.24,135.222 1393.33,134.955 1388.42,134.726 1383.49,134.538 \n",
       "  1378.56,134.389 1373.62,134.28 1368.68,134.211 1363.73,134.182 1358.77,134.192 1353.8,134.242 1348.83,134.332 1343.86,134.461 1338.88,134.631 1333.9,134.84 \n",
       "  1328.91,135.088 1323.91,135.377 1318.92,135.705 1313.92,136.072 1308.92,136.479 1303.91,136.926 1298.9,137.413 1293.89,137.938 1288.88,138.504 1283.87,139.108 \n",
       "  1278.86,139.752 1273.84,140.436 1268.83,141.159 1263.81,141.92 1258.8,142.722 1253.78,143.562 1248.77,144.441 1243.76,145.359 1238.75,146.317 1233.74,147.313 \n",
       "  1228.73,148.348 1223.73,149.421 1218.73,150.533 1213.73,151.684 1208.73,152.874 1203.74,154.101 1198.76,155.367 1193.78,156.672 1188.8,158.014 1183.83,159.395 \n",
       "  1178.86,160.813 1173.9,162.269 1168.94,163.764 1164,165.296 1159.05,166.866 1154.12,168.473 1149.19,170.118 1144.27,171.801 1139.35,173.52 1134.45,175.277 \n",
       "  1129.55,177.071 1124.66,178.902 1119.78,180.77 1114.91,182.674 1110.05,184.616 1105.2,186.593 1100.36,188.607 1095.53,190.658 1090.71,192.744 1085.9,194.867 \n",
       "  1081.1,197.025 1076.32,199.219 1071.54,201.449 1066.78,203.714 1062.04,206.015 1057.3,208.35 1052.58,210.721 1047.87,213.127 1043.17,215.567 1038.49,218.042 \n",
       "  1033.83,220.552 1029.17,223.095 1024.54,225.673 1019.92,228.285 1015.31,230.931 1010.72,233.61 1006.15,236.323 1001.59,239.069 997.047,241.848 992.523,244.661 \n",
       "  988.016,247.506 983.527,250.383 979.055,253.293 974.602,256.236 970.167,259.21 965.75,262.217 961.352,265.255 956.974,268.324 952.615,271.425 948.276,274.557 \n",
       "  943.956,277.72 939.657,280.914 935.379,284.138 931.121,287.393 926.885,290.678 922.669,293.992 918.475,297.337 914.303,300.711 910.154,304.114 906.026,307.546 \n",
       "  901.921,311.007 897.839,314.497 893.781,318.015 889.745,321.561 885.734,325.136 881.746,328.738 877.782,332.367 873.843,336.024 869.928,339.708 866.038,343.418 \n",
       "  862.174,347.155 858.335,350.919 854.521,354.708 850.733,358.524 846.972,362.365 843.237,366.231 839.528,370.122 835.846,374.038 832.192,377.979 828.565,381.944 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.145,367.532 828.565,381.944 839.583,343.232 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  828.565,381.944 832.192,377.979 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M1555.11 312.204 L1915.5 312.204 L1915.5 130.764 L1555.11 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1555.11,312.204 1915.5,312.204 1915.5,130.764 1555.11,130.764 1555.11,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,191.244 1723.11,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 208.744)\" x=\"1747.11\" y=\"208.744\">appm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,251.724 1723.11,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 269.224)\" x=\"1747.11\" y=\"269.224\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_appm = appm_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_appm = ODEProblem(appm!,x0,tspan)\n",
    "sol_appm = solve(ODE_appm);\n",
    "plot(solutions_appm[1,:], solutions_appm[2,:], color=:blue, linewidth=2, label=\"appm\", arrow=0.5, dpi=100)\n",
    "plot!(sol_appm, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"appm\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=1.5\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pdhg = ODEProblem(pdhg!,x0,tspan)\n",
    "sol_pdhg = solve(ODE_pdhg);\n",
    "plot(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5, dpi=100)\n",
    "plot!(sol_pdhg, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"pdhg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip5800\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip5801\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip5802\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,229.673 1442.13,225.641 1279.61,270.726 1130.62,356.45 1007.35,471.441 918.576,602.716 869.183,736.993 860.073,861.919 888.441,967.091 \n",
       "  948.36,1044.82 1031.6,1090.58 1128.57,1103.14 1229.3,1084.34 1324.4,1038.71 1405.8,972.763 1467.42,894.265 1505.49,811.41 1518.71,732.047 1508.12,663.005 \n",
       "  1476.81,609.569 1429.47,575.143 1371.81,561.115 1309.93,566.911 1249.8,590.226 1196.66,627.385 1154.67,673.797 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1192.17,659.179 1154.67,673.797 1165.47,635.026 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1154.67,673.797 1196.66,627.385 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1744.18,285.185 1740.88,283.121 1737.56,281.091 1734.22,279.095 1730.86,277.134 1727.49,275.206 1724.09,273.312 1720.67,271.452 1717.23,269.626 \n",
       "  1713.78,267.834 1710.31,266.076 1706.81,264.353 1703.31,262.664 1699.78,261.009 1696.23,259.388 1692.67,257.801 1689.1,256.249 1685.5,254.731 1681.89,253.247 \n",
       "  1678.26,251.797 1674.62,250.382 1670.96,249.001 1667.29,247.654 1663.6,246.342 1659.89,245.063 1656.18,243.819 1652.44,242.61 1648.7,241.434 1644.94,240.293 \n",
       "  1641.16,239.186 1637.38,238.113 1633.58,237.075 1629.76,236.07 1625.94,235.1 1622.1,234.164 1618.25,233.262 1614.39,232.393 1610.52,231.559 1606.63,230.759 \n",
       "  1602.74,229.993 1598.83,229.261 1594.91,228.563 1590.99,227.899 1587.05,227.268 1583.11,226.671 1579.15,226.108 1575.19,225.579 1571.21,225.083 1567.23,224.621 \n",
       "  1563.24,224.193 1559.24,223.797 1555.24,223.436 1551.22,223.107 1547.2,222.812 1543.17,222.55 1539.14,222.322 1535.1,222.126 1531.05,221.963 1527,221.834 \n",
       "  1522.94,221.737 1518.87,221.673 1514.8,221.642 1510.73,221.644 1506.65,221.678 1502.56,221.744 1498.47,221.843 1494.38,221.975 1490.28,222.138 1486.18,222.334 \n",
       "  1482.08,222.562 1477.97,222.822 1473.86,223.114 1469.75,223.438 1465.64,223.793 1461.52,224.18 1457.41,224.598 1453.29,225.048 1449.17,225.529 1445.05,226.042 \n",
       "  1440.92,226.585 1436.8,227.16 1432.68,227.765 1428.56,228.402 1424.43,229.068 1420.31,229.766 1416.19,230.494 1412.07,231.252 1407.95,232.04 1403.84,232.858 \n",
       "  1399.72,233.707 1395.61,234.585 1391.5,235.493 1387.39,236.43 1383.28,237.397 1379.18,238.394 1375.08,239.419 1370.98,240.474 1366.89,241.557 1362.8,242.67 \n",
       "  1358.71,243.811 1354.63,244.98 1350.56,246.178 1346.48,247.404 1342.42,248.659 1338.36,249.941 1334.3,251.251 1330.25,252.589 1326.21,253.954 1322.17,255.346 \n",
       "  1318.14,256.766 1314.12,258.213 1310.1,259.687 1306.09,261.188 1302.08,262.715 1298.09,264.269 1294.1,265.849 1290.12,267.456 1286.15,269.088 1282.19,270.746 \n",
       "  1278.23,272.43 1274.28,274.139 1270.35,275.874 1266.42,277.634 1262.5,279.419 1258.59,281.229 1254.7,283.064 1250.81,284.923 1246.93,286.806 1243.06,288.714 \n",
       "  1239.2,290.645 1235.36,292.601 1231.52,294.58 1227.7,296.582 1223.89,298.608 1220.09,300.657 1216.3,302.729 1212.52,304.824 1208.76,306.942 1205.01,309.081 \n",
       "  1201.27,311.243 1197.55,313.428 1193.83,315.634 1190.13,317.861 1186.45,320.11 1182.78,322.381 1179.12,324.672 1175.47,326.985 1171.84,329.318 1168.23,331.672 \n",
       "  1164.63,334.046 1161.04,336.441 1157.47,338.855 1153.92,341.289 1150.37,343.743 1146.85,346.216 1143.34,348.709 1139.85,351.22 1136.37,353.75 1132.91,356.299 \n",
       "  1129.46,358.866 1126.03,361.452 1122.62,364.056 1119.23,366.677 1115.85,369.316 1112.49,371.973 1109.14,374.646 1105.82,377.337 1102.51,380.045 1099.22,382.769 \n",
       "  1095.95,385.51 1092.69,388.267 1089.46,391.04 1086.24,393.829 1083.04,396.633 1079.86,399.453 1076.69,402.288 1073.55,405.138 1070.43,408.003 1067.32,410.883 \n",
       "  1064.24,413.776 1061.17,416.684 1058.13,419.606 1055.1,422.542 1052.09,425.492 1049.11,428.454 1046.14,431.43 1043.2,434.419 1040.27,437.42 1037.37,440.434 \n",
       "  1034.48,443.46 1031.62,446.499 1028.78,449.549 1025.96,452.611 1023.16,455.684 1020.38,458.769 1017.62,461.865 1014.88,464.971 1012.17,468.088 1009.48,471.216 \n",
       "  1006.81,474.353 1004.16,477.501 1001.53,480.658 998.927,483.825 996.345,487.001 993.785,490.187 991.248,493.381 988.734,496.584 986.242,499.795 983.773,503.015 \n",
       "  981.326,506.243 978.903,509.478 976.503,512.721 974.126,515.972 971.772,519.23 969.442,522.495 967.135,525.766 964.851,529.044 962.591,532.329 960.355,535.619 \n",
       "  958.142,538.916 955.953,542.218 953.788,545.526 951.647,548.839 949.53,552.158 947.437,555.481 945.368,558.809 943.323,562.141 941.303,565.478 939.307,568.818 \n",
       "  937.335,572.163 935.388,575.511 933.465,578.862 931.567,582.217 929.694,585.575 927.845,588.936 926.021,592.299 924.221,595.664 922.447,599.032 920.697,602.402 \n",
       "  918.972,605.774 917.272,609.147 915.597,612.521 913.947,615.897 912.323,619.274 910.723,622.651 909.148,626.029 907.599,629.407 906.075,632.785 904.576,636.164 \n",
       "  903.102,639.542 901.653,642.919 900.23,646.296 898.832,649.672 897.46,653.047 896.113,656.421 894.791,659.793 893.495,663.164 892.224,666.533 890.978,669.899 \n",
       "  889.758,673.264 888.564,676.626 887.395,679.985 886.251,683.342 885.133,686.696 884.041,690.046 882.974,693.393 881.932,696.736 880.916,700.075 879.926,703.411 \n",
       "  878.961,706.742 878.021,710.069 877.108,713.391 876.219,716.709 875.356,720.021 874.519,723.329 873.707,726.631 872.92,729.927 872.159,733.218 871.424,736.503 \n",
       "  870.714,739.782 870.029,743.055 869.37,746.321 868.736,749.581 868.127,752.834 867.544,756.08 866.986,759.318 866.453,762.55 865.945,765.774 865.463,768.99 \n",
       "  865.006,772.199 864.574,775.4 864.167,778.592 863.785,781.776 863.428,784.952 863.097,788.119 862.79,791.277 862.508,794.426 862.251,797.566 862.019,800.696 \n",
       "  861.811,803.818 861.629,806.929 861.471,810.031 861.337,813.122 861.228,816.204 861.144,819.275 861.084,822.336 861.049,825.386 861.038,828.425 861.051,831.453 \n",
       "  861.089,834.471 861.151,837.477 861.236,840.471 861.346,843.454 861.48,846.426 861.638,849.385 861.819,852.333 862.025,855.268 862.253,858.192 862.506,861.102 \n",
       "  862.782,864 863.082,866.886 863.405,869.758 863.751,872.618 864.121,875.465 864.514,878.298 864.93,881.118 865.369,883.924 865.831,886.716 866.316,889.495 \n",
       "  866.824,892.26 867.354,895.011 867.907,897.747 868.483,900.469 869.081,903.177 869.701,905.87 870.343,908.548 871.008,911.212 871.695,913.86 872.404,916.494 \n",
       "  873.134,919.112 873.887,921.714 874.661,924.302 875.457,926.873 876.274,929.429 877.112,931.969 877.972,934.494 878.853,937.002 879.756,939.494 880.679,941.969 \n",
       "  881.623,944.429 882.588,946.872 883.573,949.298 884.579,951.707 885.606,954.1 886.653,956.476 887.72,958.835 888.807,961.176 889.914,963.501 891.042,965.808 \n",
       "  892.188,968.098 893.355,970.37 894.541,972.625 895.747,974.862 896.972,977.081 898.216,979.283 899.479,981.466 900.761,983.631 902.062,985.779 903.382,987.908 \n",
       "  904.72,990.019 906.077,992.111 907.452,994.185 908.845,996.241 910.257,998.278 911.686,1000.3 913.133,1002.3 914.598,1004.28 916.08,1006.24 917.58,1008.18 \n",
       "  919.097,1010.1 920.631,1012.01 922.183,1013.89 923.751,1015.76 925.336,1017.61 926.937,1019.43 928.555,1021.24 930.19,1023.03 931.84,1024.8 933.507,1026.55 \n",
       "  935.189,1028.28 936.888,1029.99 938.602,1031.68 940.331,1033.35 942.076,1035 943.837,1036.63 945.612,1038.24 947.403,1039.83 949.208,1041.41 951.028,1042.96 \n",
       "  952.862,1044.49 954.711,1046 956.574,1047.49 958.451,1048.96 960.342,1050.41 962.247,1051.84 964.165,1053.24 966.097,1054.63 968.042,1056 970.001,1057.35 \n",
       "  971.972,1058.67 973.957,1059.98 975.954,1061.27 977.964,1062.53 979.986,1063.77 982.02,1065 984.067,1066.2 986.126,1067.38 988.196,1068.54 990.278,1069.68 \n",
       "  992.372,1070.8 994.477,1071.9 996.593,1072.98 998.721,1074.04 1000.86,1075.07 1003.01,1076.09 1005.17,1077.08 1007.34,1078.06 1009.52,1079.01 1011.71,1079.94 \n",
       "  1013.91,1080.85 1016.12,1081.74 1018.34,1082.61 1020.57,1083.46 1022.81,1084.29 1025.06,1085.09 1027.32,1085.88 1029.58,1086.64 1031.86,1087.38 1034.14,1088.11 \n",
       "  1036.43,1088.81 1038.73,1089.49 1041.04,1090.15 1043.36,1090.79 1045.68,1091.4 1048.02,1092 1050.36,1092.58 1052.7,1093.13 1055.06,1093.67 1057.42,1094.18 \n",
       "  1059.79,1094.67 1062.16,1095.14 1064.55,1095.6 1066.93,1096.03 1069.33,1096.44 1071.73,1096.83 1074.14,1097.19 1076.55,1097.54 1078.97,1097.87 1081.39,1098.18 \n",
       "  1083.82,1098.46 1086.25,1098.73 1088.69,1098.97 1091.13,1099.2 1093.58,1099.4 1096.03,1099.59 1098.49,1099.75 1100.95,1099.9 1103.42,1100.02 1105.89,1100.13 \n",
       "  1108.36,1100.21 1110.84,1100.27 1113.32,1100.32 1115.8,1100.34 1118.29,1100.34 1120.77,1100.33 1123.27,1100.29 1125.76,1100.24 1128.26,1100.16 1130.76,1100.07 \n",
       "  1133.26,1099.95 1135.76,1099.82 1138.27,1099.66 1140.77,1099.49 1143.28,1099.3 1145.79,1099.09 1148.3,1098.85 1150.82,1098.6 1153.33,1098.33 1155.85,1098.05 \n",
       "  1158.36,1097.74 1160.88,1097.41 1163.39,1097.07 1165.91,1096.7 1168.42,1096.32 1170.94,1095.92 1173.45,1095.49 1175.97,1095.06 1178.48,1094.6 1181,1094.12 \n",
       "  1183.51,1093.63 1186.02,1093.11 1188.53,1092.58 1191.04,1092.03 1193.55,1091.47 1196.05,1090.88 1198.56,1090.28 1201.06,1089.66 1203.56,1089.02 1206.06,1088.36 \n",
       "  1208.55,1087.69 1211.05,1087 1213.54,1086.29 1216.03,1085.56 1218.51,1084.82 1220.99,1084.06 1223.47,1083.28 1225.95,1082.48 1228.42,1081.67 1230.89,1080.84 \n",
       "  1233.35,1080 1235.81,1079.13 1238.27,1078.25 1240.72,1077.36 1243.17,1076.45 1245.61,1075.52 1248.05,1074.58 1250.49,1073.62 1252.91,1072.64 1255.34,1071.65 \n",
       "  1257.76,1070.64 1260.17,1069.62 1262.58,1068.58 1264.98,1067.52 1267.38,1066.45 1269.77,1065.36 1272.16,1064.26 1274.54,1063.15 1276.91,1062.02 1279.28,1060.87 \n",
       "  1281.64,1059.71 1284,1058.53 1286.35,1057.34 1288.69,1056.14 1291.02,1054.92 1293.35,1053.69 1295.67,1052.44 1297.98,1051.18 1300.29,1049.9 1302.59,1048.62 \n",
       "  1304.88,1047.31 1307.16,1046 1309.44,1044.67 1311.7,1043.32 1313.96,1041.97 1316.21,1040.6 1318.46,1039.21 1320.69,1037.82 1322.92,1036.41 1325.13,1034.99 \n",
       "  1327.34,1033.56 1329.54,1032.11 1331.73,1030.65 1333.91,1029.18 1336.08,1027.7 1338.25,1026.21 1340.4,1024.7 1342.54,1023.18 1344.68,1021.65 1346.8,1020.11 \n",
       "  1348.92,1018.56 1351.02,1016.99 1353.12,1015.42 1355.2,1013.83 1357.28,1012.24 1359.34,1010.63 1361.39,1009.01 1363.44,1007.38 1365.47,1005.74 1367.49,1004.09 \n",
       "  1369.5,1002.43 1371.5,1000.76 1373.49,999.082 1375.47,997.392 1377.44,995.693 1379.39,993.984 1381.34,992.265 1383.27,990.538 1385.19,988.801 1387.1,987.055 \n",
       "  1389,985.3 1390.88,983.537 1392.76,981.765 1394.62,979.984 1396.47,978.195 1398.3,976.397 1400.13,974.592 1401.94,972.778 1403.74,970.957 1405.53,969.127 \n",
       "  1407.31,967.29 1409.07,965.446 1410.82,963.594 1412.56,961.735 1414.28,959.868 1415.99,957.995 1417.69,956.115 1419.38,954.228 1421.05,952.334 1422.71,950.434 \n",
       "  1424.35,948.527 1425.99,946.614 1427.61,944.696 1429.21,942.771 1430.8,940.84 1432.38,938.903 1433.95,936.961 1435.5,935.013 1437.03,933.06 1438.56,931.102 \n",
       "  1440.07,929.139 1441.56,927.171 1443.05,925.197 1444.51,923.22 1445.97,921.237 1447.41,919.25 1448.83,917.259 1450.24,915.264 1451.64,913.264 1453.02,911.261 \n",
       "  1454.39,909.254 1455.74,907.243 1457.08,905.229 1458.4,903.211 1459.71,901.19 1461.01,899.166 1462.29,897.138 1463.56,895.108 1464.81,893.075 1466.04,891.04 \n",
       "  1467.26,889.002 1468.47,886.962 1469.66,884.919 1470.84,882.874 1472,880.828 1473.15,878.779 1474.28,876.729 1475.4,874.677 1476.5,872.624 1477.59,870.569 \n",
       "  1478.66,868.513 1479.71,866.456 1480.76,864.398 1481.78,862.338 1482.79,860.278 1483.79,858.218 1484.77,856.157 1485.73,854.095 1486.68,852.034 1487.62,849.972 \n",
       "  1488.54,847.91 1489.44,845.848 1490.33,843.787 1491.2,841.726 1492.06,839.666 1492.9,837.606 1493.72,835.547 1494.54,833.488 1495.33,831.431 1496.11,829.375 \n",
       "  1496.87,827.32 1497.62,825.267 1498.36,823.215 1499.07,821.164 1499.78,819.116 1500.46,817.069 1501.13,815.024 1501.79,812.981 1502.43,810.941 1503.05,808.902 \n",
       "  1503.66,806.866 1504.25,804.833 1504.83,802.803 1505.39,800.775 1505.94,798.75 1506.47,796.728 1506.98,794.709 1507.48,792.694 1507.97,790.681 1508.44,788.673 \n",
       "  1508.89,786.667 1509.33,784.666 1509.75,782.668 1510.15,780.674 1510.54,778.684 1510.92,776.699 1511.28,774.717 1511.62,772.74 1511.95,770.767 1512.26,768.799 \n",
       "  1512.56,766.836 1512.85,764.877 1513.11,762.923 1513.36,760.974 1513.6,759.03 1513.82,757.091 1514.03,755.158 1514.22,753.23 1514.39,751.307 1514.55,749.39 \n",
       "  1514.7,747.478 1514.83,745.573 1514.94,743.673 1515.04,741.779 1515.13,739.892 1515.2,738.01 1515.25,736.135 1515.29,734.266 1515.32,732.403 1515.33,730.547 \n",
       "  1515.32,728.698 1515.3,726.855 1515.27,725.02 1515.22,723.191 1515.15,721.369 1515.07,719.554 1514.98,717.747 1514.87,715.947 1514.75,714.154 1514.61,712.368 \n",
       "  1514.46,710.591 1514.3,708.82 1514.12,707.058 1513.92,705.303 1513.71,703.557 1513.49,701.818 1513.26,700.087 1513,698.365 1512.74,696.651 1512.46,694.945 \n",
       "  1512.17,693.248 1511.86,691.559 1511.54,689.878 1511.21,688.206 1510.86,686.543 1510.5,684.889 1510.12,683.244 1509.73,681.607 1509.33,679.98 1508.92,678.361 \n",
       "  1508.49,676.752 1508.04,675.152 1507.59,673.562 1507.12,671.981 1506.64,670.409 1506.14,668.847 1505.63,667.294 1505.11,665.751 1504.58,664.218 1504.03,662.695 \n",
       "  1503.47,661.182 1502.9,659.678 1502.31,658.185 1501.71,656.702 1501.1,655.229 1500.48,653.766 1499.84,652.314 1499.2,650.872 1498.53,649.44 1497.86,648.019 \n",
       "  1497.18,646.608 1496.48,645.208 1495.77,643.819 1495.05,642.44 1494.32,641.073 1493.57,639.716 1492.82,638.37 1492.05,637.034 1491.27,635.71 1490.48,634.397 \n",
       "  1489.68,633.095 1488.86,631.805 1488.04,630.525 1487.2,629.257 1486.36,628 1485.5,626.754 1484.63,625.52 1483.75,624.297 1482.86,623.086 1481.96,621.886 \n",
       "  1481.04,620.698 1480.12,619.521 1479.19,618.357 1478.24,617.203 1477.29,616.062 1476.32,614.932 1475.35,613.815 1474.36,612.709 1473.37,611.615 1472.36,610.533 \n",
       "  1471.35,609.463 1470.33,608.405 1469.29,607.358 1468.25,606.325 1467.19,605.303 1466.13,604.293 1465.06,603.295 1463.98,602.31 1462.89,601.337 1461.79,600.376 \n",
       "  1460.68,599.427 1459.56,598.491 1458.44,597.567 1457.3,596.656 1456.16,595.756 1455.01,594.87 1453.85,593.995 1452.68,593.133 1451.5,592.284 1450.32,591.447 \n",
       "  1449.12,590.622 1447.92,589.81 1446.71,589.011 1445.5,588.224 1444.27,587.449 1443.04,586.687 1441.8,585.938 1440.55,585.202 1439.3,584.478 1438.04,583.766 \n",
       "  1436.77,583.067 1435.49,582.381 1434.21,581.708 1432.92,581.047 1431.62,580.399 1430.32,579.764 1429.01,579.141 1427.69,578.531 1426.37,577.933 1425.04,577.349 \n",
       "  1423.7,576.777 1422.36,576.218 1421.01,575.671 1419.66,575.138 1418.3,574.617 1416.93,574.108 1415.56,573.613 1414.19,573.13 1412.8,572.66 1411.42,572.203 \n",
       "  1410.02,571.759 1408.63,571.327 1407.22,570.908 1405.82,570.502 1404.4,570.108 1402.99,569.727 1401.56,569.359 1400.14,569.004 1398.71,568.661 1397.27,568.331 \n",
       "  1395.83,568.014 1394.39,567.709 1392.94,567.417 1391.49,567.138 1390.03,566.871 1388.57,566.617 1387.11,566.376 1385.64,566.147 1384.17,565.931 1382.69,565.727 \n",
       "  1381.22,565.536 1379.74,565.357 1378.25,565.191 1376.77,565.038 1375.28,564.897 1373.78,564.768 1372.29,564.652 1370.79,564.548 1369.29,564.457 1367.79,564.378 \n",
       "  1366.28,564.311 1364.77,564.257 1363.26,564.215 1361.75,564.185 1360.23,564.168 1358.72,564.162 1357.2,564.169 1355.68,564.188 1354.16,564.219 1352.64,564.263 \n",
       "  1351.11,564.318 1349.59,564.386 1348.06,564.465 1346.53,564.556 1345,564.66 1343.47,564.775 1341.94,564.902 1340.41,565.041 1338.88,565.192 1337.34,565.354 \n",
       "  1335.81,565.528 1334.27,565.714 1332.74,565.911 1331.21,566.12 1329.67,566.341 1328.14,566.573 1326.6,566.817 1325.07,567.072 1323.53,567.338 1322,567.616 \n",
       "  1320.46,567.905 1318.93,568.205 1317.4,568.516 1315.86,568.839 1314.33,569.172 1312.8,569.517 1311.27,569.872 1309.74,570.239 1308.22,570.616 1306.69,571.005 \n",
       "  1305.17,571.404 1303.64,571.813 1302.12,572.234 1300.6,572.665 1299.08,573.106 1297.57,573.558 1296.05,574.021 1294.54,574.494 1293.03,574.977 1291.52,575.47 \n",
       "  1290.01,575.974 1288.51,576.487 1287,577.011 1285.5,577.545 1284.01,578.089 1282.51,578.643 1281.02,579.207 1279.53,579.781 1278.05,580.364 1276.56,580.958 \n",
       "  1275.08,581.561 1273.61,582.173 1272.13,582.796 1270.66,583.427 1269.19,584.069 1267.73,584.719 1266.27,585.38 1264.81,586.049 1263.36,586.727 1261.91,587.415 \n",
       "  1260.46,588.112 1259.02,588.818 1257.58,589.533 1256.15,590.256 1254.72,590.989 1253.29,591.73 1251.87,592.48 1250.46,593.239 1249.04,594.006 1247.64,594.782 \n",
       "  1246.23,595.566 1244.83,596.358 1243.44,597.159 1242.05,597.968 1240.67,598.786 1239.29,599.611 1237.91,600.445 1236.54,601.286 1235.18,602.135 1233.82,602.992 \n",
       "  1232.47,603.857 1231.12,604.73 1229.77,605.61 1228.44,606.498 1227.1,607.393 1225.78,608.296 1224.46,609.206 1223.14,610.123 1221.83,611.048 1220.53,611.979 \n",
       "  1219.23,612.918 1217.94,613.864 1216.65,614.816 1215.37,615.775 1214.1,616.742 1212.83,617.714 1211.57,618.694 1210.32,619.68 1209.07,620.672 1207.83,621.671 \n",
       "  1206.6,622.676 1205.37,623.687 1204.15,624.705 1202.93,625.728 1201.72,626.758 1200.52,627.793 1199.33,628.835 1198.14,629.882 1196.96,630.935 1195.78,631.993 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1234.57,621.25 1195.78,631.993 1210.46,594.516 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1195.78,631.993 1196.96,630.935 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M1536.44 312.204 L1915.5 312.204 L1915.5 130.764 L1536.44 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1536.44,312.204 1915.5,312.204 1915.5,130.764 1536.44,130.764 1536.44,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1560.44,191.244 1704.44,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1728.44, 208.744)\" x=\"1728.44\" y=\"208.744\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1560.44,251.724 1704.44,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1728.44, 269.224)\" x=\"1728.44\" y=\"269.224\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pdhg = ODEProblem(pdhg!,x0,tspan)\n",
    "sol_pdhg = solve(ODE_pdhg);\n",
    "plot(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5, dpi=100)\n",
    "plot!(sol_pdhg, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> High-Resolution ODE and its applications on SSP (1)/for_slides.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This solves\n",
    "\n",
    "min -x_1-2x_2\n",
    "\n",
    "s.t. 2x_1+x_2 <= 4\n",
    "\n",
    "     x_1+2x_2 <= 4\n",
    "     \n",
    "     x_1,x_2 >=0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "300"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.2\n",
    "A = [1 2; 2 1]\n",
    "c = [-3;2]\n",
    "b=[4;4]\n",
    "ini_solution=[1.0;1;0;0]\n",
    "num_iter=300\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    primal_gradient = A*solution[3:4]+c\n",
    "    dual_gradient = -A*solution[1:2]+b\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:2\n",
    "        if solution[idx] <= 0 && primal_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += primal_gradient[idx]^2\n",
    "    end\n",
    "    for idx in 1:2\n",
    "        if solution[idx+2] <= 0 && dual_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += dual_gradient[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "13.0\n",
      "13.0\n",
      "12.472\n",
      "6.641154559999999\n",
      "5.748583387135998\n",
      "4.975973779904921\n",
      "4.3072029038857\n",
      "3.7283148336034615\n",
      "3.227229319967158\n",
      "2.793489699363573\n",
      "2.418044683769108\n",
      "2.0930594782705407\n",
      "1.81175228439098\n",
      "1.568252777368832\n",
      "1.3574796040904606\n",
      "1.1750343453007028\n",
      "1.0171097292922888\n",
      "0.8804101816754053\n",
      "0.7620830532582303\n",
      "0.6596590909003239\n",
      "0.5710009090833198\n",
      "0.4942583869025222\n",
      "0.4278300597028233\n",
      "0.370329699678764\n",
      "0.320557388041938\n",
      "0.27747447508910156\n",
      "0.24018190563712616\n",
      "0.20790145751949637\n",
      "0.17995950162887617\n",
      "0.15577294460995544\n",
      "0.1348370608543775\n",
      "0.116714959875549\n",
      "0.101028469268275\n",
      "0.08745024299861873\n",
      "0.07569693033960449\n",
      "0.06552326290196178\n",
      "0.056716936367938155\n",
      "0.04909418012008732\n",
      "0.04249592231194748\n",
      "0.036784470353221764\n",
      "0.031840637537748816\n",
      "0.02756125585267541\n",
      "0.02385702306607588\n",
      "0.020650639165995254\n",
      "0.017875193262085476\n",
      "0.015472767287661183\n",
      "0.013393227364199557\n",
      "0.011593177606451116\n",
      "0.010035054536144103\n",
      "0.008686343206486338\n",
      "0.007518898679534561\n",
      "0.006508358697005079\n",
      "0.005633635288127627\n",
      "0.004876474705403255\n",
      "0.004221076504997054\n",
      "0.003653763822725448\n",
      "0.0031626979649511428\n",
      "0.0027376313584617186\n",
      "0.002369693703884474\n",
      "0.0020512068700824023\n",
      "0.001775524666743317\n",
      "0.0015368941515330374\n",
      "0.0013303355775670252\n",
      "0.001151538475942025\n",
      "0.0009967717047754264\n",
      "0.0008628055876536026\n",
      "0.0007468445166729564\n",
      "0.0006464686136321166\n",
      "0.0005595832319599647\n",
      "0.00048437524558454353\n",
      "0.0004192752125779908\n",
      "0.000362924624007504\n",
      "0.0003141475545408931\n",
      "0.0002719261232105954\n",
      "0.0002353792522510953\n",
      "0.00020374428074856026\n",
      "0.00017636104941596325\n",
      "0.00015265812437444744\n",
      "0.00013214087245852466\n",
      "0.00011438113920010256\n",
      "9.900831409160895e-5\n",
      "8.570159667769343e-5\n",
      "7.418330208420851e-5\n",
      "6.421306628408692e-5\n",
      "5.5582830175509416e-5\n",
      "4.811249779991864e-5\n",
      "4.164617809561092e-5\n",
      "3.60489317595567e-5\n",
      "3.1203955331066546e-5\n",
      "2.7010143734567587e-5\n",
      "2.3379980416644097e-5\n",
      "2.0237711048643623e-5\n",
      "1.7517762683706536e-5\n",
      "1.5163375379016269e-5\n",
      "1.3125417728076771e-5\n",
      "1.1361361585423975e-5\n",
      "9.834394588343256e-6\n",
      "8.51265195566946e-6\n",
      "7.368551532828529e-6\n",
      "6.378218206817121e-6\n",
      "5.520985679819893e-6\n",
      "4.778965204452215e-6\n",
      "4.136672280973508e-6\n",
      "3.580703526411631e-6\n",
      "3.0994569724620488e-6\n",
      "2.682889955364007e-6\n",
      "2.3223095453639667e-6\n",
      "2.010191142468008e-6\n",
      "1.7400214529199798e-6\n",
      "1.5061625696473211e-6\n",
      "1.3037343202867066e-6\n",
      "1.1285124276399543e-6\n",
      "9.768403573653557e-7\n",
      "8.455530133351337e-7\n",
      "7.319106883427595e-7\n",
      "6.335418918295396e-7\n",
      "5.483938615677175e-7\n",
      "4.7468972657338125e-7\n",
      "4.108914273217489e-7\n",
      "3.5566761949024165e-7\n",
      "3.0786589143062847e-7\n",
      "2.66488715622448e-7\n",
      "2.306726322427929e-7\n",
      "1.996702304693148e-7\n",
      "1.728345514941983e-7\n",
      "1.4960558777335726e-7\n",
      "1.2949859677658398e-7\n",
      "1.120939853697929e-7\n",
      "9.702855373623206e-8\n",
      "8.398791611414287e-8\n",
      "7.269994018841945e-8\n",
      "6.292906822697091e-8\n",
      "5.447140145716818e-8\n",
      "4.715044510138687e-8\n",
      "4.081342527979146e-8\n",
      "3.532810092218859e-8\n",
      "3.0580004158332806e-8\n",
      "2.6470051599485482e-8\n",
      "2.291247666452255e-8\n",
      "1.9833039800743912e-8\n",
      "1.7167479251466643e-8\n",
      "1.4860170040116433e-8\n",
      "1.2862963186743943e-8\n",
      "1.113418093445706e-8\n",
      "9.637747016890316e-9\n",
      "8.342433817741488e-9\n",
      "7.221210712574003e-9\n",
      "6.250679992827892e-9\n",
      "5.410588601785068e-9\n",
      "4.683405493703696e-9\n",
      "4.0539557953275225e-9\n",
      "3.5091041364425473e-9\n",
      "3.037480540524247e-9\n",
      "2.629243155883986e-9\n",
      "2.275872875726953e-9\n",
      "1.969995561230565e-9\n",
      "1.7052281577906053e-9\n",
      "1.4760454933871853e-9\n",
      "1.2776649790744504e-9\n",
      "1.1059468058843322e-9\n",
      "9.573075551950534e-10\n",
      "8.286454197766128e-10\n",
      "7.172754753587498e-10\n",
      "6.208736514667061e-10\n",
      "5.374282327028546e-10\n",
      "4.6519787822102797e-10\n",
      "4.0267528338364585e-10\n",
      "3.4855572529655735e-10\n",
      "3.017098358213753e-10\n",
      "2.611600338888697e-10\n",
      "2.2606012533447995e-10\n",
      "1.9567764448970429e-10\n",
      "1.6937856906812666e-10\n",
      "1.4661408939092654e-10\n",
      "1.2690915577844953e-10\n",
      "1.0985256524089932e-10\n",
      "9.508838047031737e-11\n",
      "8.230850213543521e-11\n",
      "7.124623944977812e-11\n",
      "6.167074487028571e-11\n",
      "5.338219676125618e-11\n",
      "4.6207629516445455e-11\n",
      "3.99973241125844e-11\n",
      "3.462168375362871e-11\n",
      "2.996852945535523e-11\n",
      "2.594075909737996e-11\n",
      "2.245432107587836e-11\n",
      "1.9436460321673475e-11\n",
      "1.6824200056400157e-11\n",
      "1.4563027570975795e-11\n",
      "1.2605756667286632e-11\n",
      "1.091154297417827e-11\n",
      "9.445031597181296e-12\n",
      "8.175619350440116e-12\n",
      "7.076816109383248e-12\n",
      "6.125692025141438e-12\n",
      "5.302399016390298e-12\n",
      "4.589756588746743e-12\n",
      "3.9728933031843545e-12\n",
      "3.4389364434004767e-12\n",
      "2.976743385106365e-12\n",
      "2.576669072953016e-12\n",
      "2.230364750009114e-12\n",
      "1.930603728461393e-12\n",
      "1.6711305876462972e-12\n",
      "1.4465306368171203e-12\n",
      "1.2521169199399229e-12\n",
      "1.0838324057390583e-12\n",
      "9.381653305155401e-13\n",
      "8.120759102520789e-13\n",
      "7.029329080640674e-13\n",
      "6.084587251157608e-13\n",
      "5.266818727518496e-13\n",
      "4.558958290811484e-13\n",
      "3.9462343006046455e-13\n",
      "3.4158604105196565e-13\n",
      "2.9567687695176363e-13\n",
      "2.559379043930281e-13\n",
      "2.2153985001203925e-13\n",
      "1.9176489419586704e-13\n",
      "1.6599169246565713e-13\n",
      "1.436824089752859e-13\n",
      "1.2437149337068216e-13\n",
      "1.0765596454907309e-13\n",
      "9.318700288871007e-14\n",
      "8.066266963256605e-14\n",
      "6.98216068385157e-14\n",
      "6.043758298268043e-14\n",
      "5.231477181961991e-14\n",
      "4.5283666488560245e-14\n",
      "3.9197541738336075e-14\n",
      "3.392939199531238e-14\n",
      "2.936928176733278e-14\n",
      "2.5422050298453593e-14\n",
      "2.200532668024912e-14\n",
      "1.9047810862466678e-14\n",
      "1.6487785041837023e-14\n",
      "1.4271826748831362e-14\n",
      "1.235369317725806e-14\n",
      "1.0693356814234577e-14\n",
      "9.256169615822666e-15\n",
      "8.012140412350373e-15\n",
      "6.93530876708098e-15\n",
      "6.003203274766236e-15\n",
      "5.196372754320117e-15\n",
      "4.4979802705711405e-15\n",
      "3.893451716553134e-15\n",
      "3.3701717828623824e-15\n",
      "2.917220672083528e-15\n",
      "2.5251462201880513e-15\n",
      "2.1857665985911148e-15\n",
      "1.891999593928958e-15\n",
      "1.6377148458509834e-15\n",
      "1.4176059646586912e-15\n",
      "1.2270797114492158e-15\n",
      "1.062160209988758e-15\n",
      "9.194058802003666e-16\n",
      "7.958377344361393e-16\n",
      "6.888771274595145e-16\n",
      "5.962920631879856e-16\n",
      "5.161503920925968e-16\n",
      "4.467797848582391e-16\n",
      "3.867325805866958e-16\n",
      "3.347557109999182e-16\n",
      "2.8976454687134784e-16\n",
      "2.508201869437623e-16\n",
      "2.1710995198453373e-16\n",
      "1.87930377646965e-16\n",
      "1.626725273535725e-16\n",
      "1.4080933909274955e-16\n",
      "1.218845695770385e-16\n",
      "1.0550328983909056e-16\n",
      "9.132364338556244e-17\n",
      "7.904975251928786e-17\n",
      "6.842546504307539e-17\n",
      "5.922908678449206e-17\n",
      "5.1268698121290067e-17\n",
      "4.437818552501994e-17\n",
      "3.841375614039397e-17\n",
      "3.325094656931051e-17\n",
      "2.878201839202959e-17\n",
      "2.4913712680698024e-17\n",
      "2.1565309978747032e-17\n",
      "1.8666932491900297e-17\n",
      "1.6158097811239743e-17\n",
      "1.3986449945044897e-17\n",
      "1.2106670430654276e-17\n",
      "1.0479532858647535e-17\n",
      "9.07108257499244e-18\n",
      "7.851926922842114e-18\n",
      "6.796628371869827e-18\n",
      "5.883160764379033e-18\n",
      "5.092464120978012e-18\n",
      "4.4080365563974856e-18\n",
      "3.815596885033162e-18\n",
      "3.3027807425162804e-18\n",
      "2.858887406071332e-18\n",
      "2.474653024005362e-18\n",
      "2.1420598490022558e-18\n",
      "1.8541676548230833e-18\n"
     ]
    }
   ],
   "source": [
    "solutions = zeros(4, num_iter)\n",
    "current_solution = copy(ini_solution)\n",
    "for i in 1:num_iter\n",
    "    println(lyapunov(current_solution, A, c, b))\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution[1:2] -= s*(A*current_solution[3:4]+c)\n",
    "    middle_solution[3:4] -= s*(-A*current_solution[1:2]+b)\n",
    "    middle_solution[middle_solution.<0.] .= 0\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1:2] -= s*(A*middle_solution[3:4]+c)\n",
    "    next_solution[3:4] -= s*(-A*middle_solution[1:2]+b)\n",
    "    next_solution[next_solution.<0.] .= 0\n",
    "    current_solution = copy(next_solution)\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2100\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2100)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2101\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2100)\" d=\"\n",
       "M513.14 1487.47 L1953.37 1487.47 L1953.37 47.2441 L513.14 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2102\">\n",
       "    <rect x=\"513\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1487.47 513.14,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  993.217,1487.47 993.217,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1473.29,1487.47 1473.29,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1953.37,1487.47 1953.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1487.47 1953.37,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1007.4 1953.37,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,527.321 1953.37,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,47.2441 1953.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  993.217,1007.4 1281.26,1199.43 1569.31,1391.46 1811.27,1487.47 1964.43,1487.47 2005.85,1487.47 1942.87,1487.47 1801.19,1487.47 1617.7,1487.47 1432.07,1487.47 \n",
       "  1279.04,1487.47 1182.63,1487.47 1153.12,1487.47 1187.01,1487.47 1269.47,1487.47 1378.68,1487.47 1490.78,1487.47 1584.56,1487.47 1645.09,1487.47 1665.6,1487.47 \n",
       "  1647.66,1487.47 1599.77,1487.47 1534.84,1487.47 1467.22,1487.47 1409.81,1487.47 1371.9,1487.47 1357.91,1487.47 1367.21,1487.47 1394.95,1487.47 1433.5,1487.47 \n",
       "  1474.26,1487.47 1509.36,1487.47 1533.05,1487.47 1542.46,1487.47 1537.77,1487.47 1521.75,1487.47 1498.88,1487.47 1474.34,1487.47 1452.9,1487.47 1438.13,1487.47 \n",
       "  1431.87,1487.47 1434.14,1487.47 1443.37,1487.47 1456.91,1487.47 1471.68,1487.47 1484.76,1487.47 1493.95,1487.47 1498.08,1487.47 1497.05,1487.47 1491.75,1487.47 \n",
       "  1483.73,1487.47 1474.86,1487.47 1466.89,1487.47 1461.18,1487.47 1458.48,1487.47 1458.9,1487.47 1461.93,1487.47 1466.66,1487.47 1471.99,1487.47 1476.84,1487.47 \n",
       "  1480.39,1487.47 1482.14,1487.47 1482.01,1487.47 1480.28,1487.47 1477.49,1487.47 1474.29,1487.47 1471.34,1487.47 1469.15,1487.47 1468.02,1487.47 1468.02,1487.47 \n",
       "  1469,1487.47 1470.65,1487.47 1472.56,1487.47 1474.35,1487.47 1475.71,1487.47 1476.44,1487.47 1476.48,1487.47 1475.93,1487.47 1474.96,1487.47 1473.81,1487.47 \n",
       "  1472.72,1487.47 1471.89,1487.47 1471.42,1487.47 1471.37,1487.47 1471.68,1487.47 1472.25,1487.47 1472.93,1487.47 1473.59,1487.47 1474.11,1487.47 1474.4,1487.47 \n",
       "  1474.45,1487.47 1474.28,1487.47 1473.95,1487.47 1473.54,1487.47 1473.14,1487.47 1472.82,1487.47 1472.63,1487.47 1472.59,1487.47 1472.69,1487.47 1472.88,1487.47 \n",
       "  1473.13,1487.47 1473.37,1487.47 1473.57,1487.47 1473.68,1487.47 1473.71,1487.47 1473.66,1487.47 1473.55,1487.47 1473.4,1487.47 1473.26,1487.47 1473.14,1487.47 \n",
       "  1473.06,1487.47 1473.04,1487.47 1473.07,1487.47 1473.14,1487.47 1473.22,1487.47 1473.31,1487.47 1473.38,1487.47 1473.43,1487.47 1473.45,1487.47 1473.43,1487.47 \n",
       "  1473.39,1487.47 1473.34,1487.47 1473.29,1487.47 1473.24,1487.47 1473.21,1487.47 1473.2,1487.47 1473.21,1487.47 1473.23,1487.47 1473.26,1487.47 1473.3,1487.47 \n",
       "  1473.32,1487.47 1473.34,1487.47 1473.35,1487.47 1473.34,1487.47 1473.33,1487.47 1473.31,1487.47 1473.29,1487.47 1473.28,1487.47 1473.27,1487.47 1473.26,1487.47 \n",
       "  1473.26,1487.47 1473.27,1487.47 1473.28,1487.47 1473.29,1487.47 1473.3,1487.47 1473.31,1487.47 1473.31,1487.47 1473.31,1487.47 1473.31,1487.47 1473.3,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.28,1487.47 1473.28,1487.47 1473.28,1487.47 1473.28,1487.47 1473.29,1487.47 1473.29,1487.47 1473.3,1487.47 1473.3,1487.47 \n",
       "  1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"993.217\" y2=\"991.398\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"977.217\" y2=\"1007.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"993.217\" y2=\"1023.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"1009.22\" y2=\"1007.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1281.26\" y2=\"1183.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1265.26\" y2=\"1199.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1281.26\" y2=\"1215.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1297.26\" y2=\"1199.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1569.31\" y2=\"1375.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1553.31\" y2=\"1391.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1569.31\" y2=\"1407.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1585.31\" y2=\"1391.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1811.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1795.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1811.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1827.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1942.87\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1926.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1942.87\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1958.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1801.19\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1785.19\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1801.19\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1817.19\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1617.7\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1601.7\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1617.7\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1633.7\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1432.07\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1416.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1432.07\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1448.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1279.04\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1263.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1279.04\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1295.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1182.63\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1166.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1182.63\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1198.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1153.12\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1137.12\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1153.12\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1169.12\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1187.01\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1171.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1187.01\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1203.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1269.47\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1253.47\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1269.47\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1285.47\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1378.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1362.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1378.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1394.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1490.78\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1474.78\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1490.78\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1506.78\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1584.56\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1568.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1584.56\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1600.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1645.09\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1629.09\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1645.09\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1661.09\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1665.6\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1649.6\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1665.6\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1681.6\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1647.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1631.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1647.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1663.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1599.77\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1583.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1599.77\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1615.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1534.84\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1518.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1534.84\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1550.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1467.22\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1451.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1467.22\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1483.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1409.81\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1393.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1409.81\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1425.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1371.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1355.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1371.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1387.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1357.91\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1341.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1357.91\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1373.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1367.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1351.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1367.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1383.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1394.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1378.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1394.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1410.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1433.5\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1417.5\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1433.5\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1449.5\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1474.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1458.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1474.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1490.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1509.36\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1493.36\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1509.36\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1525.36\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1533.05\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1517.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1533.05\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1549.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1542.46\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1526.46\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1542.46\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1558.46\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1537.77\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1521.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1537.77\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1553.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1521.75\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1505.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1521.75\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1537.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1498.88\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1482.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1498.88\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1514.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1474.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1458.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1474.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1490.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1452.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1436.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1452.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1468.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1438.13\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1422.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1438.13\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1454.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1431.87\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1415.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1431.87\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1447.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1434.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1418.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1434.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1450.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1443.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1427.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1443.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1459.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1456.91\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1440.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1456.91\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1472.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1455.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1487.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1484.76\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1468.76\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1484.76\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1500.76\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1493.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1477.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1493.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1509.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1498.08\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1482.08\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1498.08\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1514.08\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1497.05\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1481.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1497.05\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1513.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1491.75\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1475.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1491.75\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1507.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1483.73\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1467.73\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1483.73\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1499.73\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1474.86\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1458.86\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1474.86\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1490.86\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1466.89\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1450.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1466.89\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1482.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1461.18\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1445.18\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1461.18\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1477.18\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1458.48\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1442.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1458.48\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1474.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1458.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1442.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1458.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1474.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1461.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1445.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1461.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1477.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1466.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1450.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1466.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1482.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1471.99\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1455.99\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1471.99\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1487.99\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1476.84\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1460.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1476.84\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1492.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1480.39\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1464.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1480.39\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1496.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1482.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1466.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1482.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1498.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1482.01\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1466.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1482.01\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1498.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1480.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1464.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1480.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1496.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1477.49\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1461.49\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1477.49\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1493.49\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1474.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1458.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1474.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1490.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1471.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1455.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1471.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1487.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1469.15\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1453.15\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1469.15\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1485.15\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1452.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1484.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1452.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1484.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1469\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1453\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1469\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1485\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1470.65\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1454.65\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1470.65\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1486.65\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1472.56\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1456.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1472.56\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1488.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1474.35\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1458.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1474.35\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1490.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1475.71\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1459.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1475.71\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1491.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1476.44\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1460.44\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1476.44\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1492.44\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1476.48\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1460.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1476.48\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1492.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1475.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1459.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1475.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1491.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1474.96\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1458.96\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1474.96\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1490.96\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1473.81\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1457.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1473.81\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1489.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1472.72\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1456.72\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1472.72\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1488.72\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1471.89\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1455.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1471.89\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1487.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1471.42\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1455.42\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1471.42\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1487.42\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1471.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1455.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1471.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1487.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1455.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1487.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1472.25\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1456.25\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1472.25\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1488.25\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1472.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1456.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1472.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1488.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1473.59\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1457.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1473.59\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1489.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1474.11\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1458.11\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1474.11\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1490.11\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1474.4\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1458.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1474.4\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1490.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1474.45\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1458.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1474.45\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1490.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1474.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1458.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1474.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1490.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1473.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1457.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1473.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1489.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1473.54\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1457.54\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1473.54\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1489.54\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1472.82\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1456.82\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1472.82\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1488.82\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1472.63\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1456.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1472.63\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1488.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1472.59\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1456.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1472.59\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1488.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1472.69\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1456.69\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1472.69\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1488.69\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1472.88\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1456.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1472.88\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1488.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1473.13\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1457.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1473.13\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1489.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1473.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1457.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1473.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1489.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1473.57\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1457.57\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1473.57\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1489.57\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1473.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1457.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1473.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1489.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1473.71\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1457.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1473.71\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1489.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1473.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1457.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1473.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1489.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1473.55\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1457.55\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1473.55\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1489.55\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1473.4\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1457.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1473.4\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1489.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1473.06\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1457.06\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1473.06\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1489.06\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1473.04\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1457.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1473.04\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1489.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1473.07\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1457.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1473.07\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1489.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1473.22\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1457.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1473.22\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1489.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1473.38\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1457.38\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1473.38\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1489.38\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1457.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1489.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1473.45\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1457.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1473.45\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1489.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1457.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1489.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1473.39\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1457.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1473.39\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1489.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1473.24\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1457.24\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1473.24\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1489.24\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1457.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1489.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1473.2\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1457.2\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1473.2\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1489.2\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1457.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1489.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1473.23\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1457.23\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1473.23\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1489.23\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1473.32\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1457.32\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1473.32\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1489.32\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1473.35\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1457.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1473.35\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1489.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1473.33\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1457.33\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1473.33\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1489.33\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1457.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1489.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1457.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1489.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip2102)\" d=\"M1153.24 807.372 L1143.84 834.412 L1115.2 835.012 L1138.04 852.332 L1129.72 879.732 L1153.24 863.372 L1176.76 879.732 L1168.44 852.332 L1191.28 835.012 L1162.64 834.412 L1153.24 807.372 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  513.14,1487.47 513.14,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  513.14,527.321 1153.24,847.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1153.24,847.372 1473.29,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1473.29,1487.47 513.14,1487.47 \n",
       "  \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions[1,:], solutions[2,:], markershape=:+, markercolor=:black, axis=false)\n",
    "plot!([4/3],[4/3], markershape=:star5, label=\"optimal solution\", markersize = 10,\n",
    "      legend=false, aspect_ratio=:equal)\n",
    "plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "xlims!((0,3))\n",
    "ylims!((0,3))\n",
    "\n",
    "\n",
    "# savefig(\"mp_2d\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2500\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2501\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M113.754 1487.47 L2352.76 1487.47 L2352.76 47.2441 L113.754 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2502\">\n",
       "    <rect x=\"113\" y=\"47\" width=\"2240\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  170.058,1487.47 170.058,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  876.501,1487.47 876.501,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1582.94,1487.47 1582.94,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1009.73 2352.76,1009.73 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,572.756 2352.76,572.756 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,135.778 2352.76,135.778 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 113.754,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  170.058,1487.47 170.058,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  876.501,1487.47 876.501,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1582.94,1487.47 1582.94,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1446.71 140.622,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1009.73 140.622,1009.73 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,572.756 140.622,572.756 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,135.778 140.622,135.778 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 170.058, 1541.47)\" x=\"170.058\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 876.501, 1541.47)\" x=\"876.501\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1582.94, 1541.47)\" x=\"1582.94\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2289.39, 1541.47)\" x=\"2289.39\" y=\"1541.47\">300</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1464.21)\" x=\"89.7545\" y=\"1464.21\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1027.23)\" x=\"89.7545\" y=\"1027.23\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 590.256)\" x=\"89.7545\" y=\"590.256\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 153.278)\" x=\"89.7545\" y=\"153.278\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1009.73 184.187,747.548 191.251,485.361 198.316,265.124 205.38,125.71 212.445,88.0053 219.509,145.338 226.573,274.294 233.638,441.313 240.702,610.281 \n",
       "  247.767,749.574 254.831,837.33 261.896,864.186 268.96,833.343 276.024,758.281 283.089,658.874 290.153,556.844 297.218,471.48 304.282,416.385 311.347,397.718 \n",
       "  318.411,414.047 325.476,457.638 332.54,516.736 339.604,578.289 346.669,630.542 353.733,665.047 360.798,677.786 367.862,669.319 374.927,644.068 381.991,608.975 \n",
       "  389.055,571.877 396.12,539.928 403.184,518.366 410.249,509.796 417.313,514.064 424.378,528.652 431.442,549.464 438.506,571.803 445.571,591.316 452.635,604.762 \n",
       "  459.7,610.461 466.764,608.396 473.829,599.993 480.893,587.665 487.957,574.227 495.022,562.322 502.086,553.953 509.151,550.2 516.215,551.137 523.28,555.961 \n",
       "  530.344,563.254 537.409,571.33 544.473,578.586 551.537,583.784 558.602,586.237 565.666,585.859 572.731,583.099 579.795,578.791 586.86,573.942 593.924,569.524 \n",
       "  600.988,566.3 608.053,564.708 615.117,564.823 622.182,566.396 629.246,568.937 636.311,571.846 643.375,574.533 650.439,576.529 657.504,577.556 664.568,577.555 \n",
       "  671.633,576.663 678.697,575.166 685.762,573.423 692.826,571.79 699.89,570.557 706.955,569.897 714.019,569.857 721.084,570.36 728.148,571.24 735.213,572.284 \n",
       "  742.277,573.275 749.342,574.036 756.406,574.458 763.47,574.507 770.535,574.225 777.599,573.708 784.664,573.084 791.728,572.483 798.793,572.013 805.857,571.745 \n",
       "  812.921,571.7 819.986,571.858 827.05,572.161 834.115,572.534 841.179,572.898 848.244,573.187 855.308,573.357 862.372,573.393 869.437,573.306 876.501,573.129 \n",
       "  883.566,572.906 890.63,572.686 897.695,572.508 904.759,572.4 911.823,572.373 918.888,572.421 925.952,572.524 933.017,572.657 940.081,572.79 947.146,572.899 \n",
       "  954.21,572.967 961.275,572.987 968.339,572.961 975.403,572.901 982.468,572.822 989.532,572.741 996.597,572.674 1003.66,572.632 1010.73,572.618 1017.79,572.632 \n",
       "  1024.85,572.667 1031.92,572.714 1038.98,572.762 1046.05,572.803 1053.11,572.83 1060.18,572.84 1067.24,572.832 1074.31,572.812 1081.37,572.784 1088.43,572.755 \n",
       "  1095.5,572.73 1102.56,572.713 1109.63,572.707 1116.69,572.71 1123.76,572.722 1130.82,572.739 1137.89,572.756 1144.95,572.772 1152.01,572.782 1159.08,572.786 \n",
       "  1166.14,572.784 1173.21,572.778 1180.27,572.768 1187.34,572.757 1194.4,572.748 1201.47,572.741 1208.53,572.739 1215.59,572.739 1222.66,572.743 1229.72,572.749 \n",
       "  1236.79,572.756 1243.85,572.761 1250.92,572.765 1257.98,572.767 1265.05,572.767 1272.11,572.765 1279.17,572.761 1286.24,572.757 1293.3,572.754 1300.37,572.751 \n",
       "  1307.43,572.75 1314.5,572.75 1321.56,572.751 1328.63,572.754 1335.69,572.756 1342.75,572.758 1349.82,572.759 1356.88,572.76 1363.95,572.76 1371.01,572.76 \n",
       "  1378.08,572.758 1385.14,572.757 1392.2,572.756 1399.27,572.755 1406.33,572.754 1413.4,572.754 1420.46,572.755 1427.53,572.755 1434.59,572.756 1441.66,572.757 \n",
       "  1448.72,572.757 1455.78,572.758 1462.85,572.758 1469.91,572.758 1476.98,572.757 1484.04,572.757 1491.11,572.756 1498.17,572.756 1505.24,572.756 1512.3,572.756 \n",
       "  1519.36,572.756 1526.43,572.756 1533.49,572.756 1540.56,572.757 1547.62,572.757 1554.69,572.757 1561.75,572.757 1568.82,572.757 1575.88,572.757 1582.94,572.757 \n",
       "  1590.01,572.756 1597.07,572.756 1604.14,572.756 1611.2,572.756 1618.27,572.756 1625.33,572.756 1632.4,572.756 1639.46,572.756 1646.52,572.757 1653.59,572.757 \n",
       "  1660.65,572.757 1667.72,572.757 1674.78,572.757 1681.85,572.756 1688.91,572.756 1695.98,572.756 1703.04,572.756 1710.1,572.756 1717.17,572.756 1724.23,572.756 \n",
       "  1731.3,572.756 1738.36,572.756 1745.43,572.756 1752.49,572.757 1759.56,572.757 1766.62,572.757 1773.68,572.756 1780.75,572.756 1787.81,572.756 1794.88,572.756 \n",
       "  1801.94,572.756 1809.01,572.756 1816.07,572.756 1823.14,572.756 1830.2,572.756 1837.26,572.756 1844.33,572.756 1851.39,572.756 1858.46,572.756 1865.52,572.756 \n",
       "  1872.59,572.756 1879.65,572.756 1886.72,572.756 1893.78,572.756 1900.84,572.756 1907.91,572.756 1914.97,572.756 1922.04,572.756 1929.1,572.756 1936.17,572.756 \n",
       "  1943.23,572.756 1950.3,572.756 1957.36,572.756 1964.42,572.756 1971.49,572.756 1978.55,572.756 1985.62,572.756 1992.68,572.756 1999.75,572.756 2006.81,572.756 \n",
       "  2013.88,572.756 2020.94,572.756 2028,572.756 2035.07,572.756 2042.13,572.756 2049.2,572.756 2056.26,572.756 2063.33,572.756 2070.39,572.756 2077.45,572.756 \n",
       "  2084.52,572.756 2091.58,572.756 2098.65,572.756 2105.71,572.756 2112.78,572.756 2119.84,572.756 2126.91,572.756 2133.97,572.756 2141.03,572.756 2148.1,572.756 \n",
       "  2155.16,572.756 2162.23,572.756 2169.29,572.756 2176.36,572.756 2183.42,572.756 2190.49,572.756 2197.55,572.756 2204.61,572.756 2211.68,572.756 2218.74,572.756 \n",
       "  2225.81,572.756 2232.87,572.756 2239.94,572.756 2247,572.756 2254.07,572.756 2261.13,572.756 2268.19,572.756 2275.26,572.756 2282.32,572.756 2289.39,572.756 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1009.73 184.187,1184.53 191.251,1359.32 198.316,1446.71 205.38,1446.71 212.445,1446.71 219.509,1446.71 226.573,1446.71 233.638,1446.71 240.702,1446.71 \n",
       "  247.767,1446.71 254.831,1446.71 261.896,1446.71 268.96,1446.71 276.024,1446.71 283.089,1446.71 290.153,1446.71 297.218,1446.71 304.282,1446.71 311.347,1446.71 \n",
       "  318.411,1446.71 325.476,1446.71 332.54,1446.71 339.604,1446.71 346.669,1446.71 353.733,1446.71 360.798,1446.71 367.862,1446.71 374.927,1446.71 381.991,1446.71 \n",
       "  389.055,1446.71 396.12,1446.71 403.184,1446.71 410.249,1446.71 417.313,1446.71 424.378,1446.71 431.442,1446.71 438.506,1446.71 445.571,1446.71 452.635,1446.71 \n",
       "  459.7,1446.71 466.764,1446.71 473.829,1446.71 480.893,1446.71 487.957,1446.71 495.022,1446.71 502.086,1446.71 509.151,1446.71 516.215,1446.71 523.28,1446.71 \n",
       "  530.344,1446.71 537.409,1446.71 544.473,1446.71 551.537,1446.71 558.602,1446.71 565.666,1446.71 572.731,1446.71 579.795,1446.71 586.86,1446.71 593.924,1446.71 \n",
       "  600.988,1446.71 608.053,1446.71 615.117,1446.71 622.182,1446.71 629.246,1446.71 636.311,1446.71 643.375,1446.71 650.439,1446.71 657.504,1446.71 664.568,1446.71 \n",
       "  671.633,1446.71 678.697,1446.71 685.762,1446.71 692.826,1446.71 699.89,1446.71 706.955,1446.71 714.019,1446.71 721.084,1446.71 728.148,1446.71 735.213,1446.71 \n",
       "  742.277,1446.71 749.342,1446.71 756.406,1446.71 763.47,1446.71 770.535,1446.71 777.599,1446.71 784.664,1446.71 791.728,1446.71 798.793,1446.71 805.857,1446.71 \n",
       "  812.921,1446.71 819.986,1446.71 827.05,1446.71 834.115,1446.71 841.179,1446.71 848.244,1446.71 855.308,1446.71 862.372,1446.71 869.437,1446.71 876.501,1446.71 \n",
       "  883.566,1446.71 890.63,1446.71 897.695,1446.71 904.759,1446.71 911.823,1446.71 918.888,1446.71 925.952,1446.71 933.017,1446.71 940.081,1446.71 947.146,1446.71 \n",
       "  954.21,1446.71 961.275,1446.71 968.339,1446.71 975.403,1446.71 982.468,1446.71 989.532,1446.71 996.597,1446.71 1003.66,1446.71 1010.73,1446.71 1017.79,1446.71 \n",
       "  1024.85,1446.71 1031.92,1446.71 1038.98,1446.71 1046.05,1446.71 1053.11,1446.71 1060.18,1446.71 1067.24,1446.71 1074.31,1446.71 1081.37,1446.71 1088.43,1446.71 \n",
       "  1095.5,1446.71 1102.56,1446.71 1109.63,1446.71 1116.69,1446.71 1123.76,1446.71 1130.82,1446.71 1137.89,1446.71 1144.95,1446.71 1152.01,1446.71 1159.08,1446.71 \n",
       "  1166.14,1446.71 1173.21,1446.71 1180.27,1446.71 1187.34,1446.71 1194.4,1446.71 1201.47,1446.71 1208.53,1446.71 1215.59,1446.71 1222.66,1446.71 1229.72,1446.71 \n",
       "  1236.79,1446.71 1243.85,1446.71 1250.92,1446.71 1257.98,1446.71 1265.05,1446.71 1272.11,1446.71 1279.17,1446.71 1286.24,1446.71 1293.3,1446.71 1300.37,1446.71 \n",
       "  1307.43,1446.71 1314.5,1446.71 1321.56,1446.71 1328.63,1446.71 1335.69,1446.71 1342.75,1446.71 1349.82,1446.71 1356.88,1446.71 1363.95,1446.71 1371.01,1446.71 \n",
       "  1378.08,1446.71 1385.14,1446.71 1392.2,1446.71 1399.27,1446.71 1406.33,1446.71 1413.4,1446.71 1420.46,1446.71 1427.53,1446.71 1434.59,1446.71 1441.66,1446.71 \n",
       "  1448.72,1446.71 1455.78,1446.71 1462.85,1446.71 1469.91,1446.71 1476.98,1446.71 1484.04,1446.71 1491.11,1446.71 1498.17,1446.71 1505.24,1446.71 1512.3,1446.71 \n",
       "  1519.36,1446.71 1526.43,1446.71 1533.49,1446.71 1540.56,1446.71 1547.62,1446.71 1554.69,1446.71 1561.75,1446.71 1568.82,1446.71 1575.88,1446.71 1582.94,1446.71 \n",
       "  1590.01,1446.71 1597.07,1446.71 1604.14,1446.71 1611.2,1446.71 1618.27,1446.71 1625.33,1446.71 1632.4,1446.71 1639.46,1446.71 1646.52,1446.71 1653.59,1446.71 \n",
       "  1660.65,1446.71 1667.72,1446.71 1674.78,1446.71 1681.85,1446.71 1688.91,1446.71 1695.98,1446.71 1703.04,1446.71 1710.1,1446.71 1717.17,1446.71 1724.23,1446.71 \n",
       "  1731.3,1446.71 1738.36,1446.71 1745.43,1446.71 1752.49,1446.71 1759.56,1446.71 1766.62,1446.71 1773.68,1446.71 1780.75,1446.71 1787.81,1446.71 1794.88,1446.71 \n",
       "  1801.94,1446.71 1809.01,1446.71 1816.07,1446.71 1823.14,1446.71 1830.2,1446.71 1837.26,1446.71 1844.33,1446.71 1851.39,1446.71 1858.46,1446.71 1865.52,1446.71 \n",
       "  1872.59,1446.71 1879.65,1446.71 1886.72,1446.71 1893.78,1446.71 1900.84,1446.71 1907.91,1446.71 1914.97,1446.71 1922.04,1446.71 1929.1,1446.71 1936.17,1446.71 \n",
       "  1943.23,1446.71 1950.3,1446.71 1957.36,1446.71 1964.42,1446.71 1971.49,1446.71 1978.55,1446.71 1985.62,1446.71 1992.68,1446.71 1999.75,1446.71 2006.81,1446.71 \n",
       "  2013.88,1446.71 2020.94,1446.71 2028,1446.71 2035.07,1446.71 2042.13,1446.71 2049.2,1446.71 2056.26,1446.71 2063.33,1446.71 2070.39,1446.71 2077.45,1446.71 \n",
       "  2084.52,1446.71 2091.58,1446.71 2098.65,1446.71 2105.71,1446.71 2112.78,1446.71 2119.84,1446.71 2126.91,1446.71 2133.97,1446.71 2141.03,1446.71 2148.1,1446.71 \n",
       "  2155.16,1446.71 2162.23,1446.71 2169.29,1446.71 2176.36,1446.71 2183.42,1446.71 2190.49,1446.71 2197.55,1446.71 2204.61,1446.71 2211.68,1446.71 2218.74,1446.71 \n",
       "  2225.81,1446.71 2232.87,1446.71 2239.94,1446.71 2247,1446.71 2254.07,1446.71 2261.13,1446.71 2268.19,1446.71 2275.26,1446.71 2282.32,1446.71 2289.39,1446.71 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M1963.16 312.204 L2280.76 312.204 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,312.204 2280.76,312.204 2280.76,130.764 1963.16,130.764 1963.16,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions[1,:], label=\"x_1\")\n",
    "plot!(solutions[2,:], label=\"x_2\")\n",
    "# savefig(\"mp_1d\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4×300 Array{Float64,2}:\n",
       " 1.0  1.4  1.8   1.992   1.96064   1.80074   …  1.64693   1.64693   1.64693 \n",
       " 1.0  1.2  1.4   1.424   1.25472   0.991565     0.706146  0.706146  0.706146\n",
       " 0.0  0.0  0.12  0.344   0.516672  0.529882     0.0       0.0       0.0     \n",
       " 0.0  0.0  0.2   0.5408  0.8592    1.03989      1.0       1.0       1.0     "
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip1700\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip1701\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip1702\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1247.44 1967.43,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1007.4 1967.43,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,527.321 1967.43,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,287.283 1967.43,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1247.44 544.478,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1007.4 544.478,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,527.321 544.478,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,287.283 544.478,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 767.233, 1541.47)\" x=\"767.233\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1007.27, 1541.47)\" x=\"1007.27\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1487.35, 1541.47)\" x=\"1487.35\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1727.39, 1541.47)\" x=\"1727.39\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1264.94)\" x=\"503.195\" y=\"1264.94\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1024.9)\" x=\"503.195\" y=\"1024.9\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 544.821)\" x=\"503.195\" y=\"544.821\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 304.783)\" x=\"503.195\" y=\"304.783\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1393.73,476.913 1293.42,459.126 1196.8,473.034 1113.05,514.676 1049.33,577.695 1010.25,654.16 997.623,735.467 1010.53,813.243 1045.6,880.149 \n",
       "  1097.59,930.51 1160.01,960.742 1225.88,969.526 1288.46,957.759 1341.88,928.278 1381.64,885.424 1404.97,834.499 1410.92,781.157 1400.34,730.831 1375.61,688.21 \n",
       "  1340.32,656.844 1298.79,638.889 1255.62,635.007 1215.16,644.427 1181.18,665.135 1156.46,694.175 1142.68,728.016 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1172.93,701.462 1142.68,728.016 1139.59,687.886 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1142.68,728.016 1156.46,694.175 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,455.309 1321.72,404.901 1212.98,382.578 1097.55,392.875 985.205,437.803 886.338,516.435 811.061,624.727 768.271,755.601 764.744,899.313 \n",
       "  804.33,1044.08 887.347,1176.98 1010.23,1284.97 1165.51,1356.09 1342.13,1380.63 1526.11,1352.18 1701.56,1268.54 1851.91,1132.27 1961.39,950.884 2016.44,736.661 \n",
       "  2007.23,505.921 1928.8,277.943 1781.98,73.4957 1573.82,-86.9046 1317.54,-184.857 1031.87,-205.926 739.889,-141.295 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  778.928,-131.501 739.889,-141.295 771.148,-166.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  739.889,-141.295 1031.87,-205.926 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,498.516 1334.68,496.5 1253.43,519.043 1178.93,561.905 1117.29,619.4 1072.91,685.037 1048.21,752.176 1043.66,814.639 1057.84,867.225 \n",
       "  1087.8,906.091 1129.42,928.972 1177.9,935.249 1228.27,925.851 1275.82,903.035 1316.52,870.061 1347.33,830.812 1366.37,789.385 1372.97,749.703 1367.68,715.182 \n",
       "  1352.02,688.464 1328.36,671.251 1299.52,664.237 1268.59,667.135 1238.52,678.793 1211.95,697.372 1190.95,720.578 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1228.45,705.96 1190.95,720.578 1201.76,681.807 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1190.95,720.578 1211.95,697.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,599.333 1364.93,649.741 1329.64,685.026 1304.94,709.726 1287.65,727.016 1275.55,739.119 1267.08,747.591 1261.15,753.522 1257,757.673 \n",
       "  1254.09,760.579 1252.06,762.613 1250.63,764.037 1249.64,765.034 1248.94,765.731 1248.45,766.22 1248.11,766.562 1247.87,766.801 1247.7,766.969 1247.58,767.086 \n",
       "  1247.5,767.168 1247.44,767.225 1247.4,767.266 1247.38,767.294 1247.36,767.313 1247.34,767.327 1247.33,767.337 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1285.52,754.609 1247.33,767.337 1260.06,729.153 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.33,767.337 1247.34,767.327 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M1516.37 1343.47 L1895.43 1343.47 L1895.43 1041.07 L1516.37 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1516.37,1343.47 1895.43,1343.47 1895.43,1041.07 1516.37,1041.07 1516.37,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1101.55 1684.37,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1119.05)\" x=\"1708.37\" y=\"1119.05\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1162.03 1684.37,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1179.53)\" x=\"1708.37\" y=\"1179.53\">GM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1222.51 1684.37,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1240.01)\" x=\"1708.37\" y=\"1240.01\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1282.99 1684.37,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1300.49)\" x=\"1708.37\" y=\"1300.49\">NEW</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)\n",
    "# solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "# ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(ODE_pgd);\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:black, linewidth=2, label=\"NEW\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"MP_GM_PDHG\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> High-Resolution ODE and its applications on SSP (1)/new_algorithm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-9"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra\n",
    "eps=1e-9"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1-d example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip6600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6602\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1247.44 1967.43,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1007.4 1967.43,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,527.321 1967.43,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,287.283 1967.43,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1247.44 544.478,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1007.4 544.478,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,527.321 544.478,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,287.283 544.478,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 767.233, 1541.47)\" x=\"767.233\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1007.27, 1541.47)\" x=\"1007.27\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1487.35, 1541.47)\" x=\"1487.35\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1727.39, 1541.47)\" x=\"1727.39\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1264.94)\" x=\"503.195\" y=\"1264.94\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1024.9)\" x=\"503.195\" y=\"1024.9\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 544.821)\" x=\"503.195\" y=\"544.821\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 304.783)\" x=\"503.195\" y=\"304.783\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1393.73,476.913 1293.42,459.126 1196.8,473.034 1113.05,514.676 1049.33,577.695 1010.25,654.16 997.623,735.467 1010.53,813.243 1045.6,880.149 \n",
       "  1097.59,930.51 1160.01,960.742 1225.88,969.526 1288.46,957.759 1341.88,928.278 1381.64,885.424 1404.97,834.499 1410.92,781.157 1400.34,730.831 1375.61,688.21 \n",
       "  1340.32,656.844 1298.79,638.889 1255.62,635.007 1215.16,644.427 1181.18,665.135 1156.46,694.175 1142.68,728.016 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1172.93,701.462 1142.68,728.016 1139.59,687.886 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1142.68,728.016 1156.46,694.175 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,455.309 1321.72,404.901 1212.98,382.578 1097.55,392.875 985.205,437.803 886.338,516.435 811.061,624.727 768.271,755.601 764.744,899.313 \n",
       "  804.33,1044.08 887.347,1176.98 1010.23,1284.97 1165.51,1356.09 1342.13,1380.63 1526.11,1352.18 1701.56,1268.54 1851.91,1132.27 1961.39,950.884 2016.44,736.661 \n",
       "  2007.23,505.921 1928.8,277.943 1781.98,73.4957 1573.82,-86.9046 1317.54,-184.857 1031.87,-205.926 739.889,-141.295 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  778.928,-131.501 739.889,-141.295 771.148,-166.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  739.889,-141.295 1031.87,-205.926 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,498.516 1334.68,496.5 1253.43,519.043 1178.93,561.905 1117.29,619.4 1072.91,685.037 1048.21,752.176 1043.66,814.639 1057.84,867.225 \n",
       "  1087.8,906.091 1129.42,928.972 1177.9,935.249 1228.27,925.851 1275.82,903.035 1316.52,870.061 1347.33,830.812 1366.37,789.385 1372.97,749.703 1367.68,715.182 \n",
       "  1352.02,688.464 1328.36,671.251 1299.52,664.237 1268.59,667.135 1238.52,678.793 1211.95,697.372 1190.95,720.578 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1228.45,705.96 1190.95,720.578 1201.76,681.807 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1190.95,720.578 1211.95,697.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,599.333 1364.93,649.741 1329.64,685.026 1304.94,709.726 1287.65,727.016 1275.55,739.119 1267.08,747.591 1261.15,753.522 1257,757.673 \n",
       "  1254.09,760.579 1252.06,762.613 1250.63,764.037 1249.64,765.034 1248.94,765.731 1248.45,766.22 1248.11,766.562 1247.87,766.801 1247.7,766.969 1247.58,767.086 \n",
       "  1247.5,767.168 1247.44,767.225 1247.4,767.266 1247.38,767.294 1247.36,767.313 1247.34,767.327 1247.33,767.337 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1285.52,754.609 1247.33,767.337 1260.06,729.153 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.33,767.337 1247.34,767.327 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M1516.37 1343.47 L1895.43 1343.47 L1895.43 1041.07 L1516.37 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1516.37,1343.47 1895.43,1343.47 1895.43,1041.07 1516.37,1041.07 1516.37,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1101.55 1684.37,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1119.05)\" x=\"1708.37\" y=\"1119.05\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1162.03 1684.37,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1179.53)\" x=\"1708.37\" y=\"1179.53\">GM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1222.51 1684.37,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1240.01)\" x=\"1708.37\" y=\"1240.01\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1282.99 1684.37,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1300.49)\" x=\"1708.37\" y=\"1300.49\">NEW</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:black, linewidth=2, label=\"NEW\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"new_\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d Unconstrainted Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "200"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "A = [1 2; 3 1]\n",
    "c = [-2;1]\n",
    "b=[1;1]\n",
    "ini_solution=[1.0;2;0;0]\n",
    "num_iter=200"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    primal_gradient = A*solution[3:4]+c\n",
    "    dual_gradient = -A*solution[1:2]+b\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:2\n",
    "        if solution[idx] <= 0 && primal_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += primal_gradient[idx]^2\n",
    "    end\n",
    "    for idx in 1:2\n",
    "        if solution[idx+2] <= 0 && dual_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += dual_gradient[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        next_solution += s*F_matrix*(F_matrix*current_solution+[c;b])\n",
    "#         next_solution[next_solution.<0.] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "egd_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        middle_solution = copy(current_solution)\n",
    "        middle_solution -= s*(F_matrix*current_solution+[c;b])\n",
    "#         middle_solution[middle_solution.<0.] .= 0\n",
    "        next_solution = copy(current_solution)\n",
    "        next_solution -= s*(F_matrix*middle_solution+[c;b])\n",
    "        next_solution[next_solution.<0.] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7002\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  364.166,1487.47 364.166,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  868.956,1487.47 868.956,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1373.75,1487.47 1373.75,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1878.54,1487.47 1878.54,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1194.32 2352.76,1194.32 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,941.923 2352.76,941.923 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,689.528 2352.76,689.528 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,437.133 2352.76,437.133 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,184.738 2352.76,184.738 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  364.166,1487.47 364.166,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  868.956,1487.47 868.956,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1487.47 1373.75,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1878.54,1487.47 1878.54,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1194.32 180.284,1194.32 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,941.923 180.284,941.923 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,689.528 180.284,689.528 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,437.133 180.284,437.133 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,184.738 180.284,184.738 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 364.166, 1541.47)\" x=\"364.166\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 868.956, 1541.47)\" x=\"868.956\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1373.75, 1541.47)\" x=\"1373.75\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1878.54, 1541.47)\" x=\"1878.54\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1211.82)\" x=\"129.898\" y=\"1211.82\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 959.423)\" x=\"129.898\" y=\"959.423\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 707.028)\" x=\"129.898\" y=\"707.028\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 454.633)\" x=\"129.898\" y=\"454.633\">2.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 202.238)\" x=\"129.898\" y=\"202.238\">2.5</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1446.71 1323.27,1295.28 1247.55,1194.32 1197.07,1105.98 1152.9,1036.57 1118.2,979.783 1089.8,934.036 1066.93,896.966 1048.39,866.994 1033.41,842.74 \n",
       "  1021.28,823.12 1011.47,807.247 1003.53,794.405 997.113,784.016 991.918,775.611 987.716,768.812 984.316,763.311 981.565,758.86 979.34,755.259 977.54,752.347 \n",
       "  976.083,749.99 974.905,748.084 973.952,746.541 973.181,745.293 972.557,744.284 972.052,743.467 971.644,742.806 971.313,742.272 971.046,741.839 970.83,741.489 \n",
       "  970.655,741.206 970.513,740.977 970.399,740.792 970.306,740.642 970.231,740.521 970.171,740.423 970.122,740.344 970.082,740.279 970.05,740.227 970.024,740.185 \n",
       "  970.003,740.151 969.986,740.124 969.972,740.102 969.961,740.084 969.952,740.069 969.945,740.057 969.939,740.048 969.934,740.04 969.93,740.034 969.927,740.029 \n",
       "  969.925,740.025 969.922,740.021 969.921,740.019 969.92,740.017 969.918,740.015 969.918,740.013 969.917,740.012 969.916,740.011 969.916,740.011 969.915,740.01 \n",
       "  969.915,740.009 969.915,740.009 969.915,740.009 969.915,740.009 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 \n",
       "  969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1373.75 1430.71 L1369.99 1441.53 L1358.53 1441.77 L1367.67 1448.7 L1364.34 1459.66 L1373.75 1453.11 L1383.15 1459.66 L1379.83 1448.7 L1388.96 1441.77 L1377.51 1441.53 L1373.75 1430.71 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1323.27 1279.28 L1319.51 1290.09 L1308.05 1290.33 L1317.19 1297.26 L1313.86 1308.22 L1323.27 1301.68 L1332.67 1308.22 L1329.35 1297.26 L1338.48 1290.33 L1327.03 1290.09 L1323.27 1279.28 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1247.55 1178.32 L1243.79 1189.13 L1232.33 1189.37 L1241.47 1196.3 L1238.14 1207.26 L1247.55 1200.72 L1256.96 1207.26 L1253.63 1196.3 L1262.76 1189.37 L1251.31 1189.13 L1247.55 1178.32 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1197.07 1089.98 L1193.31 1100.8 L1181.85 1101.04 L1190.99 1107.96 L1187.66 1118.92 L1197.07 1112.38 L1206.48 1118.92 L1203.15 1107.96 L1212.29 1101.04 L1200.83 1100.8 L1197.07 1089.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1152.9 1020.57 L1149.14 1031.39 L1137.68 1031.63 L1146.82 1038.56 L1143.49 1049.52 L1152.9 1042.97 L1162.31 1049.52 L1158.98 1038.56 L1168.12 1031.63 L1156.66 1031.39 L1152.9 1020.57 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1118.2 963.783 L1114.44 974.599 L1102.98 974.839 L1112.12 981.767 L1108.79 992.727 L1118.2 986.183 L1127.6 992.727 L1124.28 981.767 L1133.41 974.839 L1121.96 974.599 L1118.2 963.783 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1089.8 918.036 L1086.04 928.852 L1074.59 929.092 L1083.72 936.02 L1080.39 946.98 L1089.8 940.436 L1099.21 946.98 L1095.88 936.02 L1105.02 929.092 L1093.56 928.852 L1089.8 918.036 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1066.93 880.966 L1063.17 891.782 L1051.71 892.022 L1060.85 898.95 L1057.52 909.91 L1066.93 903.366 L1076.34 909.91 L1073.01 898.95 L1082.14 892.022 L1070.69 891.782 L1066.93 880.966 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1048.39 850.994 L1044.63 861.81 L1033.18 862.05 L1042.31 868.978 L1038.98 879.938 L1048.39 873.394 L1057.8 879.938 L1054.47 868.978 L1063.61 862.05 L1052.15 861.81 L1048.39 850.994 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1033.41 826.74 L1029.65 837.556 L1018.19 837.796 L1027.33 844.724 L1024 855.684 L1033.41 849.14 L1042.81 855.684 L1039.49 844.724 L1048.62 837.796 L1037.17 837.556 L1033.41 826.74 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1021.28 807.12 L1017.52 817.936 L1006.06 818.176 L1015.2 825.104 L1011.87 836.064 L1021.28 829.52 L1030.69 836.064 L1027.36 825.104 L1036.5 818.176 L1025.04 817.936 L1021.28 807.12 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1011.47 791.247 L1007.71 802.063 L996.254 802.303 L1005.39 809.231 L1002.06 820.191 L1011.47 813.647 L1020.88 820.191 L1017.55 809.231 L1026.69 802.303 L1015.23 802.063 L1011.47 791.247 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1003.53 778.405 L999.774 789.221 L988.318 789.461 L997.454 796.389 L994.126 807.349 L1003.53 800.805 L1012.94 807.349 L1009.61 796.389 L1018.75 789.461 L1007.29 789.221 L1003.53 778.405 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M997.113 768.016 L993.353 778.832 L981.897 779.072 L991.033 786 L987.705 796.96 L997.113 790.416 L1006.52 796.96 L1003.19 786 L1012.33 779.072 L1000.87 778.832 L997.113 768.016 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M991.918 759.611 L988.158 770.427 L976.702 770.667 L985.838 777.595 L982.51 788.555 L991.918 782.011 L1001.33 788.555 L997.998 777.595 L1007.13 770.667 L995.678 770.427 L991.918 759.611 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M987.716 752.812 L983.956 763.628 L972.5 763.868 L981.636 770.796 L978.308 781.756 L987.716 775.212 L997.124 781.756 L993.796 770.796 L1002.93 763.868 L991.476 763.628 L987.716 752.812 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M984.316 747.311 L980.556 758.127 L969.1 758.367 L978.236 765.295 L974.908 776.255 L984.316 769.711 L993.724 776.255 L990.396 765.295 L999.532 758.367 L988.076 758.127 L984.316 747.311 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M981.565 742.86 L977.805 753.676 L966.349 753.916 L975.485 760.844 L972.157 771.804 L981.565 765.26 L990.973 771.804 L987.645 760.844 L996.781 753.916 L985.325 753.676 L981.565 742.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M979.34 739.259 L975.58 750.075 L964.124 750.315 L973.26 757.243 L969.932 768.203 L979.34 761.659 L988.748 768.203 L985.42 757.243 L994.556 750.315 L983.1 750.075 L979.34 739.259 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M977.54 736.347 L973.78 747.163 L962.324 747.403 L971.46 754.331 L968.132 765.291 L977.54 758.747 L986.948 765.291 L983.62 754.331 L992.756 747.403 L981.3 747.163 L977.54 736.347 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M976.083 733.99 L972.323 744.806 L960.867 745.046 L970.003 751.974 L966.675 762.934 L976.083 756.39 L985.491 762.934 L982.163 751.974 L991.299 745.046 L979.843 744.806 L976.083 733.99 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M974.905 732.084 L971.145 742.9 L959.689 743.14 L968.825 750.068 L965.497 761.028 L974.905 754.484 L984.313 761.028 L980.985 750.068 L990.121 743.14 L978.665 742.9 L974.905 732.084 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M973.952 730.541 L970.192 741.357 L958.736 741.597 L967.872 748.525 L964.544 759.485 L973.952 752.941 L983.36 759.485 L980.032 748.525 L989.168 741.597 L977.712 741.357 L973.952 730.541 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M973.181 729.293 L969.421 740.109 L957.965 740.349 L967.101 747.277 L963.773 758.237 L973.181 751.693 L982.589 758.237 L979.261 747.277 L988.397 740.349 L976.941 740.109 L973.181 729.293 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M972.557 728.284 L968.797 739.1 L957.341 739.34 L966.477 746.268 L963.149 757.228 L972.557 750.684 L981.965 757.228 L978.637 746.268 L987.773 739.34 L976.317 739.1 L972.557 728.284 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M972.052 727.467 L968.292 738.283 L956.836 738.523 L965.972 745.451 L962.644 756.411 L972.052 749.867 L981.46 756.411 L978.132 745.451 L987.268 738.523 L975.812 738.283 L972.052 727.467 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.644 726.806 L967.884 737.622 L956.428 737.862 L965.564 744.79 L962.236 755.75 L971.644 749.206 L981.052 755.75 L977.724 744.79 L986.86 737.862 L975.404 737.622 L971.644 726.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.313 726.272 L967.553 737.088 L956.097 737.328 L965.233 744.256 L961.905 755.216 L971.313 748.672 L980.721 755.216 L977.393 744.256 L986.529 737.328 L975.073 737.088 L971.313 726.272 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.046 725.839 L967.286 736.655 L955.83 736.895 L964.966 743.823 L961.638 754.783 L971.046 748.239 L980.454 754.783 L977.126 743.823 L986.262 736.895 L974.806 736.655 L971.046 725.839 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.83 725.489 L967.07 736.305 L955.614 736.545 L964.75 743.473 L961.422 754.433 L970.83 747.889 L980.238 754.433 L976.91 743.473 L986.046 736.545 L974.59 736.305 L970.83 725.489 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.655 725.206 L966.895 736.022 L955.439 736.262 L964.575 743.19 L961.247 754.15 L970.655 747.606 L980.063 754.15 L976.735 743.19 L985.871 736.262 L974.415 736.022 L970.655 725.206 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.513 724.977 L966.753 735.793 L955.297 736.033 L964.433 742.961 L961.105 753.921 L970.513 747.377 L979.921 753.921 L976.593 742.961 L985.729 736.033 L974.273 735.793 L970.513 724.977 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.399 724.792 L966.639 735.608 L955.183 735.848 L964.319 742.776 L960.991 753.736 L970.399 747.192 L979.807 753.736 L976.479 742.776 L985.615 735.848 L974.159 735.608 L970.399 724.792 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.306 724.642 L966.546 735.458 L955.09 735.698 L964.226 742.626 L960.898 753.586 L970.306 747.042 L979.714 753.586 L976.386 742.626 L985.522 735.698 L974.066 735.458 L970.306 724.642 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.231 724.521 L966.471 735.337 L955.015 735.577 L964.151 742.505 L960.823 753.465 L970.231 746.921 L979.639 753.465 L976.311 742.505 L985.447 735.577 L973.991 735.337 L970.231 724.521 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.171 724.423 L966.411 735.239 L954.955 735.479 L964.091 742.407 L960.763 753.367 L970.171 746.823 L979.579 753.367 L976.251 742.407 L985.387 735.479 L973.931 735.239 L970.171 724.423 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.122 724.344 L966.362 735.16 L954.906 735.4 L964.042 742.328 L960.714 753.288 L970.122 746.744 L979.53 753.288 L976.202 742.328 L985.338 735.4 L973.882 735.16 L970.122 724.344 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.082 724.279 L966.322 735.095 L954.866 735.335 L964.002 742.263 L960.674 753.223 L970.082 746.679 L979.49 753.223 L976.162 742.263 L985.298 735.335 L973.842 735.095 L970.082 724.279 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.05 724.227 L966.29 735.043 L954.834 735.283 L963.97 742.211 L960.642 753.171 L970.05 746.627 L979.458 753.171 L976.13 742.211 L985.266 735.283 L973.81 735.043 L970.05 724.227 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.024 724.185 L966.264 735.001 L954.808 735.241 L963.944 742.169 L960.616 753.129 L970.024 746.585 L979.432 753.129 L976.104 742.169 L985.24 735.241 L973.784 735.001 L970.024 724.185 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.003 724.151 L966.243 734.967 L954.787 735.207 L963.923 742.135 L960.595 753.095 L970.003 746.551 L979.411 753.095 L976.083 742.135 L985.219 735.207 L973.763 734.967 L970.003 724.151 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.986 724.124 L966.226 734.94 L954.77 735.18 L963.906 742.108 L960.578 753.068 L969.986 746.524 L979.394 753.068 L976.066 742.108 L985.202 735.18 L973.746 734.94 L969.986 724.124 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.972 724.102 L966.212 734.918 L954.756 735.158 L963.892 742.086 L960.564 753.046 L969.972 746.502 L979.38 753.046 L976.052 742.086 L985.188 735.158 L973.732 734.918 L969.972 724.102 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.961 724.084 L966.201 734.9 L954.745 735.14 L963.881 742.068 L960.553 753.028 L969.961 746.484 L979.369 753.028 L976.041 742.068 L985.177 735.14 L973.721 734.9 L969.961 724.084 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.952 724.069 L966.192 734.885 L954.736 735.125 L963.872 742.053 L960.544 753.013 L969.952 746.469 L979.36 753.013 L976.032 742.053 L985.168 735.125 L973.712 734.885 L969.952 724.069 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.945 724.057 L966.185 734.873 L954.729 735.113 L963.865 742.041 L960.537 753.001 L969.945 746.457 L979.353 753.001 L976.025 742.041 L985.161 735.113 L973.705 734.873 L969.945 724.057 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.939 724.048 L966.179 734.864 L954.723 735.104 L963.859 742.032 L960.531 752.992 L969.939 746.448 L979.347 752.992 L976.019 742.032 L985.155 735.104 L973.699 734.864 L969.939 724.048 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.934 724.04 L966.174 734.856 L954.718 735.096 L963.854 742.024 L960.526 752.984 L969.934 746.44 L979.342 752.984 L976.014 742.024 L985.15 735.096 L973.694 734.856 L969.934 724.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.93 724.034 L966.17 734.85 L954.714 735.09 L963.85 742.018 L960.522 752.978 L969.93 746.434 L979.338 752.978 L976.01 742.018 L985.146 735.09 L973.69 734.85 L969.93 724.034 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.927 724.029 L966.167 734.845 L954.711 735.085 L963.847 742.013 L960.519 752.973 L969.927 746.429 L979.335 752.973 L976.007 742.013 L985.143 735.085 L973.687 734.845 L969.927 724.029 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.925 724.025 L966.165 734.841 L954.709 735.081 L963.845 742.009 L960.517 752.969 L969.925 746.425 L979.333 752.969 L976.005 742.009 L985.141 735.081 L973.685 734.841 L969.925 724.025 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.922 724.021 L966.162 734.837 L954.706 735.077 L963.842 742.005 L960.514 752.965 L969.922 746.421 L979.33 752.965 L976.002 742.005 L985.138 735.077 L973.682 734.837 L969.922 724.021 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.921 724.019 L966.161 734.835 L954.705 735.075 L963.841 742.003 L960.513 752.963 L969.921 746.419 L979.329 752.963 L976.001 742.003 L985.137 735.075 L973.681 734.835 L969.921 724.019 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.92 724.017 L966.16 734.833 L954.704 735.073 L963.84 742.001 L960.512 752.961 L969.92 746.417 L979.328 752.961 L976 742.001 L985.136 735.073 L973.68 734.833 L969.92 724.017 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.918 724.015 L966.158 734.831 L954.702 735.071 L963.838 741.999 L960.51 752.959 L969.918 746.415 L979.326 752.959 L975.998 741.999 L985.134 735.071 L973.678 734.831 L969.918 724.015 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.918 724.013 L966.158 734.829 L954.702 735.069 L963.838 741.997 L960.51 752.957 L969.918 746.413 L979.326 752.957 L975.998 741.997 L985.134 735.069 L973.678 734.829 L969.918 724.013 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.917 724.012 L966.157 734.828 L954.701 735.068 L963.837 741.996 L960.509 752.956 L969.917 746.412 L979.325 752.956 L975.997 741.996 L985.133 735.068 L973.677 734.828 L969.917 724.012 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.916 724.011 L966.156 734.827 L954.7 735.067 L963.836 741.995 L960.508 752.955 L969.916 746.411 L979.324 752.955 L975.996 741.995 L985.132 735.067 L973.676 734.827 L969.916 724.011 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.916 724.011 L966.156 734.827 L954.7 735.067 L963.836 741.995 L960.508 752.955 L969.916 746.411 L979.324 752.955 L975.996 741.995 L985.132 735.067 L973.676 734.827 L969.916 724.011 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.01 L966.155 734.826 L954.699 735.066 L963.835 741.994 L960.507 752.954 L969.915 746.41 L979.323 752.954 L975.995 741.994 L985.131 735.066 L973.675 734.826 L969.915 724.01 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1446.71 1671.57,1280.13 1888.38,1144.34 2000.37,1054.45 2000.89,1015.32 1899.55,1022.12 1719,1062.23 1490.22,1118.22 1247.04,1171.09 1021,1203.46 \n",
       "  837.012,1202.22 710.601,1160.15 646.794,1076.58 640.722,956.971 679.608,811.625 745.691,653.84 819.557,497.811 883.317,356.617 923.194,240.594 931.191,156.269 \n",
       "  905.696,105.957 851.06,88.0053 776.322,97.5658 693.369,127.722 614.861,170.771 552.265,219.438 514.266,267.871 505.764,312.278 527.515,351.161 576.427,385.168 \n",
       "  646.368,416.614 729.33,448.8 816.721,485.246 900.601,528.97 974.662,581.912 1034.87,644.588 1079.68,715.986 1109.87,793.707 1128.06,874.308 1138.02,953.762 \n",
       "  1143.87,1027.97 1149.34,1093.26 1157.24,1146.73 1169.03,1186.53 1184.75,1211.93 1203.15,1223.25 1221.96,1221.68 1238.4,1208.98 1249.63,1187.19 1253.19,1158.35 \n",
       "  1247.4,1124.24 1231.54,1086.24 1205.93,1045.28 1171.82,1001.85 1131.2,956.134 1086.46,908.138 1040.16,857.854 994.645,805.423 951.863,751.241 913.199,696.023 \n",
       "  879.422,640.805 850.731,586.889 826.862,535.748 807.256,488.903 791.236,447.791 778.169,413.646 767.6,387.406 759.326,369.659 753.418,360.618 750.183,360.151 \n",
       "  750.09,367.826 753.661,382.981 761.363,404.807 773.506,432.424 790.171,464.937 811.163,501.489 836.017,541.279 864.024,583.565 894.295,627.655 925.837,672.878 \n",
       "  957.64,718.565 988.75,764.021 1018.33,808.515 1045.71,851.281 1070.38,891.524 1092.01,928.448 1110.42,961.286 1125.53,989.337 1137.34,1012 1145.88,1028.82 \n",
       "  1151.2,1039.47 1153.34,1043.83 1152.3,1041.91 1148.12,1033.92 1140.81,1020.2 1130.45,1001.19 1117.14,977.472 1101.08,949.657 1082.54,918.422 1061.89,884.468 \n",
       "  1039.56,848.507 1016.05,811.253 991.931,773.41 967.754,735.674 944.082,698.723 921.444,663.214 900.314,629.777 881.105,599.008 864.151,571.455 849.717,547.611 \n",
       "  837.992,527.897 829.1,512.652 823.106,502.123 820.027,496.455 819.834,495.688 822.462,499.756 827.806,508.487 835.728,521.616 846.054,538.786 858.57,559.567 \n",
       "  873.024,583.467 889.129,609.945 906.559,638.423 924.961,668.306 943.958,698.984 963.157,729.853 982.164,760.319 1000.59,789.809 1018.07,817.78 1034.27,843.727 \n",
       "  1048.87,867.191 1061.63,887.764 1072.32,905.101 1080.78,918.92 1086.91,929.012 1090.63,935.241 1091.94,937.552 1090.86,935.967 1087.47,930.584 1081.89,921.577 \n",
       "  1074.25,909.189 1064.74,893.729 1053.58,875.558 1041,855.086 1027.28,832.759 1012.69,809.051 997.52,784.451 982.085,759.457 966.688,734.561 951.63,710.246 \n",
       "  937.202,686.97 923.677,665.165 911.307,645.223 900.316,627.497 890.893,612.287 883.194,599.843 877.336,590.353 873.398,583.95 871.417,580.701 871.392,580.612 \n",
       "  873.283,583.628 877.017,589.633 882.483,598.455 889.543,609.871 898.029,623.61 907.751,639.359 918.497,656.774 930.042,675.484 942.147,695.098 954.568,715.218 \n",
       "  967.058,735.441 979.374,755.372 991.278,774.628 1002.55,792.848 1012.97,809.698 1022.36,824.874 1030.56,838.115 1037.41,849.2 1042.83,857.952 1046.72,864.247 \n",
       "  1049.04,868.007 1049.78,869.206 1048.95,867.869 1046.59,864.069 1042.79,857.925 1037.64,849.6 1031.27,839.298 1023.82,827.255 1015.47,813.739 1006.39,799.041 \n",
       "  996.769,783.468 986.806,767.341 976.701,750.985 966.653,734.721 956.856,718.866 947.495,703.719 938.745,689.564 930.766,676.655 923.697,665.222 917.66,655.458 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1373.75\" y2=\"1430.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1357.75\" y2=\"1446.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1373.75\" y2=\"1462.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1389.75\" y2=\"1446.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1671.57\" y2=\"1264.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1655.57\" y2=\"1280.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1671.57\" y2=\"1296.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1687.57\" y2=\"1280.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1888.38\" y2=\"1128.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1872.38\" y2=\"1144.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1888.38\" y2=\"1160.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1904.38\" y2=\"1144.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2000.37\" y2=\"1038.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"1984.37\" y2=\"1054.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2000.37\" y2=\"1070.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2016.37\" y2=\"1054.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2000.89\" y2=\"999.324\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"1984.89\" y2=\"1015.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2000.89\" y2=\"1031.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2016.89\" y2=\"1015.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1899.55\" y2=\"1006.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1883.55\" y2=\"1022.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1899.55\" y2=\"1038.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1915.55\" y2=\"1022.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1719\" y2=\"1046.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1703\" y2=\"1062.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1719\" y2=\"1078.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1735\" y2=\"1062.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1490.22\" y2=\"1102.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1474.22\" y2=\"1118.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1490.22\" y2=\"1134.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1506.22\" y2=\"1118.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1247.04\" y2=\"1155.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1231.04\" y2=\"1171.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1247.04\" y2=\"1187.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1263.04\" y2=\"1171.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1021\" y2=\"1187.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1005\" y2=\"1203.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1021\" y2=\"1219.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1037\" y2=\"1203.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"837.012\" y2=\"1186.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"821.012\" y2=\"1202.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"837.012\" y2=\"1218.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"853.012\" y2=\"1202.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"710.601\" y2=\"1144.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"694.601\" y2=\"1160.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"710.601\" y2=\"1176.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"726.601\" y2=\"1160.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"646.794\" y2=\"1060.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"630.794\" y2=\"1076.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"646.794\" y2=\"1092.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"662.794\" y2=\"1076.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"640.722\" y2=\"940.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"624.722\" y2=\"956.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"640.722\" y2=\"972.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"656.722\" y2=\"956.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"679.608\" y2=\"795.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"663.608\" y2=\"811.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"679.608\" y2=\"827.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"695.608\" y2=\"811.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"745.691\" y2=\"637.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"729.691\" y2=\"653.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"745.691\" y2=\"669.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"761.691\" y2=\"653.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"819.557\" y2=\"481.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"803.557\" y2=\"497.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"819.557\" y2=\"513.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"835.557\" y2=\"497.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"883.317\" y2=\"340.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"867.317\" y2=\"356.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"883.317\" y2=\"372.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"899.317\" y2=\"356.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"923.194\" y2=\"224.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"907.194\" y2=\"240.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"923.194\" y2=\"256.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"939.194\" y2=\"240.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"931.191\" y2=\"140.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"915.191\" y2=\"156.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"931.191\" y2=\"172.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"947.191\" y2=\"156.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"905.696\" y2=\"89.9567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"889.696\" y2=\"105.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"905.696\" y2=\"121.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"921.696\" y2=\"105.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"851.06\" y2=\"72.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"835.06\" y2=\"88.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"851.06\" y2=\"104.005\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"867.06\" y2=\"88.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"776.322\" y2=\"81.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"760.322\" y2=\"97.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"776.322\" y2=\"113.566\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"792.322\" y2=\"97.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"693.369\" y2=\"111.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"677.369\" y2=\"127.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"693.369\" y2=\"143.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"709.369\" y2=\"127.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"614.861\" y2=\"154.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"598.861\" y2=\"170.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"614.861\" y2=\"186.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"630.861\" y2=\"170.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"552.265\" y2=\"203.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"536.265\" y2=\"219.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"552.265\" y2=\"235.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"568.265\" y2=\"219.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"514.266\" y2=\"251.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"498.266\" y2=\"267.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"514.266\" y2=\"283.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"530.266\" y2=\"267.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"505.764\" y2=\"296.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"489.764\" y2=\"312.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"505.764\" y2=\"328.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"521.764\" y2=\"312.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"527.515\" y2=\"335.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"511.515\" y2=\"351.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"527.515\" y2=\"367.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"543.515\" y2=\"351.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"576.427\" y2=\"369.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"560.427\" y2=\"385.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"576.427\" y2=\"401.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"592.427\" y2=\"385.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"646.368\" y2=\"400.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"630.368\" y2=\"416.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"646.368\" y2=\"432.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"662.368\" y2=\"416.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"729.33\" y2=\"432.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"713.33\" y2=\"448.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"729.33\" y2=\"464.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"745.33\" y2=\"448.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"816.721\" y2=\"469.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"800.721\" y2=\"485.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"816.721\" y2=\"501.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"832.721\" y2=\"485.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"900.601\" y2=\"512.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"884.601\" y2=\"528.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"900.601\" y2=\"544.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"916.601\" y2=\"528.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"974.662\" y2=\"565.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"958.662\" y2=\"581.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"974.662\" y2=\"597.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"990.662\" y2=\"581.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1034.87\" y2=\"628.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1018.87\" y2=\"644.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1034.87\" y2=\"660.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1050.87\" y2=\"644.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1079.68\" y2=\"699.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1063.68\" y2=\"715.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1079.68\" y2=\"731.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1095.68\" y2=\"715.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1109.87\" y2=\"777.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1093.87\" y2=\"793.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1109.87\" y2=\"809.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1125.87\" y2=\"793.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1128.06\" y2=\"858.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1112.06\" y2=\"874.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1128.06\" y2=\"890.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1144.06\" y2=\"874.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1138.02\" y2=\"937.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1122.02\" y2=\"953.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1138.02\" y2=\"969.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1154.02\" y2=\"953.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1143.87\" y2=\"1011.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1127.87\" y2=\"1027.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1143.87\" y2=\"1043.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1159.87\" y2=\"1027.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1149.34\" y2=\"1077.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1133.34\" y2=\"1093.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1149.34\" y2=\"1109.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1165.34\" y2=\"1093.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1157.24\" y2=\"1130.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1141.24\" y2=\"1146.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1157.24\" y2=\"1162.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1173.24\" y2=\"1146.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1169.03\" y2=\"1170.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1153.03\" y2=\"1186.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1169.03\" y2=\"1202.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1185.03\" y2=\"1186.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1184.75\" y2=\"1195.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1168.75\" y2=\"1211.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1184.75\" y2=\"1227.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1200.75\" y2=\"1211.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1203.15\" y2=\"1207.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1187.15\" y2=\"1223.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1203.15\" y2=\"1239.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1219.15\" y2=\"1223.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1221.96\" y2=\"1205.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1205.96\" y2=\"1221.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1221.96\" y2=\"1237.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1237.96\" y2=\"1221.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1238.4\" y2=\"1192.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1222.4\" y2=\"1208.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1238.4\" y2=\"1224.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1254.4\" y2=\"1208.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1249.63\" y2=\"1171.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1233.63\" y2=\"1187.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1249.63\" y2=\"1203.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1265.63\" y2=\"1187.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1253.19\" y2=\"1142.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1237.19\" y2=\"1158.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1253.19\" y2=\"1174.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1269.19\" y2=\"1158.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1247.4\" y2=\"1108.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1231.4\" y2=\"1124.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1247.4\" y2=\"1140.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1263.4\" y2=\"1124.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1231.54\" y2=\"1070.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1215.54\" y2=\"1086.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1231.54\" y2=\"1102.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1247.54\" y2=\"1086.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1205.93\" y2=\"1029.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1189.93\" y2=\"1045.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1205.93\" y2=\"1061.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1221.93\" y2=\"1045.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1171.82\" y2=\"985.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1155.82\" y2=\"1001.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1171.82\" y2=\"1017.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1187.82\" y2=\"1001.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1131.2\" y2=\"940.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1115.2\" y2=\"956.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1131.2\" y2=\"972.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1147.2\" y2=\"956.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1086.46\" y2=\"892.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1070.46\" y2=\"908.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1086.46\" y2=\"924.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1102.46\" y2=\"908.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1040.16\" y2=\"841.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1024.16\" y2=\"857.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1040.16\" y2=\"873.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1056.16\" y2=\"857.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"994.645\" y2=\"789.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"978.645\" y2=\"805.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"994.645\" y2=\"821.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"1010.64\" y2=\"805.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"951.863\" y2=\"735.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"935.863\" y2=\"751.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"951.863\" y2=\"767.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"967.863\" y2=\"751.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"913.199\" y2=\"680.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"897.199\" y2=\"696.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"913.199\" y2=\"712.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"929.199\" y2=\"696.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"879.422\" y2=\"624.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"863.422\" y2=\"640.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"879.422\" y2=\"656.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"895.422\" y2=\"640.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"850.731\" y2=\"570.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"834.731\" y2=\"586.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"850.731\" y2=\"602.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"866.731\" y2=\"586.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"826.862\" y2=\"519.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"810.862\" y2=\"535.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"826.862\" y2=\"551.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"842.862\" y2=\"535.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"807.256\" y2=\"472.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"791.256\" y2=\"488.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"807.256\" y2=\"504.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"823.256\" y2=\"488.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"791.236\" y2=\"431.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"775.236\" y2=\"447.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"791.236\" y2=\"463.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"807.236\" y2=\"447.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"778.169\" y2=\"397.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"762.169\" y2=\"413.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"778.169\" y2=\"429.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"794.169\" y2=\"413.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"767.6\" y2=\"371.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"751.6\" y2=\"387.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"767.6\" y2=\"403.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"783.6\" y2=\"387.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"759.326\" y2=\"353.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"743.326\" y2=\"369.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"759.326\" y2=\"385.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"775.326\" y2=\"369.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"753.418\" y2=\"344.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"737.418\" y2=\"360.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"753.418\" y2=\"376.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"769.418\" y2=\"360.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"750.183\" y2=\"344.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"734.183\" y2=\"360.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"750.183\" y2=\"376.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"766.183\" y2=\"360.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"750.09\" y2=\"351.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"734.09\" y2=\"367.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"750.09\" y2=\"383.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"766.09\" y2=\"367.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"753.661\" y2=\"366.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"737.661\" y2=\"382.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"753.661\" y2=\"398.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"769.661\" y2=\"382.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"761.363\" y2=\"388.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"745.363\" y2=\"404.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"761.363\" y2=\"420.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"777.363\" y2=\"404.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"773.506\" y2=\"416.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"757.506\" y2=\"432.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"773.506\" y2=\"448.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"789.506\" y2=\"432.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"790.171\" y2=\"448.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"774.171\" y2=\"464.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"790.171\" y2=\"480.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"806.171\" y2=\"464.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"811.163\" y2=\"485.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"795.163\" y2=\"501.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"811.163\" y2=\"517.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"827.163\" y2=\"501.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"836.017\" y2=\"525.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"820.017\" y2=\"541.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"836.017\" y2=\"557.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"852.017\" y2=\"541.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"864.024\" y2=\"567.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"848.024\" y2=\"583.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"864.024\" y2=\"599.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"880.024\" y2=\"583.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"894.295\" y2=\"611.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"878.295\" y2=\"627.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"894.295\" y2=\"643.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"910.295\" y2=\"627.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"925.837\" y2=\"656.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"909.837\" y2=\"672.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"925.837\" y2=\"688.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"941.837\" y2=\"672.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"957.64\" y2=\"702.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"941.64\" y2=\"718.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"957.64\" y2=\"734.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"973.64\" y2=\"718.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"988.75\" y2=\"748.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"972.75\" y2=\"764.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"988.75\" y2=\"780.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"1004.75\" y2=\"764.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1018.33\" y2=\"792.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1002.33\" y2=\"808.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1018.33\" y2=\"824.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1034.33\" y2=\"808.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1045.71\" y2=\"835.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1029.71\" y2=\"851.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1045.71\" y2=\"867.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1061.71\" y2=\"851.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1070.38\" y2=\"875.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1054.38\" y2=\"891.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1070.38\" y2=\"907.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1086.38\" y2=\"891.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1092.01\" y2=\"912.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1076.01\" y2=\"928.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1092.01\" y2=\"944.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1108.01\" y2=\"928.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1110.42\" y2=\"945.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1094.42\" y2=\"961.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1110.42\" y2=\"977.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1126.42\" y2=\"961.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1125.53\" y2=\"973.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1109.53\" y2=\"989.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1125.53\" y2=\"1005.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1141.53\" y2=\"989.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1137.34\" y2=\"996.003\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1121.34\" y2=\"1012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1137.34\" y2=\"1028\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1153.34\" y2=\"1012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1145.88\" y2=\"1012.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1129.88\" y2=\"1028.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1145.88\" y2=\"1044.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1161.88\" y2=\"1028.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1151.2\" y2=\"1023.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1135.2\" y2=\"1039.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1151.2\" y2=\"1055.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1167.2\" y2=\"1039.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1153.34\" y2=\"1027.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1137.34\" y2=\"1043.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1153.34\" y2=\"1059.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1169.34\" y2=\"1043.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1152.3\" y2=\"1025.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1136.3\" y2=\"1041.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1152.3\" y2=\"1057.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1168.3\" y2=\"1041.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1148.12\" y2=\"1017.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1132.12\" y2=\"1033.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1148.12\" y2=\"1049.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1164.12\" y2=\"1033.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1140.81\" y2=\"1004.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1124.81\" y2=\"1020.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1140.81\" y2=\"1036.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1156.81\" y2=\"1020.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1130.45\" y2=\"985.195\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1114.45\" y2=\"1001.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1130.45\" y2=\"1017.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1146.45\" y2=\"1001.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1117.14\" y2=\"961.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1101.14\" y2=\"977.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1117.14\" y2=\"993.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1133.14\" y2=\"977.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1101.08\" y2=\"933.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1085.08\" y2=\"949.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1101.08\" y2=\"965.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1117.08\" y2=\"949.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1082.54\" y2=\"902.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1066.54\" y2=\"918.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1082.54\" y2=\"934.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1098.54\" y2=\"918.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1061.89\" y2=\"868.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1045.89\" y2=\"884.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1061.89\" y2=\"900.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1077.89\" y2=\"884.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1039.56\" y2=\"832.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1023.56\" y2=\"848.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1039.56\" y2=\"864.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1055.56\" y2=\"848.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1016.05\" y2=\"795.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1000.05\" y2=\"811.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1016.05\" y2=\"827.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1032.05\" y2=\"811.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"991.931\" y2=\"757.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"975.931\" y2=\"773.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"991.931\" y2=\"789.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"1007.93\" y2=\"773.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"967.754\" y2=\"719.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"951.754\" y2=\"735.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"967.754\" y2=\"751.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"983.754\" y2=\"735.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"944.082\" y2=\"682.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"928.082\" y2=\"698.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"944.082\" y2=\"714.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"960.082\" y2=\"698.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"921.444\" y2=\"647.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"905.444\" y2=\"663.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"921.444\" y2=\"679.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"937.444\" y2=\"663.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"900.314\" y2=\"613.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"884.314\" y2=\"629.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"900.314\" y2=\"645.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"916.314\" y2=\"629.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"881.105\" y2=\"583.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"865.105\" y2=\"599.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"881.105\" y2=\"615.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"897.105\" y2=\"599.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"864.151\" y2=\"555.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"848.151\" y2=\"571.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"864.151\" y2=\"587.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"880.151\" y2=\"571.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"849.717\" y2=\"531.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"833.717\" y2=\"547.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"849.717\" y2=\"563.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"865.717\" y2=\"547.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"837.992\" y2=\"511.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"821.992\" y2=\"527.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"837.992\" y2=\"543.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"853.992\" y2=\"527.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"829.1\" y2=\"496.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"813.1\" y2=\"512.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"829.1\" y2=\"528.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"845.1\" y2=\"512.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"823.106\" y2=\"486.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"807.106\" y2=\"502.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"823.106\" y2=\"518.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"839.106\" y2=\"502.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"820.027\" y2=\"480.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"804.027\" y2=\"496.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"820.027\" y2=\"512.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"836.027\" y2=\"496.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"819.834\" y2=\"479.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"803.834\" y2=\"495.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"819.834\" y2=\"511.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"835.834\" y2=\"495.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"822.462\" y2=\"483.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"806.462\" y2=\"499.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"822.462\" y2=\"515.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"838.462\" y2=\"499.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"827.806\" y2=\"492.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"811.806\" y2=\"508.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"827.806\" y2=\"524.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"843.806\" y2=\"508.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"835.728\" y2=\"505.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"819.728\" y2=\"521.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"835.728\" y2=\"537.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"851.728\" y2=\"521.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"846.054\" y2=\"522.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"830.054\" y2=\"538.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"846.054\" y2=\"554.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"862.054\" y2=\"538.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"858.57\" y2=\"543.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"842.57\" y2=\"559.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"858.57\" y2=\"575.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"874.57\" y2=\"559.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"873.024\" y2=\"567.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"857.024\" y2=\"583.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"873.024\" y2=\"599.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"889.024\" y2=\"583.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"889.129\" y2=\"593.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"873.129\" y2=\"609.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"889.129\" y2=\"625.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"905.129\" y2=\"609.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"906.559\" y2=\"622.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"890.559\" y2=\"638.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"906.559\" y2=\"654.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"922.559\" y2=\"638.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"924.961\" y2=\"652.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"908.961\" y2=\"668.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"924.961\" y2=\"684.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"940.961\" y2=\"668.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"943.958\" y2=\"682.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"927.958\" y2=\"698.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"943.958\" y2=\"714.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"959.958\" y2=\"698.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"963.157\" y2=\"713.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"947.157\" y2=\"729.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"963.157\" y2=\"745.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"979.157\" y2=\"729.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"982.164\" y2=\"744.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"966.164\" y2=\"760.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"982.164\" y2=\"776.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"998.164\" y2=\"760.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1000.59\" y2=\"773.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"984.593\" y2=\"789.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1000.59\" y2=\"805.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1016.59\" y2=\"789.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1018.07\" y2=\"801.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1002.07\" y2=\"817.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1018.07\" y2=\"833.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1034.07\" y2=\"817.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1034.27\" y2=\"827.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1018.27\" y2=\"843.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1034.27\" y2=\"859.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1050.27\" y2=\"843.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1048.87\" y2=\"851.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1032.87\" y2=\"867.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1048.87\" y2=\"883.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1064.87\" y2=\"867.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1061.63\" y2=\"871.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1045.63\" y2=\"887.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1061.63\" y2=\"903.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1077.63\" y2=\"887.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1072.32\" y2=\"889.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1056.32\" y2=\"905.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1072.32\" y2=\"921.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1088.32\" y2=\"905.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1080.78\" y2=\"902.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1064.78\" y2=\"918.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1080.78\" y2=\"934.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1096.78\" y2=\"918.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1086.91\" y2=\"913.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1070.91\" y2=\"929.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1086.91\" y2=\"945.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1102.91\" y2=\"929.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1090.63\" y2=\"919.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1074.63\" y2=\"935.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1090.63\" y2=\"951.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1106.63\" y2=\"935.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1091.94\" y2=\"921.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1075.94\" y2=\"937.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1091.94\" y2=\"953.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1107.94\" y2=\"937.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1090.86\" y2=\"919.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1074.86\" y2=\"935.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1090.86\" y2=\"951.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1106.86\" y2=\"935.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1087.47\" y2=\"914.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1071.47\" y2=\"930.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1087.47\" y2=\"946.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1103.47\" y2=\"930.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1081.89\" y2=\"905.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1065.89\" y2=\"921.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1081.89\" y2=\"937.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1097.89\" y2=\"921.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1074.25\" y2=\"893.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1058.25\" y2=\"909.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1074.25\" y2=\"925.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1090.25\" y2=\"909.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1064.74\" y2=\"877.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1048.74\" y2=\"893.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1064.74\" y2=\"909.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1080.74\" y2=\"893.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1053.58\" y2=\"859.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1037.58\" y2=\"875.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1053.58\" y2=\"891.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1069.58\" y2=\"875.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1041\" y2=\"839.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1025\" y2=\"855.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1041\" y2=\"871.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1057\" y2=\"855.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1027.28\" y2=\"816.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1011.28\" y2=\"832.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1027.28\" y2=\"848.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1043.28\" y2=\"832.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1012.69\" y2=\"793.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"996.685\" y2=\"809.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1012.69\" y2=\"825.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1028.69\" y2=\"809.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"997.52\" y2=\"768.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"981.52\" y2=\"784.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"997.52\" y2=\"800.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"1013.52\" y2=\"784.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"982.085\" y2=\"743.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"966.085\" y2=\"759.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"982.085\" y2=\"775.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"998.085\" y2=\"759.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"966.688\" y2=\"718.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"950.688\" y2=\"734.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"966.688\" y2=\"750.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"982.688\" y2=\"734.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"951.63\" y2=\"694.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"935.63\" y2=\"710.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"951.63\" y2=\"726.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"967.63\" y2=\"710.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"937.202\" y2=\"670.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"921.202\" y2=\"686.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"937.202\" y2=\"702.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"953.202\" y2=\"686.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"923.677\" y2=\"649.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"907.677\" y2=\"665.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"923.677\" y2=\"681.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"939.677\" y2=\"665.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"911.307\" y2=\"629.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"895.307\" y2=\"645.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"911.307\" y2=\"661.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"927.307\" y2=\"645.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"900.316\" y2=\"611.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"884.316\" y2=\"627.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"900.316\" y2=\"643.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"916.316\" y2=\"627.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"890.893\" y2=\"596.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"874.893\" y2=\"612.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"890.893\" y2=\"628.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"906.893\" y2=\"612.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"883.194\" y2=\"583.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"867.194\" y2=\"599.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"883.194\" y2=\"615.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"899.194\" y2=\"599.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"877.336\" y2=\"574.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"861.336\" y2=\"590.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"877.336\" y2=\"606.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"893.336\" y2=\"590.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"873.398\" y2=\"567.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"857.398\" y2=\"583.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"873.398\" y2=\"599.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"889.398\" y2=\"583.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"871.417\" y2=\"564.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"855.417\" y2=\"580.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"871.417\" y2=\"596.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"887.417\" y2=\"580.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"871.392\" y2=\"564.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"855.392\" y2=\"580.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"871.392\" y2=\"596.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"887.392\" y2=\"580.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"873.283\" y2=\"567.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"857.283\" y2=\"583.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"873.283\" y2=\"599.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"889.283\" y2=\"583.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"877.017\" y2=\"573.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"861.017\" y2=\"589.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"877.017\" y2=\"605.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"893.017\" y2=\"589.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"882.483\" y2=\"582.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"866.483\" y2=\"598.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"882.483\" y2=\"614.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"898.483\" y2=\"598.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"889.543\" y2=\"593.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"873.543\" y2=\"609.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"889.543\" y2=\"625.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"905.543\" y2=\"609.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"898.029\" y2=\"607.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"882.029\" y2=\"623.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"898.029\" y2=\"639.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"914.029\" y2=\"623.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"907.751\" y2=\"623.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"891.751\" y2=\"639.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"907.751\" y2=\"655.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"923.751\" y2=\"639.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"918.497\" y2=\"640.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"902.497\" y2=\"656.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"918.497\" y2=\"672.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"934.497\" y2=\"656.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"930.042\" y2=\"659.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"914.042\" y2=\"675.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"930.042\" y2=\"691.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"946.042\" y2=\"675.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"942.147\" y2=\"679.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"926.147\" y2=\"695.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"942.147\" y2=\"711.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"958.147\" y2=\"695.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"954.568\" y2=\"699.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"938.568\" y2=\"715.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"954.568\" y2=\"731.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"970.568\" y2=\"715.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"967.058\" y2=\"719.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"951.058\" y2=\"735.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"967.058\" y2=\"751.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"983.058\" y2=\"735.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"979.374\" y2=\"739.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"963.374\" y2=\"755.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"979.374\" y2=\"771.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"995.374\" y2=\"755.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"991.278\" y2=\"758.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"975.278\" y2=\"774.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"991.278\" y2=\"790.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"1007.28\" y2=\"774.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1002.55\" y2=\"776.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"986.546\" y2=\"792.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1002.55\" y2=\"808.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1018.55\" y2=\"792.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1012.97\" y2=\"793.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"996.97\" y2=\"809.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1012.97\" y2=\"825.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1028.97\" y2=\"809.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1022.36\" y2=\"808.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1006.36\" y2=\"824.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1022.36\" y2=\"840.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1038.36\" y2=\"824.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1030.56\" y2=\"822.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1014.56\" y2=\"838.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1030.56\" y2=\"854.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1046.56\" y2=\"838.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1037.41\" y2=\"833.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1021.41\" y2=\"849.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1037.41\" y2=\"865.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1053.41\" y2=\"849.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1042.83\" y2=\"841.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1026.83\" y2=\"857.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1042.83\" y2=\"873.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1058.83\" y2=\"857.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1046.72\" y2=\"848.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1030.72\" y2=\"864.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1046.72\" y2=\"880.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1062.72\" y2=\"864.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1049.04\" y2=\"852.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1033.04\" y2=\"868.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1049.04\" y2=\"884.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1065.04\" y2=\"868.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1049.78\" y2=\"853.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1033.78\" y2=\"869.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1049.78\" y2=\"885.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1065.78\" y2=\"869.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1048.95\" y2=\"851.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1032.95\" y2=\"867.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1048.95\" y2=\"883.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1064.95\" y2=\"867.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1046.59\" y2=\"848.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1030.59\" y2=\"864.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1046.59\" y2=\"880.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1062.59\" y2=\"864.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1042.79\" y2=\"841.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1026.79\" y2=\"857.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1042.79\" y2=\"873.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1058.79\" y2=\"857.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1037.64\" y2=\"833.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1021.64\" y2=\"849.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1037.64\" y2=\"865.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1053.64\" y2=\"849.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1031.27\" y2=\"823.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1015.27\" y2=\"839.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1031.27\" y2=\"855.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1047.27\" y2=\"839.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1023.82\" y2=\"811.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1007.82\" y2=\"827.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1023.82\" y2=\"843.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1039.82\" y2=\"827.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1015.47\" y2=\"797.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"999.47\" y2=\"813.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1015.47\" y2=\"829.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1031.47\" y2=\"813.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1006.39\" y2=\"783.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"990.389\" y2=\"799.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1006.39\" y2=\"815.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1022.39\" y2=\"799.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"996.769\" y2=\"767.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"980.769\" y2=\"783.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"996.769\" y2=\"799.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"1012.77\" y2=\"783.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"986.806\" y2=\"751.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"970.806\" y2=\"767.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"986.806\" y2=\"783.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"1002.81\" y2=\"767.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"976.701\" y2=\"734.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"960.701\" y2=\"750.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"976.701\" y2=\"766.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"992.701\" y2=\"750.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"966.653\" y2=\"718.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"950.653\" y2=\"734.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"966.653\" y2=\"750.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"982.653\" y2=\"734.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"956.856\" y2=\"702.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"940.856\" y2=\"718.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"956.856\" y2=\"734.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"972.856\" y2=\"718.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"947.495\" y2=\"687.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"931.495\" y2=\"703.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"947.495\" y2=\"719.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"963.495\" y2=\"703.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"938.745\" y2=\"673.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"922.745\" y2=\"689.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"938.745\" y2=\"705.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"954.745\" y2=\"689.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"930.766\" y2=\"660.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"914.766\" y2=\"676.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"930.766\" y2=\"692.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"946.766\" y2=\"676.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"923.697\" y2=\"649.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"907.697\" y2=\"665.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"923.697\" y2=\"681.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"939.697\" y2=\"665.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"917.66\" y2=\"639.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"901.66\" y2=\"655.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"917.66\" y2=\"671.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"933.66\" y2=\"655.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M1928.46 312.204 L2280.76 312.204 L2280.76 130.764 L1928.46 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1928.46,312.204 2280.76,312.204 2280.76,130.764 1928.46,130.764 1928.46,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,191.244 2096.46,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"M2036.46 167.244 L2030.82 183.468 L2013.64 183.828 L2027.34 194.22 L2022.35 210.66 L2036.46 200.844 L2050.57 210.66 L2045.58 194.22 L2059.28 183.828 L2042.1 183.468 L2036.46 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 208.744)\" x=\"2120.46\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,251.724 2096.46,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2012.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2060.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 269.224)\" x=\"2120.46\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[3,:], solutions_new[4,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot!(solutions_egd[3,:], solutions_egd[4,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7400\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7401\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7402\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  205.706,1487.47 205.706,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  726.91,1487.47 726.91,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1248.11,1487.47 1248.11,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1769.32,1487.47 1769.32,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1323.19 2352.76,1323.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1014.4 2352.76,1014.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,705.6 2352.76,705.6 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,396.803 2352.76,396.803 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,88.0053 2352.76,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  205.706,1487.47 205.706,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  726.91,1487.47 726.91,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1248.11,1487.47 1248.11,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1769.32,1487.47 1769.32,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1323.19 180.284,1323.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1014.4 180.284,1014.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,705.6 180.284,705.6 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,396.803 180.284,396.803 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,88.0053 180.284,88.0053 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 205.706, 1541.47)\" x=\"205.706\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 726.91, 1541.47)\" x=\"726.91\" y=\"1541.47\">50</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1248.11, 1541.47)\" x=\"1248.11\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1769.32, 1541.47)\" x=\"1769.32\" y=\"1541.47\">150</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1340.69)\" x=\"129.898\" y=\"1340.69\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1031.9)\" x=\"129.898\" y=\"1031.9\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 723.1)\" x=\"129.898\" y=\"723.1\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 414.303)\" x=\"129.898\" y=\"414.303\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 105.505)\" x=\"129.898\" y=\"105.505\">2.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,705.6 226.554,1446.71 236.978,1168.8 247.402,1215.12 257.826,1168.8 268.25,1157.22 278.674,1139.85 289.098,1128.27 299.523,1118.13 309.947,1110.17 \n",
       "  320.371,1103.66 330.795,1098.41 341.219,1094.16 351.643,1090.72 362.067,1087.94 372.491,1085.69 382.915,1083.87 393.339,1082.4 403.763,1081.2 414.188,1080.24 \n",
       "  424.612,1079.46 435.036,1078.83 445.46,1078.32 455.884,1077.91 466.308,1077.57 476.732,1077.3 487.156,1077.08 497.58,1076.91 508.004,1076.76 518.428,1076.65 \n",
       "  528.853,1076.55 539.277,1076.48 549.701,1076.42 560.125,1076.37 570.549,1076.33 580.973,1076.29 591.397,1076.27 601.821,1076.25 612.245,1076.23 622.669,1076.22 \n",
       "  633.093,1076.2 643.518,1076.2 653.942,1076.19 664.366,1076.18 674.79,1076.18 685.214,1076.17 695.638,1076.17 706.062,1076.17 716.486,1076.17 726.91,1076.16 \n",
       "  737.334,1076.16 747.758,1076.16 758.183,1076.16 768.607,1076.16 779.031,1076.16 789.455,1076.16 799.879,1076.16 810.303,1076.16 820.727,1076.16 831.151,1076.16 \n",
       "  841.575,1076.16 851.999,1076.16 862.423,1076.16 872.848,1076.16 883.272,1076.16 893.696,1076.16 904.12,1076.16 914.544,1076.16 924.968,1076.16 935.392,1076.16 \n",
       "  945.816,1076.16 956.24,1076.16 966.664,1076.16 977.089,1076.16 987.513,1076.16 997.937,1076.16 1008.36,1076.16 1018.78,1076.16 1029.21,1076.16 1039.63,1076.16 \n",
       "  1050.06,1076.16 1060.48,1076.16 1070.91,1076.16 1081.33,1076.16 1091.75,1076.16 1102.18,1076.16 1112.6,1076.16 1123.03,1076.16 1133.45,1076.16 1143.87,1076.16 \n",
       "  1154.3,1076.16 1164.72,1076.16 1175.15,1076.16 1185.57,1076.16 1195.99,1076.16 1206.42,1076.16 1216.84,1076.16 1227.27,1076.16 1237.69,1076.16 1248.11,1076.16 \n",
       "  1258.54,1076.16 1268.96,1076.16 1279.39,1076.16 1289.81,1076.16 1300.24,1076.16 1310.66,1076.16 1321.08,1076.16 1331.51,1076.16 1341.93,1076.16 1352.36,1076.16 \n",
       "  1362.78,1076.16 1373.2,1076.16 1383.63,1076.16 1394.05,1076.16 1404.48,1076.16 1414.9,1076.16 1425.32,1076.16 1435.75,1076.16 1446.17,1076.16 1456.6,1076.16 \n",
       "  1467.02,1076.16 1477.44,1076.16 1487.87,1076.16 1498.29,1076.16 1508.72,1076.16 1519.14,1076.16 1529.57,1076.16 1539.99,1076.16 1550.41,1076.16 1560.84,1076.16 \n",
       "  1571.26,1076.16 1581.69,1076.16 1592.11,1076.16 1602.53,1076.16 1612.96,1076.16 1623.38,1076.16 1633.81,1076.16 1644.23,1076.16 1654.65,1076.16 1665.08,1076.16 \n",
       "  1675.5,1076.16 1685.93,1076.16 1696.35,1076.16 1706.77,1076.16 1717.2,1076.16 1727.62,1076.16 1738.05,1076.16 1748.47,1076.16 1758.9,1076.16 1769.32,1076.16 \n",
       "  1779.74,1076.16 1790.17,1076.16 1800.59,1076.16 1811.02,1076.16 1821.44,1076.16 1831.86,1076.16 1842.29,1076.16 1852.71,1076.16 1863.14,1076.16 1873.56,1076.16 \n",
       "  1883.98,1076.16 1894.41,1076.16 1904.83,1076.16 1915.26,1076.16 1925.68,1076.16 1936.1,1076.16 1946.53,1076.16 1956.95,1076.16 1967.38,1076.16 1977.8,1076.16 \n",
       "  1988.23,1076.16 1998.65,1076.16 2009.07,1076.16 2019.5,1076.16 2029.92,1076.16 2040.35,1076.16 2050.77,1076.16 2061.19,1076.16 2071.62,1076.16 2082.04,1076.16 \n",
       "  2092.47,1076.16 2102.89,1076.16 2113.31,1076.16 2123.74,1076.16 2134.16,1076.16 2144.59,1076.16 2155.01,1076.16 2165.43,1076.16 2175.86,1076.16 2186.28,1076.16 \n",
       "  2196.71,1076.16 2207.13,1076.16 2217.56,1076.16 2227.98,1076.16 2238.4,1076.16 2248.83,1076.16 2259.25,1076.16 2269.68,1076.16 2280.1,1076.16 2290.52,1076.16 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 226.554,1384.95 236.978,1014.4 247.402,1153.36 257.826,1130.2 268.25,1153.36 278.674,1159.15 289.098,1167.83 299.523,1173.62 309.947,1178.69 \n",
       "  320.371,1182.67 330.795,1185.92 341.219,1188.55 351.643,1190.67 362.067,1192.39 372.491,1193.78 382.915,1194.91 393.339,1195.82 403.763,1196.56 414.188,1197.15 \n",
       "  424.612,1197.63 435.036,1198.02 445.46,1198.34 455.884,1198.59 466.308,1198.8 476.732,1198.97 487.156,1199.1 497.58,1199.21 508.004,1199.3 518.428,1199.37 \n",
       "  528.853,1199.43 539.277,1199.48 549.701,1199.52 560.125,1199.55 570.549,1199.57 580.973,1199.59 591.397,1199.61 601.821,1199.62 612.245,1199.63 622.669,1199.64 \n",
       "  633.093,1199.65 643.518,1199.65 653.942,1199.66 664.366,1199.66 674.79,1199.66 685.214,1199.67 695.638,1199.67 706.062,1199.67 716.486,1199.67 726.91,1199.67 \n",
       "  737.334,1199.67 747.758,1199.67 758.183,1199.67 768.607,1199.67 779.031,1199.67 789.455,1199.67 799.879,1199.67 810.303,1199.67 820.727,1199.67 831.151,1199.68 \n",
       "  841.575,1199.68 851.999,1199.68 862.423,1199.68 872.848,1199.68 883.272,1199.68 893.696,1199.68 904.12,1199.68 914.544,1199.68 924.968,1199.68 935.392,1199.68 \n",
       "  945.816,1199.68 956.24,1199.68 966.664,1199.68 977.089,1199.68 987.513,1199.68 997.937,1199.68 1008.36,1199.68 1018.78,1199.68 1029.21,1199.68 1039.63,1199.68 \n",
       "  1050.06,1199.68 1060.48,1199.68 1070.91,1199.68 1081.33,1199.68 1091.75,1199.68 1102.18,1199.68 1112.6,1199.68 1123.03,1199.68 1133.45,1199.68 1143.87,1199.68 \n",
       "  1154.3,1199.68 1164.72,1199.68 1175.15,1199.68 1185.57,1199.68 1195.99,1199.68 1206.42,1199.68 1216.84,1199.68 1227.27,1199.68 1237.69,1199.68 1248.11,1199.68 \n",
       "  1258.54,1199.68 1268.96,1199.68 1279.39,1199.68 1289.81,1199.68 1300.24,1199.68 1310.66,1199.68 1321.08,1199.68 1331.51,1199.68 1341.93,1199.68 1352.36,1199.68 \n",
       "  1362.78,1199.68 1373.2,1199.68 1383.63,1199.68 1394.05,1199.68 1404.48,1199.68 1414.9,1199.68 1425.32,1199.68 1435.75,1199.68 1446.17,1199.68 1456.6,1199.68 \n",
       "  1467.02,1199.68 1477.44,1199.68 1487.87,1199.68 1498.29,1199.68 1508.72,1199.68 1519.14,1199.68 1529.57,1199.68 1539.99,1199.68 1550.41,1199.68 1560.84,1199.68 \n",
       "  1571.26,1199.68 1581.69,1199.68 1592.11,1199.68 1602.53,1199.68 1612.96,1199.68 1623.38,1199.68 1633.81,1199.68 1644.23,1199.68 1654.65,1199.68 1665.08,1199.68 \n",
       "  1675.5,1199.68 1685.93,1199.68 1696.35,1199.68 1706.77,1199.68 1717.2,1199.68 1727.62,1199.68 1738.05,1199.68 1748.47,1199.68 1758.9,1199.68 1769.32,1199.68 \n",
       "  1779.74,1199.68 1790.17,1199.68 1800.59,1199.68 1811.02,1199.68 1821.44,1199.68 1831.86,1199.68 1842.29,1199.68 1852.71,1199.68 1863.14,1199.68 1873.56,1199.68 \n",
       "  1883.98,1199.68 1894.41,1199.68 1904.83,1199.68 1915.26,1199.68 1925.68,1199.68 1936.1,1199.68 1946.53,1199.68 1956.95,1199.68 1967.38,1199.68 1977.8,1199.68 \n",
       "  1988.23,1199.68 1998.65,1199.68 2009.07,1199.68 2019.5,1199.68 2029.92,1199.68 2040.35,1199.68 2050.77,1199.68 2061.19,1199.68 2071.62,1199.68 2082.04,1199.68 \n",
       "  2092.47,1199.68 2102.89,1199.68 2113.31,1199.68 2123.74,1199.68 2134.16,1199.68 2144.59,1199.68 2155.01,1199.68 2165.43,1199.68 2175.86,1199.68 2186.28,1199.68 \n",
       "  2196.71,1199.68 2207.13,1199.68 2217.56,1199.68 2227.98,1199.68 2238.4,1199.68 2248.83,1199.68 2259.25,1199.68 2269.68,1199.68 2280.1,1199.68 2290.52,1199.68 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M1963.16 312.204 L2280.76 312.204 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,312.204 2280.76,312.204 2280.76,130.764 1963.16,130.764 1963.16,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions_new[1,:], label=\"x_1\")\n",
    "plot!(solutions_new[2,:], label=\"x_2\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1d Constrainted Example"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$max_{y\\ge 0} min_{x\\ge 0} y'Ax+c'x-b'y$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "50"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.05\n",
    "# A = [1]\n",
    "A = Matrix{Int}(I, 1, 1)\n",
    "c = [1]\n",
    "b=[2]\n",
    "ini_solution=[1;1]\n",
    "num_iter=50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    middle_term = F_matrix*solution+[c;b]\n",
    "\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:(m+n)\n",
    "        if solution[idx] <= eps && middle_term[idx] >= -eps\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += middle_term[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "        middle_term = F_matrix*current_solution+[c;b]\n",
    "        indexes = (current_solution.<=eps) .& (F_matrix*middle_term.>=0)\n",
    "#         ignore_rows = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         println(ignore_rows)\n",
    "#         temp = copy(F_matrix)\n",
    "#         temp[ignore_rows,:].=0\n",
    "#         temp[:,ignore_rows].=0\n",
    "        middle_term[(current_solution.<=eps) .& (middle_term.>=0)] .= 0\n",
    "        println(middle_term)\n",
    "#         @show(current_solution)\n",
    "#         @show(middle_term)\n",
    "#         @show(F_matrix*(middle_term))\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        println(lyapunov(current_solution, A, c, b))\n",
    "        next_solution += s*F_matrix*(middle_term)\n",
    "        next_solution[next_solution.<=eps] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.0, 1.0]\n",
      "5.0\n",
      "[1.9, 0.95]\n",
      "4.5125\n",
      "[1.8050000000000002, 0.9024999999999999]\n",
      "4.07253125\n",
      "[1.71475, 0.8573749999999998]\n",
      "3.6754594531249998\n",
      "[1.6290125, 0.8145062499999998]\n",
      "3.317102156445312\n",
      "[1.547561875, 0.7737809374999998]\n",
      "2.9936846961918944\n",
      "[1.47018378125, 0.7350918906249997]\n",
      "2.7018004383131844\n",
      "[1.3966745921875, 0.6983372960937497]\n",
      "2.4383748955776485\n",
      "[1.326840862578125, 0.6634204312890621]\n",
      "2.200633343258828\n",
      "[1.2604988194492188, 0.630249409724609]\n",
      "1.9860715922910923\n",
      "[1.1974738784767578, 0.5987369392383786]\n",
      "1.7924296120427106\n",
      "[1.13760018455292, 0.5688000922764596]\n",
      "1.6176677248685465\n",
      "[1.080720175325274, 0.5403600876626367]\n",
      "1.4599451216938633\n",
      "[1.0266841665590103, 0.5133420832795048]\n",
      "1.3176004723287116\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M180.66 1487.47 L2352.76 1487.47 L2352.76 47.2441 L180.66 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2602\">\n",
       "    <rect x=\"180\" y=\"47\" width=\"2173\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  242.135,1487.47 242.135,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  919.617,1487.47 919.617,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1597.1,1487.47 1597.1,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2274.58,1487.47 2274.58,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,1444.84 2352.76,1444.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,1106.1 2352.76,1106.1 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,428.618 2352.76,428.618 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,89.8771 2352.76,89.8771 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1487.47 180.66,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  242.135,1487.47 242.135,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  919.617,1487.47 919.617,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,1487.47 1597.1,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2274.58,1487.47 2274.58,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1444.84 206.725,1444.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1106.1 206.725,1106.1 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,767.359 206.725,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,428.618 206.725,428.618 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,89.8771 206.725,89.8771 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 242.135, 1541.47)\" x=\"242.135\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 919.617, 1541.47)\" x=\"919.617\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1597.1, 1541.47)\" x=\"1597.1\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2274.58, 1541.47)\" x=\"2274.58\" y=\"1541.47\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 1462.34)\" x=\"156.66\" y=\"1462.34\">0.00</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 1123.6)\" x=\"156.66\" y=\"1123.6\">0.25</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 784.859)\" x=\"156.66\" y=\"784.859\">0.50</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 446.118)\" x=\"156.66\" y=\"446.118\">0.75</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 107.377)\" x=\"156.66\" y=\"107.377\">1.00</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,89.8771 1664.85,225.374 1729.21,354.095 1790.35,476.381 1848.44,592.552 1903.62,702.915 1956.04,807.759 2005.84,907.362 2053.15,1001.98 2098.1,1091.88 \n",
       "  2140.8,1177.27 2181.36,1258.4 2219.9,1335.47 2256.5,1408.69 2291.28,1444.84 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1597.1 73.8771 L1593.34 84.6931 L1581.88 84.9331 L1591.02 91.8611 L1587.69 102.821 L1597.1 96.2771 L1606.51 102.821 L1603.18 91.8611 L1612.32 84.9331 L1600.86 84.6931 L1597.1 73.8771 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1664.85 209.374 L1661.09 220.19 L1649.63 220.43 L1658.77 227.358 L1655.44 238.318 L1664.85 231.774 L1674.26 238.318 L1670.93 227.358 L1680.06 220.43 L1668.61 220.19 L1664.85 209.374 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1729.21 338.095 L1725.45 348.911 L1713.99 349.151 L1723.13 356.079 L1719.8 367.039 L1729.21 360.495 L1738.62 367.039 L1735.29 356.079 L1744.42 349.151 L1732.97 348.911 L1729.21 338.095 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1790.35 460.381 L1786.59 471.197 L1775.14 471.437 L1784.27 478.365 L1780.94 489.325 L1790.35 482.781 L1799.76 489.325 L1796.43 478.365 L1805.57 471.437 L1794.11 471.197 L1790.35 460.381 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1848.44 576.552 L1844.68 587.368 L1833.22 587.608 L1842.36 594.536 L1839.03 605.496 L1848.44 598.952 L1857.84 605.496 L1854.52 594.536 L1863.65 587.608 L1852.2 587.368 L1848.44 576.552 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1903.62 686.915 L1899.86 697.731 L1888.4 697.971 L1897.54 704.899 L1894.21 715.859 L1903.62 709.315 L1913.03 715.859 L1909.7 704.899 L1918.83 697.971 L1907.38 697.731 L1903.62 686.915 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1956.04 791.759 L1952.28 802.575 L1940.82 802.815 L1949.96 809.743 L1946.63 820.703 L1956.04 814.159 L1965.45 820.703 L1962.12 809.743 L1971.26 802.815 L1959.8 802.575 L1956.04 791.759 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2005.84 891.362 L2002.08 902.178 L1990.63 902.418 L1999.76 909.346 L1996.43 920.306 L2005.84 913.762 L2015.25 920.306 L2011.92 909.346 L2021.06 902.418 L2009.6 902.178 L2005.84 891.362 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2053.15 985.984 L2049.39 996.8 L2037.94 997.04 L2047.07 1003.97 L2043.74 1014.93 L2053.15 1008.38 L2062.56 1014.93 L2059.23 1003.97 L2068.37 997.04 L2056.91 996.8 L2053.15 985.984 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2098.1 1075.88 L2094.34 1086.69 L2082.88 1086.93 L2092.02 1093.86 L2088.69 1104.82 L2098.1 1098.28 L2107.51 1104.82 L2104.18 1093.86 L2113.31 1086.93 L2101.86 1086.69 L2098.1 1075.88 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2140.8 1161.27 L2137.04 1172.09 L2125.58 1172.33 L2134.72 1179.26 L2131.39 1190.22 L2140.8 1183.67 L2150.2 1190.22 L2146.88 1179.26 L2156.01 1172.33 L2144.56 1172.09 L2140.8 1161.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2181.36 1242.4 L2177.6 1253.21 L2166.14 1253.45 L2175.28 1260.38 L2171.95 1271.34 L2181.36 1264.8 L2190.77 1271.34 L2187.44 1260.38 L2196.58 1253.45 L2185.12 1253.21 L2181.36 1242.4 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2219.9 1319.47 L2216.14 1330.28 L2204.68 1330.52 L2213.82 1337.45 L2210.49 1348.41 L2219.9 1341.87 L2229.3 1348.41 L2225.98 1337.45 L2235.11 1330.52 L2223.66 1330.28 L2219.9 1319.47 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2256.5 1392.69 L2252.74 1403.5 L2241.29 1403.74 L2250.42 1410.67 L2247.1 1421.63 L2256.5 1415.09 L2265.91 1421.63 L2262.58 1410.67 L2271.72 1403.74 L2260.26 1403.5 L2256.5 1392.69 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,89.8771 1464.99,164.4 1336.94,245.342 1213.25,332.485 1094.23,425.594 980.167,524.421 871.328,628.704 767.974,738.169 670.353,852.527 578.693,971.481 \n",
       "  493.21,1094.72 414.103,1221.93 341.554,1352.77 275.728,1444.84 242.135,1444.84 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1597.1\" y2=\"73.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1581.1\" y2=\"89.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1597.1\" y2=\"105.877\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1613.1\" y2=\"89.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1464.99\" y2=\"148.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1448.99\" y2=\"164.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1464.99\" y2=\"180.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1480.99\" y2=\"164.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1336.94\" y2=\"229.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1320.94\" y2=\"245.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1336.94\" y2=\"261.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1352.94\" y2=\"245.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1213.25\" y2=\"316.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1197.25\" y2=\"332.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1213.25\" y2=\"348.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1229.25\" y2=\"332.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1094.23\" y2=\"409.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1078.23\" y2=\"425.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1094.23\" y2=\"441.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1110.23\" y2=\"425.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"980.167\" y2=\"508.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"964.167\" y2=\"524.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"980.167\" y2=\"540.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"996.167\" y2=\"524.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"871.328\" y2=\"612.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"855.328\" y2=\"628.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"871.328\" y2=\"644.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"887.328\" y2=\"628.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"767.974\" y2=\"722.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"751.974\" y2=\"738.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"767.974\" y2=\"754.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"783.974\" y2=\"738.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"670.353\" y2=\"836.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"654.353\" y2=\"852.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"670.353\" y2=\"868.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"686.353\" y2=\"852.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"578.693\" y2=\"955.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"562.693\" y2=\"971.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"578.693\" y2=\"987.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"594.693\" y2=\"971.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"493.21\" y2=\"1078.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"477.21\" y2=\"1094.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"493.21\" y2=\"1110.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"509.21\" y2=\"1094.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"414.103\" y2=\"1205.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"398.103\" y2=\"1221.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"414.103\" y2=\"1237.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"430.103\" y2=\"1221.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"341.554\" y2=\"1336.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"325.554\" y2=\"1352.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"341.554\" y2=\"1368.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"357.554\" y2=\"1352.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"275.728\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"259.728\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"275.728\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"291.728\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M1928.46 312.204 L2280.76 312.204 L2280.76 130.764 L1928.46 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1928.46,312.204 2280.76,312.204 2280.76,130.764 1928.46,130.764 1928.46,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,191.244 2096.46,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"M2036.46 167.244 L2030.82 183.468 L2013.64 183.828 L2027.34 194.22 L2022.35 210.66 L2036.46 200.844 L2050.57 210.66 L2045.58 194.22 L2059.28 183.828 L2042.1 183.468 L2036.46 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 208.744)\" x=\"2120.46\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,251.724 2096.46,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2012.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2060.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 269.224)\" x=\"2120.46\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[1,:], solutions_new[2,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")\n",
    "# plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "# plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "# plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "# plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "# xlims!((-1,3))\n",
    "# ylims!((-1,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d Constrainted Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "500"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "A = [1 0; 0 1]\n",
    "c = [-1;3]\n",
    "b=[4;4]\n",
    "ini_solution=[1;0.5;2;3]\n",
    "num_iter=500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function lyapunov(solution, A, c, b)\n",
    "#     primal_gradient = A*solution[3:4]+c\n",
    "#     dual_gradient = -A*solution[1:2]+b\n",
    "#     lyapunov_value = 0\n",
    "#     for idx in 1:2\n",
    "#         if solution[idx] <= eps && primal_gradient[idx] >= -eps\n",
    "# #             println(idx)\n",
    "#             continue\n",
    "#         end\n",
    "#         lyapunov_value += primal_gradient[idx]^2\n",
    "#     end\n",
    "#     for idx in 3:4\n",
    "#         if solution[idx] <= eps && dual_gradient[idx-2] >= -eps\n",
    "# #             println(idx)\n",
    "#             continue\n",
    "#         end\n",
    "#         lyapunov_value += dual_gradient[idx]^2\n",
    "#     end\n",
    "#     return lyapunov_value\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "        middle_term = F_matrix*current_solution+[c;b]\n",
    "        indexes = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         ignore_rows = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         println(ignore_rows)\n",
    "#         temp = copy(F_matrix)\n",
    "#         temp[ignore_rows,:].=0\n",
    "#         temp[:,ignore_rows].=0\n",
    "        middle_term[(current_solution.<=eps) .& (middle_term.>=0)] .= 0\n",
    "        println(middle_term)\n",
    "#         @show(current_solution)\n",
    "#         @show(middle_term)\n",
    "#         @show(F_matrix*(middle_term))\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        println(lyapunov(current_solution, A, c, b))\n",
    "        next_solution += s*F_matrix*(middle_term)\n",
    "        next_solution[next_solution.<=eps] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "        println(current_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "egd_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        middle_solution = copy(current_solution)\n",
    "        middle_solution -= s*(F_matrix*current_solution+[c;b])\n",
    "        middle_solution[middle_solution.<=0] .= 0\n",
    "        next_solution = copy(current_solution)\n",
    "        next_solution -= s*(F_matrix*middle_solution+[c;b])\n",
    "        next_solution[next_solution.<=0] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "#         l_value = lyapunov(current_solution, A, c, b)\n",
    "#         @show(l_value)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0, 6.0, 3.0, 3.5]\n",
      "58.25\n",
      "[1.3, 0.8500000000000001, 1.9, 2.4]\n",
      "[0.8999999999999999, 5.4, 2.7, 3.15]\n",
      "47.182500000000005\n",
      "[1.57, 1.165, 1.8099999999999998, 1.8599999999999999]\n",
      "[0.8099999999999998, 4.859999999999999, 2.4299999999999997, 2.835]\n",
      "38.21782499999999\n",
      "[1.8130000000000002, 1.4485000000000001, 1.7289999999999999, 1.3739999999999999]\n",
      "[0.7289999999999999, 4.374, 2.187, 2.5515]\n",
      "30.956438249999998\n",
      "[2.0317000000000003, 1.70365, 1.6561, 0.9365999999999999]\n",
      "[0.6560999999999999, 3.9366, 1.9682999999999997, 2.29635]\n",
      "25.074714982499998\n",
      "[2.22853, 1.9332850000000001, 1.59049, 0.5429399999999999]\n",
      "[0.59049, 3.5429399999999998, 1.7714699999999999, 2.066715]\n",
      "20.310519135824997\n",
      "[2.4056770000000003, 2.1399565000000003, 1.531441, 0.18864599999999987]\n",
      "[0.531441, 3.188646, 1.5943229999999997, 1.8600434999999997]\n",
      "16.451520500018248\n",
      "[2.5651093000000005, 2.3259608500000004, 1.4782969000000001, 0.0]\n",
      "[0.47829690000000014, 3.0, 1.4348906999999995, 0.0]\n",
      "11.287679245496099\n",
      "[2.7085983700000003, 2.3259608500000004, 1.4304672100000002, 0.0]\n",
      "[0.4304672100000002, 3.0, 1.2914016299999997, 0.0]\n",
      "10.853020188851842\n",
      "[2.8377385330000005, 2.3259608500000004, 1.3874204890000001, 0.0]\n",
      "[0.38742048900000015, 3.0, 1.1622614669999995, 0.0]\n",
      "10.500946352969992\n",
      "[2.9539646797000003, 2.3259608500000004, 1.3486784401, 0.0]\n",
      "[0.34867844010000004, 3.0, 1.0460353202999997, 0.0]\n",
      "10.215766545905693\n",
      "[3.0585682117300004, 2.3259608500000004, 1.31381059609, 0.0]\n",
      "[0.31381059608999995, 3.0, 0.9414317882699996, 0.0]\n",
      "9.98477090218361\n",
      "[3.152711390557, 2.3259608500000004, 1.2824295364809999, 0.0]\n",
      "[0.2824295364809999, 3.0, 0.8472886094429999, 0.0]\n",
      "9.797664430768725\n",
      "[3.2374402515013, 2.3259608500000004, 1.2541865828329, 0.0]\n",
      "[0.25418658283289997, 3.0, 0.7625597484986999, 0.0]\n",
      "9.646108188922666\n",
      "[3.31369622635117, 2.3259608500000004, 1.22876792454961, 0.0]\n",
      "[0.22876792454960992, 3.0, 0.68630377364883, 0.0]\n",
      "9.523347633027361\n",
      "[3.382326603716053, 2.3259608500000004, 1.2058911320946488, 0.0]\n",
      "[0.20589113209464882, 3.0, 0.6176733962839469, 0.0]\n",
      "9.423911582752162\n",
      "[3.444093943344448, 2.3259608500000004, 1.185302018885184, 0.0]\n",
      "[0.18530201888518394, 3.0, 0.555906056655552, 0.0]\n",
      "9.34336838202925\n",
      "[3.499684549010003, 2.3259608500000004, 1.1667718169966657, 0.0]\n",
      "[0.16677181699666566, 3.0, 0.500315450989997, 0.0]\n",
      "9.278128389443694\n",
      "[3.549716094109003, 2.3259608500000004, 1.1500946352969992, 0.0]\n",
      "[0.15009463529699918, 3.0, 0.4502839058909971, 0.0]\n",
      "9.225283995449391\n",
      "[3.5947444846981025, 2.3259608500000004, 1.1350851717672992, 0.0]\n",
      "[0.13508517176729917, 3.0, 0.4052555153018975, 0.0]\n",
      "9.182480036314008\n",
      "[3.635270036228292, 2.3259608500000004, 1.1215766545905692, 0.0]\n",
      "[0.12157665459056921, 3.0, 0.36472996377170785, 0.0]\n",
      "9.147808829414345\n",
      "[3.671743032605463, 2.3259608500000004, 1.1094189891315123, 0.0]\n",
      "[0.10941898913151227, 3.0, 0.328256967394537, 0.0]\n",
      "9.11972515182562\n",
      "[3.7045687293449165, 2.3259608500000004, 1.0984770902183612, 0.0]\n",
      "[0.09847709021836115, 3.0, 0.29543127065508346, 0.0]\n",
      "9.096977372978753\n",
      "[3.7341118564104248, 2.3259608500000004, 1.088629381196525, 0.0]\n",
      "[0.08862938119652508, 3.0, 0.26588814358957524, 0.0]\n",
      "9.07855167211279\n",
      "[3.760700670769382, 2.3259608500000004, 1.0797664430768725, 0.0]\n",
      "[0.07976644307687253, 3.0, 0.2392993292306178, 0.0]\n",
      "9.06362685441136\n",
      "[3.784630603692444, 2.3259608500000004, 1.0717897987691853, 0.0]\n",
      "[0.07178979876918534, 3.0, 0.21536939630755603, 0.0]\n",
      "9.051537752073202\n",
      "[3.8061675433231996, 2.3259608500000004, 1.0646108188922667, 0.0]\n",
      "[0.06461081889226672, 3.0, 0.19383245667680038, 0.0]\n",
      "9.041745579179294\n",
      "[3.8255507889908795, 2.3259608500000004, 1.0581497370030402, 0.0]\n",
      "[0.05814973700304016, 3.0, 0.17444921100912048, 0.0]\n",
      "9.033813919135227\n",
      "[3.8429957100917918, 2.3259608500000004, 1.0523347633027362, 0.0]\n",
      "[0.05233476330273623, 3.0, 0.15700428990820825, 0.0]\n",
      "9.027389274499535\n",
      "[3.8586961390826127, 2.3259608500000004, 1.0471012869724625, 0.0]\n",
      "[0.04710128697246252, 3.0, 0.14130386091738734, 0.0]\n",
      "9.022185312344622\n",
      "[3.8728265251743514, 2.3259608500000004, 1.0423911582752163, 0.0]\n",
      "[0.042391158275216334, 3.0, 0.12717347482564856, 0.0]\n",
      "9.017970102999143\n",
      "[3.8855438726569163, 2.3259608500000004, 1.0381520424476947, 0.0]\n",
      "[0.038152042447694656, 3.0, 0.11445612734308375, 0.0]\n",
      "9.014555783429307\n",
      "[3.8969894853912246, 2.3259608500000004, 1.0343368382029252, 0.0]\n",
      "[0.03433683820292521, 3.0, 0.10301051460877542, 0.0]\n",
      "9.01179018457774\n",
      "[3.907290536852102, 2.3259608500000004, 1.0309031543826328, 0.0]\n",
      "[0.030903154382632803, 3.0, 0.09270946314789796, 0.0]\n",
      "9.009550049507968\n",
      "[3.916561483166892, 2.3259608500000004, 1.0278128389443695, 0.0]\n",
      "[0.027812838944369478, 3.0, 0.08343851683310799, 0.0]\n",
      "9.007735540101454\n",
      "[3.924905334850203, 2.3259608500000004, 1.0250315550499325, 0.0]\n",
      "[0.025031555049932486, 3.0, 0.07509466514979701, 0.0]\n",
      "9.006265787482178\n",
      "[3.9324148013651827, 2.3259608500000004, 1.0225283995449392, 0.0]\n",
      "[0.022528399544939237, 3.0, 0.06758519863481727, 0.0]\n",
      "9.005075287860564\n",
      "[3.9391733212286644, 2.3259608500000004, 1.0202755595904454, 0.0]\n",
      "[0.020275559590445358, 3.0, 0.06082667877133563, 0.0]\n",
      "9.004110983167056\n",
      "[3.945255989105798, 2.3259608500000004, 1.0182480036314008, 0.0]\n",
      "[0.018248003631400778, 3.0, 0.05474401089420189, 0.0]\n",
      "9.003329896365315\n",
      "[3.9507303901952184, 2.3259608500000004, 1.0164232032682607, 0.0]\n",
      "[0.016423203268260744, 3.0, 0.04926960980478157, 0.0]\n",
      "9.002697216055907\n",
      "[3.9556573511756965, 2.3259608500000004, 1.0147808829414346, 0.0]\n",
      "[0.014780882941434648, 3.0, 0.0443426488243035, 0.0]\n",
      "9.002184745005284\n",
      "[3.960091616058127, 2.3259608500000004, 1.0133027946472912, 0.0]\n",
      "[0.013302794647291227, 3.0, 0.039908383941873016, 0.0]\n",
      "9.00176964345428\n",
      "[3.9640824544523143, 2.3259608500000004, 1.011972515182562, 0.0]\n",
      "[0.011972515182562038, 3.0, 0.03591754554768567, 0.0]\n",
      "9.001433411197967\n",
      "[3.967674209007083, 2.3259608500000004, 1.010775263664306, 0.0]\n",
      "[0.010775263664305923, 3.0, 0.0323257909929171, 0.0]\n",
      "9.001161063070352\n",
      "[3.9709067881063747, 2.3259608500000004, 1.0096977372978753, 0.0]\n",
      "[0.009697737297875264, 3.0, 0.029093211893625348, 0.0]\n",
      "9.000940461086985\n",
      "[3.973816109295737, 2.3259608500000004, 1.0087279635680877, 0.0]\n",
      "[0.008727963568087693, 3.0, 0.026183890704262858, 0.0]\n",
      "9.000761773480459\n",
      "[3.9764344983661633, 2.3259608500000004, 1.007855167211279, 0.0]\n",
      "[0.00785516721127899, 3.0, 0.02356550163383675, 0.0]\n",
      "9.000617036519172\n",
      "[3.978791048529547, 2.3259608500000004, 1.007069650490151, 0.0]\n",
      "[0.007069650490151069, 3.0, 0.021208951470453208, 0.0]\n",
      "9.00049979958053\n",
      "[3.9809119436765923, 2.3259608500000004, 1.006362685441136, 0.0]\n",
      "[0.006362685441136051, 3.0, 0.01908805632340771, 0.0]\n",
      "9.000404837660229\n",
      "[3.982820749308933, 2.3259608500000004, 1.0057264168970224, 0.0]\n",
      "[0.005726416897022357, 3.0, 0.01717925069106707, 0.0]\n",
      "9.000327918504784\n",
      "[3.9845386743780398, 2.3259608500000004, 1.00515377520732, 0.0]\n",
      "[0.005153775207320077, 3.0, 0.015461325621960231, 0.0]\n",
      "9.000265613988876\n",
      "[3.986084806940236, 2.3259608500000004, 1.004638397686588, 0.0]\n",
      "[0.004638397686588025, 3.0, 0.013915193059764075, 0.0]\n",
      "9.000215147330989\n",
      "[3.9874763262462123, 2.3259608500000004, 1.0041745579179293, 0.0]\n",
      "[0.004174557917929311, 3.0, 0.012523673753787712, 0.0]\n",
      "9.000174269338101\n",
      "[3.988728693621591, 2.3259608500000004, 1.0037571021261364, 0.0]\n",
      "[0.003757102126136447, 3.0, 0.011271306378409118, 0.0]\n",
      "9.000141158163862\n",
      "[3.9898558242594317, 2.3259608500000004, 1.0033813919135228, 0.0]\n",
      "[0.0033813919135228243, 3.0, 0.010144175740568251, 0.0]\n",
      "9.000114338112727\n",
      "[3.9908702418334885, 2.3259608500000004, 1.0030432527221707, 0.0]\n",
      "[0.003043252722170653, 3.0, 0.009129758166511515, 0.0]\n",
      "9.00009261387131\n",
      "[3.9917832176501395, 2.3259608500000004, 1.0027389274499536, 0.0]\n",
      "[0.002738927449953632, 3.0, 0.008216782349860452, 0.0]\n",
      "9.000075017235762\n",
      "[3.9926048958851257, 2.3259608500000004, 1.0024650347049582, 0.0]\n",
      "[0.00246503470495818, 3.0, 0.007395104114874318, 0.0]\n",
      "9.000060763960967\n",
      "[3.9933444062966132, 2.3259608500000004, 1.0022185312344623, 0.0]\n",
      "[0.002218531234462251, 3.0, 0.006655593703386753, 0.0]\n",
      "9.000049218808384\n",
      "[3.994009965666952, 2.3259608500000004, 1.0019966781110161, 0.0]\n",
      "[0.0019966781110161147, 3.0, 0.005990034333048122, 0.0]\n",
      "9.00003986723479\n",
      "[3.994608969100257, 2.3259608500000004, 1.0017970102999145, 0.0]\n",
      "[0.0017970102999145254, 3.0, 0.005391030899743132, 0.0]\n",
      "9.00003229246018\n",
      "[3.995148072190231, 2.3259608500000004, 1.001617309269923, 0.0]\n",
      "[0.001617309269922984, 3.0, 0.004851927809768952, 0.0]\n",
      "9.000026156892746\n",
      "[3.995633264971208, 2.3259608500000004, 1.0014555783429306, 0.0]\n",
      "[0.0014555783429306413, 3.0, 0.004366735028792146, 0.0]\n",
      "9.000021187083124\n",
      "[3.996069938474087, 2.3259608500000004, 1.0013100205086376, 0.0]\n",
      "[0.0013100205086375993, 3.0, 0.003930061525912798, 0.0]\n",
      "9.00001716153733\n",
      "[3.9964629446266784, 2.3259608500000004, 1.0011790184577738, 0.0]\n",
      "[0.001179018457773795, 3.0, 0.003537055373321607, 0.0]\n",
      "9.000013900845238\n",
      "[3.9968166501640106, 2.3259608500000004, 1.0010611166119965, 0.0]\n",
      "[0.001061116611996482, 3.0, 0.0031833498359894463, 0.0]\n",
      "9.000011259684644\n",
      "[3.9971349851476097, 2.3259608500000004, 1.000955004950797, 0.0]\n",
      "[0.0009550049507969227, 3.0, 0.002865014852390324, 0.0]\n",
      "9.000009120344561\n",
      "[3.997421486632849, 2.3259608500000004, 1.0008595044557171, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0008595044557171416, 3.0, 0.002578513367151203, 0.0]\n",
      "9.000007387479094\n",
      "[3.997679337969564, 2.3259608500000004, 1.0007735540101454, 0.0]\n",
      "[0.0007735540101454497, 3.0, 0.002320662030435905, 0.0]\n",
      "9.000005983858067\n",
      "[3.9979114041726076, 2.3259608500000004, 1.000696198609131, 0.0]\n",
      "[0.0006961986091309491, 3.0, 0.0020885958273924032, 0.0]\n",
      "9.000004846925034\n",
      "[3.998120263755347, 2.3259608500000004, 1.0006265787482178, 0.0]\n",
      "[0.0006265787482178098, 3.0, 0.0018797362446529853, 0.0]\n",
      "9.000003926009278\n",
      "[3.9983082373798124, 2.3259608500000004, 1.000563920873396, 0.0]\n",
      "[0.0005639208733960732, 3.0, 0.0016917626201875535, 0.0]\n",
      "9.000003180067514\n",
      "[3.9984774136418313, 2.3259608500000004, 1.0005075287860565, 0.0]\n",
      "[0.0005075287860565325, 3.0, 0.0015225863581687094, 0.0]\n",
      "9.000002575854687\n",
      "[3.998629672277648, 2.3259608500000004, 1.000456775907451, 0.0]\n",
      "[0.0004567759074509681, 3.0, 0.001370327722352016, 0.0]\n",
      "9.000002086442295\n",
      "[3.998766705049883, 2.3259608500000004, 1.0004110983167058, 0.0]\n",
      "[0.00041109831670582686, 3.0, 0.0012332949501168144, 0.0]\n",
      "9.00000169001826\n",
      "[3.998890034544895, 2.3259608500000004, 1.0003699884850352, 0.0]\n",
      "[0.00036998848503522197, 3.0, 0.0011099654551052218, 0.0]\n",
      "9.000001368914791\n",
      "[3.999001031090405, 2.3259608500000004, 1.0003329896365316, 0.0]\n",
      "[0.00033298963653161096, 3.0, 0.0009989689095948329, 0.0]\n",
      "9.00000110882098\n",
      "[3.9991009279813645, 2.3259608500000004, 1.0002996906728785, 0.0]\n",
      "[0.00029969067287849427, 3.0, 0.0008990720186354828, 0.0]\n",
      "9.000000898144993\n",
      "[3.999190835183228, 2.3259608500000004, 1.0002697216055907, 0.0]\n",
      "[0.00026972160559068925, 3.0, 0.0008091648167720678, 0.0]\n",
      "9.000000727497445\n",
      "[3.9992717516649052, 2.3259608500000004, 1.0002427494450317, 0.0]\n",
      "[0.00024274944503166473, 3.0, 0.0007282483350947722, 0.0]\n",
      "9.000000589272931\n",
      "[3.9993445764984146, 2.3259608500000004, 1.0002184745005285, 0.0]\n",
      "[0.00021847450052847606, 3.0, 0.0006554235015854282, 0.0]\n",
      "9.000000477311074\n",
      "[3.999410118848573, 2.3259608500000004, 1.0001966270504756, 0.0]\n",
      "[0.00019662705047562845, 3.0, 0.0005898811514271074, 0.0]\n",
      "9.00000038662197\n",
      "[3.9994691069637156, 2.3259608500000004, 1.0001769643454281, 0.0]\n",
      "[0.00017696434542813222, 3.0, 0.0005308930362843967, 0.0]\n",
      "9.000000313163795\n",
      "[3.999522196267344, 2.3259608500000004, 1.0001592679108853, 0.0]\n",
      "[0.0001592679108852746, 3.0, 0.0004778037326560458, 0.0]\n",
      "9.000000253662675\n",
      "[3.9995699766406094, 2.3259608500000004, 1.0001433411197969, 0.0]\n",
      "[0.00014334111979685815, 3.0, 0.00043002335939057446, 0.0]\n",
      "9.000000205466767\n",
      "[3.9996129789765487, 2.3259608500000004, 1.0001290070078173, 0.0]\n",
      "[0.00012900700781726115, 3.0, 0.0003870210234513394, 0.0]\n",
      "9.00000016642808\n",
      "[3.999651681078894, 2.3259608500000004, 1.0001161063070356, 0.0]\n",
      "[0.00011610630703562386, 3.0, 0.00034831892110620544, 0.0]\n",
      "9.000000134806745\n",
      "[3.9996865129710044, 2.3259608500000004, 1.000104495676332, 0.0]\n",
      "[0.00010449567633208368, 3.0, 0.0003134870289955849, 0.0]\n",
      "9.000000109193465\n",
      "[3.999717861673904, 2.3259608500000004, 1.000094046108699, 0.0]\n",
      "[9.404610869889751e-5, 3.0, 0.00028213832609580436, 0.0]\n",
      "9.000000088446706\n",
      "[3.999746075506514, 2.3259608500000004, 1.000084641497829, 0.0]\n",
      "[8.464149782905217e-5, 3.0, 0.0002539244934860463, 0.0]\n",
      "9.000000071641832\n",
      "[3.9997714679558625, 2.3259608500000004, 1.0000761773480462, 0.0]\n",
      "[7.617734804621357e-5, 3.0, 0.00022853204413753048, 0.0]\n",
      "9.000000058029883\n",
      "[3.9997943211602762, 2.3259608500000004, 1.0000685596132417, 0.0]\n",
      "[6.855961324170323e-5, 3.0, 0.00020567883972377743, 0.0]\n",
      "9.000000047004207\n",
      "[3.9998148890442486, 2.3259608500000004, 1.0000617036519175, 0.0]\n",
      "[6.17036519174885e-5, 3.0, 0.00018511095575135528, 0.0]\n",
      "9.000000038073406\n",
      "[3.9998334001398237, 2.3259608500000004, 1.0000555332867258, 0.0]\n",
      "[5.5533286725806263e-5, 3.0, 0.00016659986017630857, 0.0]\n",
      "9.000000030839459\n",
      "[3.9998500601258415, 2.3259608500000004, 1.0000499799580531, 0.0]\n",
      "[4.9979958053114615e-5, 3.0, 0.00014993987415845567, 0.0]\n",
      "9.000000024979963\n",
      "[3.999865054113257, 2.3259608500000004, 1.000044981962248, 0.0]\n",
      "[4.498196224789197e-5, 3.0, 0.00013494588674278774, 0.0]\n",
      "9.00000002023377\n",
      "[3.9998785487019317, 2.3259608500000004, 1.000040483766023, 0.0]\n",
      "[4.0483766023058365e-5, 3.0, 0.00012145129806828692, 0.0]\n",
      "9.000000016389354\n",
      "[3.9998906938317385, 2.3259608500000004, 1.0000364353894207, 0.0]\n",
      "[3.643538942066371e-5, 3.0, 0.00010930616826154704, 0.0]\n",
      "9.000000013275375\n",
      "[3.999901624448565, 2.3259608500000004, 1.0000327918504786, 0.0]\n",
      "[3.279185047855293e-5, 3.0, 9.83755514352147e-5, 0.0]\n",
      "9.000000010753054\n",
      "[3.999911462003708, 2.3259608500000004, 1.0000295126654306, 0.0]\n",
      "[2.951266543060882e-5, 3.0, 8.853799629182646e-5, 0.0]\n",
      "9.000000008709975\n",
      "[3.999920315803337, 2.3259608500000004, 1.0000265613988875, 0.0]\n",
      "[2.656139888745912e-5, 3.0, 7.968419666282145e-5, 0.0]\n",
      "9.00000000705508\n",
      "[3.9999282842230035, 2.3259608500000004, 1.0000239052589988, 0.0]\n",
      "[2.3905258998757617e-5, 3.0, 7.17157769964949e-5, 0.0]\n",
      "9.000000005714615\n",
      "[3.999935455800703, 2.3259608500000004, 1.0000215147330989, 0.0]\n",
      "[2.151473309885965e-5, 3.0, 6.4544199296801e-5, 0.0]\n",
      "9.000000004628836\n",
      "[3.999941910220633, 2.3259608500000004, 1.000019363259789, 0.0]\n",
      "[1.9363259788907072e-5, 3.0, 5.8089779367165306e-5, 0.0]\n",
      "9.000000003749358\n",
      "[3.9999477191985697, 2.3259608500000004, 1.00001742693381, 0.0]\n",
      "[1.7426933810016365e-5, 3.0, 5.228080143027114e-5, 0.0]\n",
      "9.00000000303698\n",
      "[3.9999529472787128, 2.3259608500000004, 1.000015684240429, 0.0]\n",
      "[1.5684240429081342e-5, 3.0, 4.7052721287244026e-5, 0.0]\n",
      "9.000000002459954\n",
      "[3.9999576525508416, 2.3259608500000004, 1.0000141158163862, 0.0]\n",
      "[1.4115816386217617e-5, 3.0, 4.2347449158430805e-5, 0.0]\n",
      "9.000000001992563\n",
      "[3.9999618872957576, 2.3259608500000004, 1.0000127042347475, 0.0]\n",
      "[1.2704234747529242e-5, 3.0, 3.811270424236568e-5, 0.0]\n",
      "9.000000001613977\n",
      "[3.999965698566182, 2.3259608500000004, 1.0000114338112729, 0.0]\n",
      "[1.143381127288734e-5, 3.0, 3.430143381821793e-5, 0.0]\n",
      "9.00000000130732\n",
      "[3.9999691287095636, 2.3259608500000004, 1.0000102904301456, 0.0]\n",
      "[1.0290430145554197e-5, 3.0, 3.0871290436440546e-5, 0.0]\n",
      "9.000000001058929\n",
      "[3.999972215838607, 2.3259608500000004, 1.000009261387131, 0.0]\n",
      "[9.261387130976573e-6, 3.0, 2.7784161392929718e-5, 0.0]\n",
      "9.000000000857733\n",
      "[3.9999749942547465, 2.3259608500000004, 1.000008335248418, 0.0]\n",
      "[8.335248417923324e-6, 3.0, 2.500574525354793e-5, 0.0]\n",
      "9.000000000694763\n",
      "[3.9999774948292717, 2.3259608500000004, 1.000007501723576, 0.0]\n",
      "[7.5017235761087875e-6, 3.0, 2.2505170728326362e-5, 0.0]\n",
      "9.000000000562757\n",
      "[3.9999797453463444, 2.3259608500000004, 1.0000067515512185, 0.0]\n",
      "[6.751551218542318e-6, 3.0, 2.0254653655626953e-5, 0.0]\n",
      "9.000000000455834\n",
      "[3.99998177081171, 2.3259608500000004, 1.0000060763960967, 0.0]\n",
      "[6.076396096732495e-6, 3.0, 1.822918828997544e-5, 0.0]\n",
      "9.000000000369226\n",
      "[3.999983593730539, 2.3259608500000004, 1.000005468756487, 0.0]\n",
      "[5.468756486992632e-6, 3.0, 1.640626946119994e-5, 0.0]\n",
      "9.000000000299073\n",
      "[3.999985234357485, 2.3259608500000004, 1.0000049218808382, 0.0]\n",
      "[4.921880838226755e-6, 3.0, 1.476564251490231e-5, 0.0]\n",
      "9.000000000242249\n",
      "[3.9999867109217364, 2.3259608500000004, 1.0000044296927544, 0.0]\n",
      "[4.429692754381875e-6, 3.0, 1.3289078263589715e-5, 0.0]\n",
      "9.000000000196222\n",
      "[3.999988039829563, 2.3259608500000004, 1.000003986723479, 0.0]\n",
      "[3.986723478899279e-6, 3.0, 1.1960170437141926e-5, 0.0]\n",
      "9.000000000158941\n",
      "[3.9999892358466065, 2.3259608500000004, 1.000003588051131, 0.0]\n",
      "[3.588051131098169e-6, 3.0, 1.0764153393516551e-5, 0.0]\n",
      "9.00000000012874\n",
      "[3.999990312261946, 2.3259608500000004, 1.000003229246018, 0.0]\n",
      "[3.2292460179217386e-6, 3.0, 9.68773805398726e-6, 0.0]\n",
      "9.00000000010428\n",
      "[3.9999912810357516, 2.3259608500000004, 1.0000029063214162, 0.0]\n",
      "[2.906321416196178e-6, 3.0, 8.71896424836649e-6, 0.0]\n",
      "9.000000000084468\n",
      "[3.9999921529321765, 2.3259608500000004, 1.0000026156892745, 0.0]\n",
      "[2.615689274509947e-6, 3.0, 7.84706782352984e-6, 0.0]\n",
      "9.000000000068418\n",
      "[3.9999929376389587, 2.3259608500000004, 1.000002354120347, 0.0]\n",
      "[2.354120347103361e-6, 3.0, 7.0623610413100835e-6, 0.0]\n",
      "9.000000000055419\n",
      "[3.999993643875063, 2.3259608500000004, 1.0000021187083123, 0.0]\n",
      "[2.118708312348616e-6, 3.0, 6.356124937045848e-6, 0.0]\n",
      "9.000000000044889\n",
      "[3.9999942794875567, 2.3259608500000004, 1.000001906837481, 0.0]\n",
      "[1.9068374810249367e-6, 3.0, 5.720512443296855e-6, 0.0]\n",
      "9.00000000003636\n",
      "[3.999994851538801, 2.3259608500000004, 1.000001716153733, 0.0]\n",
      "[1.7161537329002385e-6, 3.0, 5.148461199144805e-6, 0.0]\n",
      "9.000000000029452\n",
      "[3.999995366384921, 2.3259608500000004, 1.0000015445383597, 0.0]\n",
      "[1.5445383596546236e-6, 3.0, 4.633615079185915e-6, 0.0]\n",
      "9.000000000023856\n",
      "[3.9999958297464286, 2.3259608500000004, 1.0000013900845237, 0.0]\n",
      "[1.3900845237113657e-6, 3.0, 4.170253571356142e-6, 0.0]\n",
      "9.000000000019323\n",
      "[3.9999962467717856, 2.3259608500000004, 1.0000012510760714, 0.0]\n",
      "[1.2510760714068425e-6, 3.0, 3.753228214442572e-6, 0.0]\n",
      "9.000000000015651\n",
      "[3.999996622094607, 2.3259608500000004, 1.0000011259684642, 0.0]\n",
      "[1.1259684642439538e-6, 3.0, 3.3779053931759506e-6, 0.0]\n",
      "9.000000000012678\n",
      "[3.999996959885146, 2.3259608500000004, 1.0000010133716177, 0.0]\n",
      "[1.0133716177307406e-6, 3.0, 3.0401148540804e-6, 0.0]\n",
      "9.00000000001027\n",
      "[3.9999972638966312, 2.3259608500000004, 1.000000912034456, 0.0]\n",
      "[9.120344559576665e-7, 3.0, 2.736103368761178e-6, 0.0]\n",
      "9.000000000008317\n",
      "[3.9999975375069683, 2.3259608500000004, 1.0000008208310103, 0.0]\n",
      "[8.20831010273082e-7, 3.0, 2.4624930317074245e-6, 0.0]\n",
      "9.000000000006738\n",
      "[3.9999977837562715, 2.3259608500000004, 1.0000007387479093, 0.0]\n",
      "[7.387479092901827e-7, 3.0, 2.216243728536682e-6, 0.0]\n",
      "9.000000000005457\n",
      "[3.999998005380644, 2.3259608500000004, 1.0000006648731183, 0.0]\n",
      "[6.6487311833896e-7, 3.0, 1.9946193559050585e-6, 0.0]\n",
      "9.000000000004421\n",
      "[3.9999982048425795, 2.3259608500000004, 1.0000005983858065, 0.0]\n",
      "[5.983858064606551e-7, 3.0, 1.7951574204921883e-6, 0.0]\n",
      "9.000000000003581\n",
      "[3.999998384358322, 2.3259608500000004, 1.000000538547226, 0.0]\n",
      "[5.385472259256119e-7, 3.0, 1.6156416782209249e-6, 0.0]\n",
      "9.000000000002899\n",
      "[3.9999985459224896, 2.3259608500000004, 1.0000004846925032, 0.0]\n",
      "[4.846925032442329e-7, 3.0, 1.4540775103988324e-6, 0.0]\n",
      "9.000000000002348\n",
      "[3.9999986913302408, 2.3259608500000004, 1.0000004362232529, 0.0]\n",
      "[4.362232528531962e-7, 3.0, 1.3086697592257224e-6, 0.0]\n",
      "9.000000000001902\n",
      "[3.9999988221972167, 2.3259608500000004, 1.0000003926009275, 0.0]\n",
      "[3.926009275456721e-7, 3.0, 1.1778027833031501e-6, 0.0]\n",
      "9.000000000001542\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3.999998939977495, 2.3259608500000004, 1.0000003533408348, 0.0]\n",
      "[3.5334083481330936e-7, 3.0, 1.0600225048840173e-6, 0.0]\n",
      "9.000000000001249\n",
      "[3.9999990459797456, 2.3259608500000004, 1.0000003180067514, 0.0]\n",
      "[3.1800675137638734e-7, 3.0, 9.540202543512066e-7, 0.0]\n",
      "9.00000000000101\n",
      "[3.999999141381771, 2.3259608500000004, 1.0000002862060762, 0.0]\n",
      "[2.862060761721352e-7, 3.0, 8.586182289604949e-7, 0.0]\n",
      "9.000000000000819\n",
      "[3.999999227243594, 2.3259608500000004, 1.0000002575854685, 0.0]\n",
      "[2.575854685105128e-7, 3.0, 7.727564059756276e-7, 0.0]\n",
      "9.000000000000663\n",
      "[3.9999993045192346, 2.3259608500000004, 1.0000002318269217, 0.0]\n",
      "[2.318269216594615e-7, 3.0, 6.954807654224737e-7, 0.0]\n",
      "9.000000000000536\n",
      "[3.999999374067311, 2.3259608500000004, 1.0000002086442294, 0.0]\n",
      "[2.0864422944910643e-7, 3.0, 6.259326887914085e-7, 0.0]\n",
      "9.000000000000437\n",
      "[3.99999943666058, 2.3259608500000004, 1.0000001877798066, 0.0]\n",
      "[1.8777980659301363e-7, 3.0, 5.633394200010855e-7, 0.0]\n",
      "9.000000000000353\n",
      "[3.999999492994522, 2.3259608500000004, 1.0000001690018259, 0.0]\n",
      "[1.690018258670989e-7, 3.0, 5.070054780453859e-7, 0.0]\n",
      "9.000000000000286\n",
      "[3.9999995436950697, 2.3259608500000004, 1.0000001521016433, 0.0]\n",
      "[1.52101643280389e-7, 3.0, 4.563049302852562e-7, 0.0]\n",
      "9.000000000000231\n",
      "[3.999999589325563, 2.3259608500000004, 1.000000136891479, 0.0]\n",
      "[1.3689147904116794e-7, 3.0, 4.106744371235038e-7, 0.0]\n",
      "9.000000000000188\n",
      "[3.9999996303930065, 2.3259608500000004, 1.0000001232023312, 0.0]\n",
      "[1.23202331225869e-7, 3.0, 3.6960699345556236e-7, 0.0]\n",
      "9.000000000000153\n",
      "[3.999999667353706, 2.3259608500000004, 1.0000001108820982, 0.0]\n",
      "[1.1088209816989547e-7, 3.0, 3.326462940655972e-7, 0.0]\n",
      "9.000000000000123\n",
      "[3.999999700618335, 2.3259608500000004, 1.0000000997938883, 0.0]\n",
      "[9.979388826408808e-8, 3.0, 2.9938166479226425e-7, 0.0]\n",
      "9.0000000000001\n",
      "[3.999999730556502, 2.3259608500000004, 1.0000000898144994, 0.0]\n",
      "[8.981449939327035e-8, 3.0, 2.6944349817981106e-7, 0.0]\n",
      "9.000000000000082\n",
      "[3.9999997575008517, 2.3259608500000004, 1.0000000808330494, 0.0]\n",
      "[8.083304936512548e-8, 3.0, 2.4249914831742103e-7, 0.0]\n",
      "9.000000000000066\n",
      "[3.9999997817507666, 2.3259608500000004, 1.0000000727497445, 0.0]\n",
      "[7.274974445081739e-8, 3.0, 2.1824923335245217e-7, 0.0]\n",
      "9.000000000000053\n",
      "[3.99999980357569, 2.3259608500000004, 1.00000006547477, 0.0]\n",
      "[6.547477005014457e-8, 3.0, 1.964243101504337e-7, 0.0]\n",
      "9.000000000000043\n",
      "[3.999999823218121, 2.3259608500000004, 1.000000058927293, 0.0]\n",
      "[5.8927293045130114e-8, 3.0, 1.7678187891334574e-7, 0.0]\n",
      "9.000000000000036\n",
      "[3.999999840896309, 2.3259608500000004, 1.0000000530345639, 0.0]\n",
      "[5.3034563851639405e-8, 3.0, 1.59103691110829e-7, 0.0]\n",
      "9.000000000000028\n",
      "[3.999999856806678, 2.3259608500000004, 1.0000000477311075, 0.0]\n",
      "[4.7731107510884385e-8, 3.0, 1.4319332208856395e-7, 0.0]\n",
      "9.000000000000023\n",
      "[3.9999998711260103, 2.3259608500000004, 1.0000000429579967, 0.0]\n",
      "[4.2957996715387026e-8, 3.0, 1.2887398970207187e-7, 0.0]\n",
      "9.000000000000018\n",
      "[3.9999998840134094, 2.3259608500000004, 1.000000038662197, 0.0]\n",
      "[3.86621969994394e-8, 3.0, 1.15986590554229e-7, 0.0]\n",
      "9.000000000000016\n",
      "[3.9999998956120684, 2.3259608500000004, 1.0000000347959772, 0.0]\n",
      "[3.479597721067762e-8, 3.0, 1.0438793163203286e-7, 0.0]\n",
      "9.000000000000012\n",
      "[3.9999999060508618, 2.3259608500000004, 1.0000000313163795, 0.0]\n",
      "[3.131637948960986e-8, 3.0, 9.394913824678497e-8, 0.0]\n",
      "9.00000000000001\n",
      "[3.9999999154457755, 2.3259608500000004, 1.0000000281847417, 0.0]\n",
      "[2.8184741651671175e-8, 3.0, 8.455422451092431e-8, 0.0]\n",
      "9.000000000000007\n",
      "[3.999999923901198, 2.3259608500000004, 1.0000000253662675, 0.0]\n",
      "[2.5366267530912978e-8, 3.0, 7.609880192660512e-8, 0.0]\n",
      "9.000000000000005\n",
      "[3.9999999315110784, 2.3259608500000004, 1.0000000228296408, 0.0]\n",
      "[2.2829640844435062e-8, 3.0, 6.848892164512677e-8, 0.0]\n",
      "9.000000000000005\n",
      "[3.9999999383599705, 2.3259608500000004, 1.0000000205466768, 0.0]\n",
      "[2.0546676804400477e-8, 3.0, 6.164002952502301e-8, 0.0]\n",
      "9.000000000000004\n",
      "[3.9999999445239736, 2.3259608500000004, 1.000000018492009, 0.0]\n",
      "[1.8492009035142587e-8, 3.0, 5.5476026439293946e-8, 0.0]\n",
      "9.000000000000004\n",
      "[3.9999999500715764, 2.3259608500000004, 1.000000016642808, 0.0]\n",
      "[1.6642808020606026e-8, 3.0, 4.992842361772887e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.9999999550644185, 2.3259608500000004, 1.0000000149785273, 0.0]\n",
      "[1.4978527307363265e-8, 3.0, 4.4935581478000586e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.9999999595579765, 2.3259608500000004, 1.0000000134806746, 0.0]\n",
      "[1.3480674576626939e-8, 3.0, 4.044202350783621e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999963602179, 2.3259608500000004, 1.0000000121326071, 0.0]\n",
      "[1.2132607141168705e-8, 3.0, 3.639782120146151e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999967241961, 2.3259608500000004, 1.0000000109193463, 0.0]\n",
      "[1.0919346316029532e-8, 3.0, 3.27580389480886e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999970517765, 2.3259608500000004, 1.0000000098274118, 0.0]\n",
      "[9.827411773244421e-9, 3.0, 2.9482234875644053e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999734659886, 2.3259608500000004, 1.0000000088446706, 0.0]\n",
      "[8.844670551511058e-9, 3.0, 2.653401143248857e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999761193896, 2.3259608500000004, 1.0000000079602036, 0.0]\n",
      "[7.960203607382255e-9, 3.0, 2.3880610378057554e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999785074505, 2.3259608500000004, 1.0000000071641832, 0.0]\n",
      "[7.164183246644029e-9, 3.0, 2.1492549517887483e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999806567055, 2.3259608500000004, 1.000000006447765, 0.0]\n",
      "[6.447764988593008e-9, 3.0, 1.9343294521689813e-8, 0.0]\n",
      "9.0\n",
      "[3.999999982591035, 2.3259608500000004, 1.0000000058029885, 0.0]\n",
      "[5.802988534142628e-9, 3.0, 1.740896493629407e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999843319314, 2.3259608500000004, 1.0000000052226896, 0.0]\n",
      "[5.222689614114984e-9, 3.0, 1.5668068620300346e-8, 0.0]\n",
      "9.0\n",
      "[3.999999985898738, 2.3259608500000004, 1.0000000047004207, 0.0]\n",
      "[4.700420719316867e-9, 3.0, 1.4101261935905995e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999873088643, 2.3259608500000004, 1.0000000042303787, 0.0]\n",
      "[4.2303787139985616e-9, 3.0, 1.2691135697906475e-8, 0.0]\n",
      "9.0\n",
      "[3.999999988577978, 2.3259608500000004, 1.0000000038073409, 0.0]\n",
      "[3.807340887007626e-9, 3.0, 1.1422021994889064e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999897201803, 2.3259608500000004, 1.0000000034266068, 0.0]\n",
      "[3.4266067761024033e-9, 3.0, 1.0279819662173395e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999907481625, 2.3259608500000004, 1.000000003083946, 0.0]\n",
      "[3.0839459874698605e-9, 3.0, 9.251837518320372e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999916733464, 2.3259608500000004, 1.0000000027755513, 0.0]\n",
      "[2.7755513443139535e-9, 3.0, 8.32665358885265e-9, 0.0]\n",
      "9.0\n",
      "[3.999999992506012, 2.3259608500000004, 1.0000000024979963, 0.0]\n",
      "[2.497996254291479e-9, 3.0, 7.493988096740622e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999932554107, 2.3259608500000004, 1.0000000022481967, 0.0]\n",
      "[2.2481967398846336e-9, 3.0, 6.744589331475481e-9, 0.0]\n",
      "9.0\n",
      "[3.99999999392987, 2.3259608500000004, 1.000000002023377, 0.0]\n",
      "[2.0233770214872493e-9, 3.0, 6.070130176283328e-9, 0.0]\n",
      "9.0\n",
      "[3.999999994536883, 2.3259608500000004, 1.0000000018210393, 0.0]\n",
      "[1.8210393193385244e-9, 3.0, 5.463117069837153e-9, 0.0]\n",
      "9.0\n",
      "[3.999999995083195, 2.3259608500000004, 1.0000000016389354, 0.0]\n",
      "[1.638935431813593e-9, 3.0, 4.916805185217754e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999955748753, 2.3259608500000004, 1.0000000014750419, 0.0]\n",
      "[1.4750418664277731e-9, 3.0, 4.4251247111049e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999960173875, 2.3259608500000004, 1.0000000013275376, 0.0]\n",
      "[1.3275376353760748e-9, 3.0, 3.982612462039015e-9, 0.0]\n",
      "9.0\n",
      "[3.999999996415649, 2.3259608500000004, 1.0000000011947838, 0.0]\n",
      "[1.1947838274295464e-9, 3.0, 3.5843510381994292e-9, 0.0]\n",
      "9.0\n",
      "[3.999999996774084, 2.3259608500000004, 1.0000000010753054, 0.0]\n",
      "[1.0753054002776707e-9, 3.0, 3.2259159787884073e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999970966758, 2.3259608500000004, 1.0000000009677747, 0.0]\n",
      "[9.677747492276012e-10, 3.0, 2.9033242476828036e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999973870084, 2.3259608500000004, 1.0000000008709973, 0.0]\n",
      "[8.709972743048411e-10, 3.0, 2.6129916008699183e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999976483074, 2.3259608500000004, 1.0000000007838976, 0.0]\n",
      "[7.838976134877385e-10, 3.0, 2.3516926184186104e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999978834766, 2.3259608500000004, 1.0000000007055079, 0.0]\n",
      "[7.055078743434251e-10, 3.0, 2.1165234009856704e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998095129, 2.3259608500000004, 1.000000000634957, 0.0]\n",
      "[6.349569758867801e-10, 3.0, 1.9048709276603404e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999982856163, 2.3259608500000004, 1.0000000005714613, 0.0]\n",
      "[5.714613227070231e-10, 3.0, 1.7143837460764644e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999984570547, 2.3259608500000004, 1.0000000005143153, 0.0]\n",
      "[5.143152570497023e-10, 3.0, 1.542945327059897e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998611349, 2.3259608500000004, 1.0000000004628837, 0.0]\n",
      "[4.6288373134473204e-10, 3.0, 1.3886509719895912e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998750214, 2.3259608500000004, 1.0000000004165954, 0.0]\n",
      "[4.165954248236403e-10, 3.0, 1.249786052426316e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999988751926, 2.3259608500000004, 1.0000000003749359, 0.0]\n",
      "[3.749358601368158e-10, 3.0, 1.1248073583658424e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999989876733, 2.3259608500000004, 1.0000000003374423, 0.0]\n",
      "[3.374422963275947e-10, 3.0, 1.0123266669381792e-9, 0.0]\n",
      "9.0\n",
      "[3.999999999088906, 2.3259608500000004, 1.000000000303698, 0.0]\n",
      "[3.0369795567253277e-10, 3.0, 9.110938670175983e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999991800155, 2.3259608500000004, 1.0000000002733282, 0.0]\n",
      "[2.7332824892312146e-10, 3.0, 8.199845247247595e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999262014, 2.3259608500000004, 1.0000000002459954, 0.0]\n",
      "[2.459954462352698e-10, 3.0, 7.379861166612045e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999993358126, 2.3259608500000004, 1.0000000002213958, 0.0]\n",
      "[2.2139579058944037e-10, 3.0, 6.641873717683211e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999994022315, 2.3259608500000004, 1.0000000001992562, 0.0]\n",
      "[1.9925616712157534e-10, 3.0, 5.97768501364726e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999462008, 2.3259608500000004, 1.0000000001793306, 0.0]\n",
      "[1.793305504094178e-10, 3.0, 5.379918732728584e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999995158073, 2.3259608500000004, 1.0000000001613976, 0.0]\n",
      "[1.613975619818575e-10, 3.0, 4.841926859455725e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999564227, 2.3259608500000004, 1.0000000001452578, 0.0]\n",
      "[1.4525780578367176e-10, 3.0, 4.3577319530641034e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999607804, 2.3259608500000004, 1.000000000130732, 0.0]\n",
      "[1.3073209181868606e-10, 3.0, 3.9219605341145325e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999996470237, 2.3259608500000004, 1.0000000001176588, 0.0]\n",
      "[1.17658771614515e-10, 3.0, 3.5297631484354497e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999996823212, 2.3259608500000004, 1.0000000001058929, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.058928500441425e-10, 3.0, 3.1767877217703244e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999714089, 2.3259608500000004, 1.0000000000953035, 0.0]\n",
      "[9.530354283526776e-11, 3.0, 2.859108505504082e-10, 0.0]\n",
      "9.0\n",
      "[3.99999999974268, 2.3259608500000004, 1.0000000000857732, 0.0]\n",
      "[8.57731663472805e-11, 3.0, 2.5731994313105133e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999768412, 2.3259608500000004, 1.0000000000771958, 0.0]\n",
      "[7.719580530363146e-11, 3.0, 2.3158808204470915e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999997915707, 2.3259608500000004, 1.0000000000694762, 0.0]\n",
      "[6.947620256880782e-11, 3.0, 2.0842927384023824e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998124136, 2.3259608500000004, 1.0000000000625286, 0.0]\n",
      "[6.252864892530852e-11, 3.0, 1.875863908651354e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998311724, 2.3259608500000004, 1.0000000000562759, 0.0]\n",
      "[5.6275872850619635e-11, 3.0, 1.688276185518589e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998480553, 2.3259608500000004, 1.0000000000506484, 0.0]\n",
      "[5.064837438339964e-11, 3.0, 1.5194467906098907e-10, 0.0]\n",
      "9.0\n",
      "[3.99999999986325, 2.3259608500000004, 1.0000000000455835, 0.0]\n",
      "[4.558353694505968e-11, 3.0, 1.3675016674596918e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998769247, 2.3259608500000004, 1.0000000000410252, 0.0]\n",
      "[4.102518325055371e-11, 3.0, 1.230753277070562e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999889232, 2.3259608500000004, 1.0000000000369227, 0.0]\n",
      "[3.692268712995883e-11, 3.0, 1.1076783934527157e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999900309, 2.3259608500000004, 1.0000000000332303, 0.0]\n",
      "[3.3230307394660485e-11, 3.0, 9.969092218398146e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999910278, 2.3259608500000004, 1.0000000000299072, 0.0]\n",
      "[2.990718783735247e-11, 3.0, 8.972200760126725e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999192504, 2.3259608500000004, 1.0000000000269165, 0.0]\n",
      "[2.691646905361722e-11, 3.0, 8.074962920545659e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999273252, 2.3259608500000004, 1.0000000000242248, 0.0]\n",
      "[2.422484435271599e-11, 3.0, 7.26747551027529e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999345928, 2.3259608500000004, 1.0000000000218023, 0.0]\n",
      "[2.18023377129839e-11, 3.0, 6.540723518355662e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999411333, 2.3259608500000004, 1.000000000019622, 0.0]\n",
      "[1.9622081737225017e-11, 3.0, 5.88666893008849e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999994702, 2.3259608500000004, 1.0000000000176599, 0.0]\n",
      "[1.7659873563502515e-11, 3.0, 5.297984273511247e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999952318, 2.3259608500000004, 1.000000000015894, 0.0]\n",
      "[1.589395282053374e-11, 3.0, 4.768185846160122e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999570863, 2.3259608500000004, 1.0000000000143046, 0.0]\n",
      "[1.4304557538480367e-11, 3.0, 4.29136726154411e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999613776, 2.3259608500000004, 1.0000000000128741, 0.0]\n",
      "[1.2874146193553315e-11, 3.0, 3.8622438580659946e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999996524, 2.3259608500000004, 1.0000000000115867, 0.0]\n",
      "[1.1586731574197984e-11, 3.0, 3.476019472259395e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999687157, 2.3259608500000004, 1.000000000010428, 0.0]\n",
      "[1.042810282569917e-11, 3.0, 3.128430847709751e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999718443, 2.3259608500000004, 1.0000000000093854, 0.0]\n",
      "[9.385381360971223e-12, 3.0, 2.815569999370382e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999997466, 2.3259608500000004, 1.0000000000084468, 0.0]\n",
      "[8.446798815953116e-12, 3.0, 2.5340174403254423e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999977194, 2.3259608500000004, 1.0000000000076021, 0.0]\n",
      "[7.602141138818297e-12, 3.0, 2.2806201371849966e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999979474, 2.3259608500000004, 1.0000000000068419, 0.0]\n",
      "[6.84186041155499e-12, 3.0, 2.0525803279269894e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999815268, 2.3259608500000004, 1.0000000000061577, 0.0]\n",
      "[6.157740983780968e-12, 3.0, 1.8473222951342905e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999983374, 2.3259608500000004, 1.000000000005542, 0.0]\n",
      "[5.5420112943238564e-12, 3.0, 1.6625811838366644e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999985037, 2.3259608500000004, 1.0000000000049878, 0.0]\n",
      "[4.987787960430978e-12, 3.0, 1.496314183668801e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999986533, 2.3259608500000004, 1.000000000004489, 0.0]\n",
      "[4.489075777769358e-12, 3.0, 1.3467005288703149e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999998788, 2.3259608500000004, 1.00000000000404, 0.0]\n",
      "[4.040101586610945e-12, 3.0, 1.2120082715227909e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999989092, 2.3259608500000004, 1.0000000000036362, 0.0]\n",
      "[3.6362024502523127e-12, 3.0, 1.0908163261547088e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999901825, 2.3259608500000004, 1.0000000000032725, 0.0]\n",
      "[3.2724933873851114e-12, 3.0, 9.817480162155334e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999911644, 2.3259608500000004, 1.0000000000029452, 0.0]\n",
      "[2.9451996397256153e-12, 3.0, 8.835598919176846e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999992048, 2.3259608500000004, 1.0000000000026508, 0.0]\n",
      "[2.6507684935950238e-12, 3.0, 7.951861391575221e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999928435, 2.3259608500000004, 1.0000000000023856, 0.0]\n",
      "[2.3856472353145364e-12, 3.0, 7.156497616733759e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999993559, 2.3259608500000004, 1.0000000000021472, 0.0]\n",
      "[2.1471713296250527e-12, 3.0, 6.441069899665308e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999994203, 2.3259608500000004, 1.0000000000019325, 0.0]\n",
      "[1.9324541966625475e-12, 3.0, 5.797140545382717e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999947824, 2.3259608500000004, 1.0000000000017393, 0.0]\n",
      "[1.7392753903777702e-12, 3.0, 5.217604126528386e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999995304, 2.3259608500000004, 1.0000000000015654, 0.0]\n",
      "[1.5654144647214707e-12, 3.0, 4.695799304954562e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999957736, 2.3259608500000004, 1.0000000000014089, 0.0]\n",
      "[1.4088730182493236e-12, 3.0, 4.226397010143046e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999961964, 2.3259608500000004, 1.0000000000012679, 0.0]\n",
      "[1.2678746941219288e-12, 3.0, 3.803624082365786e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999996577, 2.3259608500000004, 1.000000000001141, 0.0]\n",
      "[1.1410872247097359e-12, 3.0, 3.4230396295242826e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999969194, 2.3259608500000004, 1.000000000001027, 0.0]\n",
      "[1.0269562977782698e-12, 3.0, 3.0806468487298844e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999972276, 2.3259608500000004, 1.0000000000009241, 0.0]\n",
      "[9.241496456979803e-13, 3.0, 2.772448937093941e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999975047, 2.3259608500000004, 1.0000000000008318, 0.0]\n",
      "[8.317790900491673e-13, 3.0, 2.495337270147502e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999977542, 2.3259608500000004, 1.0000000000007485, 0.0]\n",
      "[7.485123632022805e-13, 3.0, 2.2457591342117666e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999997979, 2.3259608500000004, 1.0000000000006737, 0.0]\n",
      "[6.73683331342545e-13, 3.0, 2.021049994027635e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998181, 2.3259608500000004, 1.0000000000006064, 0.0]\n",
      "[6.064038160502605e-13, 3.0, 1.8189894035458565e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998363, 2.3259608500000004, 1.0000000000005458, 0.0]\n",
      "[5.45785638905727e-13, 3.0, 1.6369128275073308e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998527, 2.3259608500000004, 1.0000000000004912, 0.0]\n",
      "[4.911626660941693e-13, 3.0, 1.4730439090726577e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999986744, 2.3259608500000004, 1.000000000000442, 0.0]\n",
      "[4.4209080840573733e-13, 3.0, 1.325606291402437e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998807, 2.3259608500000004, 1.000000000000398, 0.0]\n",
      "[3.979039320256561e-13, 3.0, 1.1928236176572682e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999989266, 2.3259608500000004, 1.0000000000003582, 0.0]\n",
      "[3.581579477440755e-13, 3.0, 1.0733636202076013e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999999034, 2.3259608500000004, 1.0000000000003224, 0.0]\n",
      "[3.2240876635114546e-13, 3.0, 9.658940314238862e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999991305, 2.3259608500000004, 1.0000000000002902, 0.0]\n",
      "[2.902122986370159e-13, 3.0, 8.695266728864226e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999992175, 2.3259608500000004, 1.0000000000002611, 0.0]\n",
      "[2.611244553918368e-13, 3.0, 7.824851877558103e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999992957, 2.3259608500000004, 1.000000000000235, 0.0]\n",
      "[2.349231920106831e-13, 3.0, 7.043254868221993e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999993663, 2.3259608500000004, 1.0000000000002114, 0.0]\n",
      "[2.113864638886298e-13, 3.0, 6.337153024560394e-13, 0.0]\n",
      "9.0\n",
      "[3.99999999999943, 2.3259608500000004, 1.0000000000001903, 0.0]\n",
      "[1.9029222642075183e-13, 3.0, 5.702105454474804e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999994866, 2.3259608500000004, 1.0000000000001712, 0.0]\n",
      "[1.7119639039719914e-13, 3.0, 5.133671265866724e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999538, 2.3259608500000004, 1.000000000000154, 0.0]\n",
      "[1.5409895581797173e-13, 3.0, 4.618527782440651e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999995843, 2.3259608500000004, 1.0000000000001388, 0.0]\n",
      "[1.3877787807814457e-13, 3.0, 4.156675004196586e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999626, 2.3259608500000004, 1.0000000000001248, 0.0]\n",
      "[1.247890679678676e-13, 3.0, 3.739231146937527e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999996634, 2.3259608500000004, 1.0000000000001124, 0.0]\n",
      "[1.1235457009206584e-13, 3.0, 3.3661962106634746e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999697, 2.3259608500000004, 1.000000000000101, 0.0]\n",
      "[1.0103029524088925e-13, 3.0, 3.028688411177427e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999997273, 2.3259608500000004, 1.000000000000091, 0.0]\n",
      "[9.103828801926284e-14, 3.0, 2.7267077484793845e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999997544, 2.3259608500000004, 1.000000000000082, 0.0]\n",
      "[8.193445921733655e-14, 3.0, 2.4558133304708463e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999779, 2.3259608500000004, 1.0000000000000737, 0.0]\n",
      "[7.37188088351104e-14, 3.0, 2.2115642650533118e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999801, 2.3259608500000004, 1.0000000000000664, 0.0]\n",
      "[6.639133687258436e-14, 3.0, 1.9895196601282805e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999821, 2.3259608500000004, 1.0000000000000597, 0.0]\n",
      "[5.972999872483342e-14, 3.0, 1.7896795156957523e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999839, 2.3259608500000004, 1.0000000000000537, 0.0]\n",
      "[5.3734794391857577e-14, 3.0, 1.6120438317557273e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999855, 2.3259608500000004, 1.0000000000000484, 0.0]\n",
      "[4.8405723873656825e-14, 3.0, 1.4521717162097048e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998694, 2.3259608500000004, 1.0000000000000435, 0.0]\n",
      "[4.3520742565306136e-14, 3.0, 1.305622276959184e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998823, 2.3259608500000004, 1.000000000000039, 0.0]\n",
      "[3.907985046680551e-14, 3.0, 1.176836406102666e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998943, 2.3259608500000004, 1.000000000000035, 0.0]\n",
      "[3.5083047578154947e-14, 3.0, 1.056932319443149e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999905, 2.3259608500000004, 1.0000000000000315, 0.0]\n",
      "[3.1530333899354446e-14, 3.0, 9.50350909079134e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999143, 2.3259608500000004, 1.0000000000000284, 0.0]\n",
      "[2.842170943040401e-14, 3.0, 8.570921750106208e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999227, 2.3259608500000004, 1.0000000000000255, 0.0]\n",
      "[2.55351295663786e-14, 3.0, 7.72715225139109e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999303, 2.3259608500000004, 1.000000000000023, 0.0]\n",
      "[2.3092638912203256e-14, 3.0, 6.972200594645983e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999374, 2.3259608500000004, 1.0000000000000209, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.0872192862952943e-14, 3.0, 6.261657858885883e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999436, 2.3259608500000004, 1.0000000000000189, 0.0]\n",
      "[1.887379141862766e-14, 3.0, 5.639932965095795e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999494, 2.3259608500000004, 1.0000000000000169, 0.0]\n",
      "[1.687538997430238e-14, 3.0, 5.062616992290714e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999543, 2.3259608500000004, 1.000000000000015, 0.0]\n",
      "[1.509903313490213e-14, 3.0, 4.574118861455645e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999587, 2.3259608500000004, 1.0000000000000135, 0.0]\n",
      "[1.354472090042691e-14, 3.0, 4.1300296516055823e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999627, 2.3259608500000004, 1.0000000000000122, 0.0]\n",
      "[1.2212453270876722e-14, 3.0, 3.730349362740526e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999662, 2.3259608500000004, 1.000000000000011, 0.0]\n",
      "[1.1102230246251565e-14, 3.0, 3.375077994860476e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999997, 2.3259608500000004, 1.00000000000001, 0.0]\n",
      "[9.992007221626409e-15, 3.0, 3.019806626980426e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999973, 2.3259608500000004, 1.0000000000000089, 0.0]\n",
      "[8.881784197001252e-15, 3.0, 2.708944180085382e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999756, 2.3259608500000004, 1.000000000000008, 0.0]\n",
      "[7.993605777301127e-15, 3.0, 2.4424906541753444e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999978, 2.3259608500000004, 1.000000000000007, 0.0]\n",
      "[7.105427357601002e-15, 3.0, 2.220446049250313e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999998, 2.3259608500000004, 1.0000000000000064, 0.0]\n",
      "[6.439293542825908e-15, 3.0, 1.9984014443252818e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999822, 2.3259608500000004, 1.0000000000000058, 0.0]\n",
      "[5.773159728050814e-15, 3.0, 1.7763568394002505e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999984, 2.3259608500000004, 1.000000000000005, 0.0]\n",
      "[5.10702591327572e-15, 3.0, 1.5987211554602254e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999986, 2.3259608500000004, 1.0000000000000047, 0.0]\n",
      "[4.6629367034256575e-15, 3.0, 1.4210854715202004e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999987, 2.3259608500000004, 1.0000000000000042, 0.0]\n",
      "[4.218847493575595e-15, 3.0, 1.2878587085651816e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999885, 2.3259608500000004, 1.0000000000000038, 0.0]\n",
      "[3.774758283725532e-15, 3.0, 1.1546319456101628e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999999, 2.3259608500000004, 1.0000000000000033, 0.0]\n",
      "[3.3306690738754696e-15, 3.0, 1.021405182655144e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999907, 2.3259608500000004, 1.000000000000003, 0.0]\n",
      "[3.1086244689504383e-15, 3.0, 9.325873406851315e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999916, 2.3259608500000004, 1.0000000000000029, 0.0]\n",
      "[2.886579864025407e-15, 3.0, 8.43769498715119e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999925, 2.3259608500000004, 1.0000000000000027, 0.0]\n",
      "[2.6645352591003757e-15, 3.0, 7.549516567451064e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999933, 2.3259608500000004, 1.0000000000000024, 0.0]\n",
      "[2.4424906541753444e-15, 3.0, 6.661338147750939e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999994, 2.3259608500000004, 1.0000000000000022, 0.0]\n",
      "[2.220446049250313e-15, 3.0, 6.217248937900877e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999942, 2.3259608500000004, 1.000000000000002, 0.0]\n",
      "[1.9984014443252818e-15, 3.0, 5.773159728050814e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999947, 2.3259608500000004, 1.0000000000000018, 0.0]\n",
      "[1.7763568394002505e-15, 3.0, 5.329070518200751e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999995, 2.3259608500000004, 1.0000000000000016, 0.0]\n",
      "[1.5543122344752192e-15, 3.0, 4.884981308350689e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999956, 2.3259608500000004, 1.0000000000000013, 0.0]\n",
      "[1.3322676295501878e-15, 3.0, 4.440892098500626e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999996, 2.3259608500000004, 1.000000000000001, 0.0]\n",
      "[1.1102230246251565e-15, 3.0, 3.9968028886505635e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999964, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 3.552713678800501e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999997, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 3.1086244689504383e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999973, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 2.6645352591003757e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999998, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 2.220446049250313e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "4×500 Array{Float64,2}:\n",
       " 1.0  0.93  0.8917  0.885173  0.91017   …  4.0699   4.0619   4.05336  4.04436\n",
       " 0.5  0.0   0.0     0.0       0.0          0.0      0.0      0.0      0.0    \n",
       " 2.0  1.69  1.3761  1.06151   0.749411     1.07297  1.07923  1.08463  1.08911\n",
       " 3.0  2.6   2.2     1.8       1.4          0.0      0.0      0.0      0.0    "
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[1,:], solutions_new[2,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip8600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8602\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  887.253,1487.47 887.253,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1607.37,1487.47 1607.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1127.42 1967.43,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,407.302 1967.43,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  887.253,1487.47 887.253,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1607.37,1487.47 1607.37,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1127.42 544.478,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,407.302 544.478,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 887.253, 1541.47)\" x=\"887.253\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1607.37, 1541.47)\" x=\"1607.37\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1144.92)\" x=\"503.195\" y=\"1144.92\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 424.802)\" x=\"503.195\" y=\"424.802\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,947.388 1355.33,821.368 1452.54,707.95 1540.04,605.874 1618.78,514.005 1689.65,431.323 1753.43,356.909 1810.84,289.937 1862.5,289.937 1909,289.937 \n",
       "  1950.85,289.937 1988.51,289.937 2022.41,289.937 2052.92,289.937 2080.37,289.937 2105.09,289.937 2127.32,289.937 2147.34,289.937 2165.36,289.937 2181.57,289.937 \n",
       "  2196.16,289.937 2209.29,289.937 2221.11,289.937 2231.75,289.937 2241.32,289.937 2249.94,289.937 2257.69,289.937 2264.67,289.937 2270.95,289.937 2276.61,289.937 \n",
       "  2281.69,289.937 2286.27,289.937 2290.39,289.937 2294.1,289.937 2297.44,289.937 2300.44,289.937 2303.15,289.937 2305.58,289.937 2307.77,289.937 2309.74,289.937 \n",
       "  2311.52,289.937 2313.11,289.937 2314.55,289.937 2315.84,289.937 2317.01,289.937 2318.06,289.937 2319,289.937 2319.85,289.937 2320.61,289.937 2321.3,289.937 \n",
       "  2321.92,289.937 2322.47,289.937 2322.97,289.937 2323.42,289.937 2323.83,289.937 2324.2,289.937 2324.52,289.937 2324.82,289.937 2325.09,289.937 2325.33,289.937 \n",
       "  2325.54,289.937 2325.74,289.937 2325.91,289.937 2326.07,289.937 2326.21,289.937 2326.34,289.937 2326.45,289.937 2326.55,289.937 2326.65,289.937 2326.73,289.937 \n",
       "  2326.81,289.937 2326.87,289.937 2326.93,289.937 2326.99,289.937 2327.04,289.937 2327.08,289.937 2327.12,289.937 2327.16,289.937 2327.19,289.937 2327.22,289.937 \n",
       "  2327.25,289.937 2327.27,289.937 2327.29,289.937 2327.31,289.937 2327.33,289.937 2327.34,289.937 2327.36,289.937 2327.37,289.937 2327.38,289.937 2327.39,289.937 \n",
       "  2327.4,289.937 2327.41,289.937 2327.42,289.937 2327.42,289.937 2327.43,289.937 2327.43,289.937 2327.44,289.937 2327.44,289.937 2327.45,289.937 2327.45,289.937 \n",
       "  2327.45,289.937 2327.46,289.937 2327.46,289.937 2327.46,289.937 2327.46,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 \n",
       "  2327.47,289.937 2327.47,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1247.31 931.388 L1243.55 942.204 L1232.09 942.444 L1241.23 949.372 L1237.9 960.332 L1247.31 953.788 L1256.72 960.332 L1253.39 949.372 L1262.53 942.444 L1251.07 942.204 L1247.31 931.388 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1355.33 805.368 L1351.57 816.184 L1340.11 816.424 L1349.25 823.352 L1345.92 834.312 L1355.33 827.768 L1364.74 834.312 L1361.41 823.352 L1370.54 816.424 L1359.09 816.184 L1355.33 805.368 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1452.54 691.95 L1448.78 702.766 L1437.33 703.006 L1446.46 709.934 L1443.14 720.894 L1452.54 714.35 L1461.95 720.894 L1458.62 709.934 L1467.76 703.006 L1456.3 702.766 L1452.54 691.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1540.04 589.874 L1536.28 600.69 L1524.82 600.93 L1533.96 607.858 L1530.63 618.818 L1540.04 612.274 L1549.45 618.818 L1546.12 607.858 L1555.25 600.93 L1543.8 600.69 L1540.04 589.874 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1618.78 498.005 L1615.02 508.821 L1603.57 509.061 L1612.7 515.989 L1609.37 526.949 L1618.78 520.405 L1628.19 526.949 L1624.86 515.989 L1634 509.061 L1622.54 508.821 L1618.78 498.005 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1689.65 415.323 L1685.89 426.139 L1674.44 426.379 L1683.57 433.307 L1680.24 444.267 L1689.65 437.723 L1699.06 444.267 L1695.73 433.307 L1704.87 426.379 L1693.41 426.139 L1689.65 415.323 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1753.43 340.909 L1749.67 351.725 L1738.22 351.965 L1747.35 358.893 L1744.03 369.853 L1753.43 363.309 L1762.84 369.853 L1759.51 358.893 L1768.65 351.965 L1757.19 351.725 L1753.43 340.909 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1810.84 273.937 L1807.08 284.753 L1795.62 284.993 L1804.76 291.921 L1801.43 302.881 L1810.84 296.337 L1820.25 302.881 L1816.92 291.921 L1826.06 284.993 L1814.6 284.753 L1810.84 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1862.5 273.937 L1858.74 284.753 L1847.29 284.993 L1856.42 291.921 L1853.1 302.881 L1862.5 296.337 L1871.91 302.881 L1868.58 291.921 L1877.72 284.993 L1866.26 284.753 L1862.5 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1909 273.937 L1905.24 284.753 L1893.79 284.993 L1902.92 291.921 L1899.59 302.881 L1909 296.337 L1918.41 302.881 L1915.08 291.921 L1924.22 284.993 L1912.76 284.753 L1909 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1950.85 273.937 L1947.09 284.753 L1935.63 284.993 L1944.77 291.921 L1941.44 302.881 L1950.85 296.337 L1960.26 302.881 L1956.93 291.921 L1966.07 284.993 L1954.61 284.753 L1950.85 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,947.388 1222.11,1127.42 1208.32,1127.42 1205.97,1127.42 1214.97,1127.42 1235.11,1127.42 1266.1,1127.42 1302.1,1127.42 1338.11,1127.42 1374.11,1127.42 \n",
       "  1410.12,1127.42 1446.12,1127.42 1482.13,1127.42 1518.14,1127.42 1554.14,1127.42 1590.15,1127.42 1626.15,1127.42 1662.16,1127.42 1698.16,1127.42 1734.17,1127.42 \n",
       "  1770.18,1127.42 1806.18,1127.42 1842.19,1127.42 1878.19,1127.42 1914.2,1127.42 1950.21,1127.42 1986.21,1127.42 2022.22,1127.42 2058.22,1127.42 2094.23,1127.42 \n",
       "  2130.23,1127.42 2166.24,1127.42 2202.25,1127.42 2238.25,1127.42 2274.26,1127.42 2310.26,1127.42 2346.27,1127.42 2381.9,1127.42 2416.63,1127.42 2450.11,1127.42 \n",
       "  2482.02,1127.42 2512.06,1127.42 2539.94,1127.42 2565.39,1127.42 2588.19,1127.42 2608.13,1127.42 2625.04,1127.42 2638.77,1127.42 2649.23,1127.42 2656.33,1127.42 \n",
       "  2660.04,1127.42 2660.35,1127.42 2657.3,1127.42 2650.95,1127.42 2641.4,1127.42 2628.77,1127.42 2613.22,1127.42 2594.94,1127.42 2574.13,1127.42 2551.05,1127.42 \n",
       "  2525.93,1127.42 2499.06,1127.42 2470.72,1127.42 2441.22,1127.42 2410.85,1127.42 2379.95,1127.42 2348.83,1127.42 2317.79,1127.42 2287.16,1127.42 2257.24,1127.42 \n",
       "  2228.33,1127.42 2200.7,1127.42 2174.63,1127.42 2150.36,1127.42 2128.12,1127.42 2108.12,1127.42 2090.52,1127.42 2075.5,1127.42 2063.17,1127.42 2053.63,1127.42 \n",
       "  2046.95,1127.42 2043.17,1127.42 2042.3,1127.42 2044.31,1127.42 2049.17,1127.42 2056.79,1127.42 2067.07,1127.42 2079.88,1127.42 2095.06,1127.42 2112.44,1127.42 \n",
       "  2131.82,1127.42 2152.98,1127.42 2175.7,1127.42 2199.72,1127.42 2224.8,1127.42 2250.67,1127.42 2277.05,1127.42 2303.68,1127.42 2330.29,1127.42 2356.61,1127.42 \n",
       "  2382.38,1127.42 2407.33,1127.42 2431.23,1127.42 2453.85,1127.42 2474.96,1127.42 2494.38,1127.42 2511.92,1127.42 2527.42,1127.42 2540.75,1127.42 2551.8,1127.42 \n",
       "  2560.47,1127.42 2566.7,1127.42 2570.45,1127.42 2571.71,1127.42 2570.49,1127.42 2566.83,1127.42 2560.79,1127.42 2552.45,1127.42 2541.93,1127.42 2529.34,1127.42 \n",
       "  2514.83,1127.42 2498.58,1127.42 2480.76,1127.42 2461.57,1127.42 2441.22,1127.42 2419.91,1127.42 2397.89,1127.42 2375.37,1127.42 2352.59,1127.42 2329.79,1127.42 \n",
       "  2307.18,1127.42 2285.01,1127.42 2263.48,1127.42 2242.81,1127.42 2223.2,1127.42 2204.84,1127.42 2187.9,1127.42 2172.54,1127.42 2158.9,1127.42 2147.09,1127.42 \n",
       "  2137.22,1127.42 2129.37,1127.42 2123.6,1127.42 2119.94,1127.42 2118.42,1127.42 2119.03,1127.42 2121.73,1127.42 2126.49,1127.42 2133.23,1127.42 2141.86,1127.42 \n",
       "  2152.28,1127.42 2164.37,1127.42 2177.99,1127.42 2192.98,1127.42 2209.18,1127.42 2226.42,1127.42 2244.51,1127.42 2263.25,1127.42 2282.46,1127.42 2301.93,1127.42 \n",
       "  2321.47,1127.42 2340.88,1127.42 2359.96,1127.42 2378.52,1127.42 2396.38,1127.42 2413.37,1127.42 2429.33,1127.42 2444.09,1127.42 2457.54,1127.42 2469.53,1127.42 \n",
       "  2479.98,1127.42 2488.78,1127.42 2495.86,1127.42 2501.17,1127.42 2504.68,1127.42 2506.36,1127.42 2506.22,1127.42 2504.27,1127.42 2500.56,1127.42 2495.14,1127.42 \n",
       "  2488.08,1127.42 2479.46,1127.42 2469.4,1127.42 2458,1127.42 2445.4,1127.42 2431.73,1127.42 2417.14,1127.42 2401.79,1127.42 2385.84,1127.42 2369.46,1127.42 \n",
       "  2352.82,1127.42 2336.09,1127.42 2319.44,1127.42 2303.03,1127.42 2287.04,1127.42 2271.61,1127.42 2256.89,1127.42 2243.04,1127.42 2230.17,1127.42 2218.42,1127.42 \n",
       "  2207.88,1127.42 2198.66,1127.42 2190.83,1127.42 2184.45,1127.42 2179.59,1127.42 2176.26,1127.42 2174.5,1127.42 2174.3,1127.42 2175.64,1127.42 2178.51,1127.42 \n",
       "  2182.85,1127.42 2188.62,1127.42 2195.72,1127.42 2204.09,1127.42 2213.62,1127.42 2224.21,1127.42 2235.74,1127.42 2248.07,1127.42 2261.09,1127.42 2274.65,1127.42 \n",
       "  2288.61,1127.42 2302.82,1127.42 2317.14,1127.42 2331.43,1127.42 2345.53,1127.42 2359.31,1127.42 2372.63,1127.42 2385.37,1127.42 2397.39,1127.42 2408.59,1127.42 \n",
       "  2418.86,1127.42 2428.11,1127.42 2436.24,1127.42 2443.2,1127.42 2448.92,1127.42 2453.36,1127.42 2456.48,1127.42 2458.27,1127.42 2458.72,1127.42 2457.84,1127.42 \n",
       "  2455.65,1127.42 2452.19,1127.42 2447.5,1127.42 2441.65,1127.42 2434.7,1127.42 2426.74,1127.42 2417.85,1127.42 2408.14,1127.42 2397.72,1127.42 2386.68,1127.42 \n",
       "  2375.16,1127.42 2363.27,1127.42 2351.13,1127.42 2338.88,1127.42 2326.63,1127.42 2314.52,1127.42 2302.65,1127.42 2291.15,1127.42 2280.13,1127.42 2269.7,1127.42 \n",
       "  2259.96,1127.42 2251,1127.42 2242.89,1127.42 2235.72,1127.42 2229.55,1127.42 2224.43,1127.42 2220.4,1127.42 2217.5,1127.42 2215.73,1127.42 2215.11,1127.42 \n",
       "  2215.62,1127.42 2217.27,1127.42 2220.01,1127.42 2223.81,1127.42 2228.62,1127.42 2234.38,1127.42 2241.02,1127.42 2248.47,1127.42 2256.64,1127.42 2265.45,1127.42 \n",
       "  2274.8,1127.42 2284.59,1127.42 2294.71,1127.42 2305.07,1127.42 2315.55,1127.42 2326.04,1127.42 2336.45,1127.42 2346.66,1127.42 2356.58,1127.42 2366.11,1127.42 \n",
       "  2375.15,1127.42 2383.62,1127.42 2391.44,1127.42 2398.54,1127.42 2404.84,1127.42 2410.31,1127.42 2414.88,1127.42 2418.53,1127.42 2421.22,1127.42 2422.94,1127.42 \n",
       "  2423.67,1127.42 2423.43,1127.42 2422.22,1127.42 2420.06,1127.42 2417,1127.42 2413.06,1127.42 2408.29,1127.42 2402.75,1127.42 2396.51,1127.42 2389.63,1127.42 \n",
       "  2382.2,1127.42 2374.28,1127.42 2365.97,1127.42 2357.36,1127.42 2348.52,1127.42 2339.57,1127.42 2330.57,1127.42 2321.64,1127.42 2312.86,1127.42 2304.3,1127.42 \n",
       "  2296.07,1127.42 2288.24,1127.42 2280.88,1127.42 2274.06,1127.42 2267.85,1127.42 2262.31,1127.42 2257.48,1127.42 2253.4,1127.42 2250.11,1127.42 2247.64,1127.42 \n",
       "  2245.99,1127.42 2245.19,1127.42 2245.22,1127.42 2246.09,1127.42 2247.77,1127.42 2250.23,1127.42 2253.46,1127.42 2257.4,1127.42 2262,1127.42 2267.23,1127.42 \n",
       "  2273.01,1127.42 2279.28,1127.42 2285.98,1127.42 2293.03,1127.42 2300.36,1127.42 2307.89,1127.42 2315.54,1127.42 2323.24,1127.42 2330.91,1127.42 2338.46,1127.42 \n",
       "  2345.83,1127.42 2352.94,1127.42 2359.73,1127.42 2366.12,1127.42 2372.05,1127.42 2377.48,1127.42 2382.35,1127.42 2386.62,1127.42 2390.25,1127.42 2393.2,1127.42 \n",
       "  2395.47,1127.42 2397.02,1127.42 2397.86,1127.42 2397.98,1127.42 2397.39,1127.42 2396.09,1127.42 2394.12,1127.42 2391.49,1127.42 2388.24,1127.42 2384.41,1127.42 \n",
       "  2380.04,1127.42 2375.19,1127.42 2369.9,1127.42 2364.23,1127.42 2358.26,1127.42 2352.02,1127.42 2345.61,1127.42 2339.07,1127.42 2332.48,1127.42 2325.91,1127.42 \n",
       "  2319.41,1127.42 2313.06,1127.42 2306.93,1127.42 2301.05,1127.42 2295.51,1127.42 2290.34,1127.42 2285.6,1127.42 2281.33,1127.42 2277.56,1127.42 2274.34,1127.42 \n",
       "  2271.69,1127.42 2269.63,1127.42 2268.17,1127.42 2267.32,1127.42 2267.09,1127.42 2267.48,1127.42 2268.46,1127.42 2270.03,1127.42 2272.17,1127.42 2274.84,1127.42 \n",
       "  2278.02,1127.42 2281.67,1127.42 2285.74,1127.42 2290.2,1127.42 2294.99,1127.42 2300.06,1127.42 2305.35,1127.42 2310.82,1127.42 2316.4,1127.42 2322.03,1127.42 \n",
       "  2327.67,1127.42 2333.25,1127.42 2338.71,1127.42 2344.01,1127.42 2349.09,1127.42 2353.9,1127.42 2358.4,1127.42 2362.53,1127.42 2366.28,1127.42 2369.59,1127.42 \n",
       "  2372.45,1127.42 2374.82,1127.42 2376.7,1127.42 2378.05,1127.42 2378.89,1127.42 2379.19,1127.42 2378.97,1127.42 2378.23,1127.42 2376.99,1127.42 2375.26,1127.42 \n",
       "  2373.06,1127.42 2370.43,1127.42 2367.39,1127.42 2363.97,1127.42 2360.22,1127.42 2356.18,1127.42 2351.88,1127.42 2347.39,1127.42 2342.73,1127.42 2337.97,1127.42 \n",
       "  2333.15,1127.42 2328.32,1127.42 2323.53,1127.42 2318.83,1127.42 2314.26,1127.42 2309.87,1127.42 2305.7,1127.42 2301.79,1127.42 2298.18,1127.42 2294.9,1127.42 \n",
       "  2291.99,1127.42 2289.46,1127.42 2287.34,1127.42 2285.64,1127.42 2284.39,1127.42 2283.58,1127.42 2283.23,1127.42 2283.32,1127.42 2283.86,1127.42 2284.84,1127.42 \n",
       "  2286.24,1127.42 2288.04,1127.42 2290.22,1127.42 2292.75,1127.42 2295.61,1127.42 2298.77,1127.42 2302.18,1127.42 2305.81,1127.42 2309.63,1127.42 2313.59,1127.42 \n",
       "  2317.65,1127.42 2321.77,1127.42 2325.91,1127.42 2330.02,1127.42 2334.07,1127.42 2338.01,1127.42 2341.8,1127.42 2345.41,1127.42 2348.81,1127.42 2351.95,1127.42 \n",
       "  2354.82,1127.42 2357.39,1127.42 2359.62,1127.42 2361.51,1127.42 2363.04,1127.42 2364.19,1127.42 2364.96,1127.42 2365.34,1127.42 2365.34,1127.42 2364.96,1127.42 \n",
       "  2364.2,1127.42 2363.08,1127.42 2361.61,1127.42 2359.8,1127.42 2357.69,1127.42 2355.3,1127.42 2352.65,1127.42 2349.77,1127.42 2346.7,1127.42 2343.46,1127.42 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1247.31\" y2=\"931.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1231.31\" y2=\"947.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1247.31\" y2=\"963.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1263.31\" y2=\"947.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1222.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1206.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1222.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1238.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1208.32\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1192.32\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1208.32\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1224.32\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1205.97\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1189.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1205.97\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1221.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1214.97\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1198.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1214.97\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1230.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1235.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1219.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1235.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1251.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1266.1\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1250.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1266.1\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1282.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1302.1\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1286.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1302.1\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1318.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1338.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1322.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1338.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1354.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1374.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1358.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1374.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1390.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1410.12\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1394.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1410.12\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1426.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1446.12\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1430.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1446.12\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1462.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1482.13\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1466.13\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1482.13\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1498.13\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1518.14\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1502.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1518.14\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1534.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1554.14\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1538.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1554.14\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1570.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1590.15\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1574.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1590.15\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1606.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1626.15\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1610.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1626.15\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1642.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1662.16\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1646.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1662.16\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1678.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1698.16\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1682.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1698.16\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1714.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1734.17\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1718.17\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1734.17\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1750.17\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1770.18\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1754.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1770.18\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1786.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1806.18\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1790.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1806.18\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1822.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1842.19\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1826.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1842.19\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1858.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1878.19\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1862.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1878.19\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1894.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1914.2\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1898.2\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1914.2\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1930.2\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1950.21\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1934.21\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1950.21\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1966.21\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  887.253,1127.42 887.253,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  887.253,407.302 1367.33,647.34 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1367.33,647.34 1607.37,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1607.37,1127.42 887.253,1127.42 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M1543.13 554.124 L1895.43 554.124 L1895.43 130.764 L1543.13 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1543.13,554.124 1895.43,554.124 1895.43,130.764 1543.13,130.764 1543.13,554.124 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1567.13,191.244 1711.13,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"M1651.13 167.244 L1645.49 183.468 L1628.31 183.828 L1642.01 194.22 L1637.02 210.66 L1651.13 200.844 L1665.24 210.66 L1660.25 194.22 L1673.95 183.828 L1656.77 183.468 L1651.13 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 208.744)\" x=\"1735.13\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1567.13,251.724 1711.13,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1651.13\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1627.13\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1651.13\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1675.13\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 269.224)\" x=\"1735.13\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,312.204 1711.13,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 329.704)\" x=\"1735.13\" y=\"329.704\">y3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,372.684 1711.13,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 390.184)\" x=\"1735.13\" y=\"390.184\">y4</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,433.164 1711.13,433.164 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 450.664)\" x=\"1735.13\" y=\"450.664\">y5</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,493.644 1711.13,493.644 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 511.144)\" x=\"1735.13\" y=\"511.144\">y6</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot!(solutions_egd[1,:], solutions_egd[2,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")\n",
    "plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "xlims!((-1,3))\n",
    "ylims!((-1,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip8200\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8201\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M113.754 1487.47 L2352.76 1487.47 L2352.76 47.2441 L113.754 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8202\">\n",
       "    <rect x=\"113\" y=\"47\" width=\"2240\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  172.889,1487.47 172.889,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  596.189,1487.47 596.189,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1019.49,1487.47 1019.49,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1442.79,1487.47 1442.79,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1866.09,1487.47 1866.09,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1107.04 2352.76,1107.04 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,427.682 2352.76,427.682 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,88.0053 2352.76,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 113.754,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  172.889,1487.47 172.889,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  596.189,1487.47 596.189,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1019.49,1487.47 1019.49,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1442.79,1487.47 1442.79,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1866.09,1487.47 1866.09,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1446.71 140.622,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1107.04 140.622,1107.04 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,767.359 140.622,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,427.682 140.622,427.682 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,88.0053 140.622,88.0053 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 172.889, 1541.47)\" x=\"172.889\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 596.189, 1541.47)\" x=\"596.189\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1019.49, 1541.47)\" x=\"1019.49\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1442.79, 1541.47)\" x=\"1442.79\" y=\"1541.47\">300</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1866.09, 1541.47)\" x=\"1866.09\" y=\"1541.47\">400</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2289.39, 1541.47)\" x=\"2289.39\" y=\"1541.47\">500</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1464.21)\" x=\"89.7545\" y=\"1464.21\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1124.54)\" x=\"89.7545\" y=\"1124.54\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 784.859)\" x=\"89.7545\" y=\"784.859\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 445.182)\" x=\"89.7545\" y=\"445.182\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 105.505)\" x=\"89.7545\" y=\"105.505\">4</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1107.04 181.355,1005.13 185.588,913.421 189.821,830.879 194.054,756.592 198.287,689.733 202.52,629.56 206.753,575.405 210.986,526.665 215.219,482.799 \n",
       "  219.452,443.32 223.685,407.788 227.918,375.81 232.151,347.029 236.384,321.127 240.617,297.815 244.85,276.834 249.083,257.951 253.316,240.956 257.549,225.661 \n",
       "  261.782,211.896 266.015,199.507 270.248,188.357 274.481,178.321 278.714,169.29 282.947,161.161 287.18,153.846 291.413,147.262 295.646,141.336 299.879,136.003 \n",
       "  304.112,131.203 308.345,126.883 312.578,122.996 316.811,119.497 321.044,116.347 325.277,113.513 329.51,110.962 333.743,108.667 337.976,106.601 342.209,104.741 \n",
       "  346.442,103.068 350.675,101.561 354.908,100.206 359.141,98.9857 363.374,97.8876 367.607,96.8994 371.84,96.01 376.073,95.2095 380.306,94.4891 384.539,93.8407 \n",
       "  388.772,93.2572 393.005,92.732 397.238,92.2593 401.471,91.8339 405.704,91.4511 409.937,91.1065 414.17,90.7964 418.403,90.5173 422.636,90.2661 426.869,90.04 \n",
       "  431.102,89.8365 435.335,89.6534 439.568,89.4886 443.801,89.3403 448.034,89.2068 452.267,89.0866 456.5,88.9785 460.733,88.8812 464.966,88.7936 469.199,88.7148 \n",
       "  473.432,88.6438 477.665,88.58 481.898,88.5225 486.131,88.4708 490.364,88.4243 494.597,88.3824 498.83,88.3447 503.063,88.3107 507.296,88.2802 511.529,88.2527 \n",
       "  515.762,88.228 519.995,88.2057 524.228,88.1857 528.461,88.1676 532.694,88.1514 536.927,88.1368 541.16,88.1237 545.393,88.1118 549.626,88.1012 553.859,88.0916 \n",
       "  558.092,88.083 562.325,88.0752 566.558,88.0682 570.791,88.0619 575.024,88.0563 579.257,88.0512 583.49,88.0466 587.723,88.0425 591.956,88.0388 596.189,88.0354 \n",
       "  600.422,88.0324 604.655,88.0297 608.888,88.0273 613.121,88.0251 617.354,88.0231 621.587,88.0213 625.82,88.0197 630.053,88.0183 634.286,88.017 638.519,88.0158 \n",
       "  642.752,88.0148 646.985,88.0138 651.218,88.013 655.451,88.0122 659.684,88.0115 663.917,88.0109 668.15,88.0104 672.383,88.0099 676.616,88.0094 680.849,88.009 \n",
       "  685.082,88.0086 689.315,88.0083 693.548,88.008 697.781,88.0077 702.014,88.0075 706.247,88.0073 710.48,88.0071 714.713,88.0069 718.946,88.0068 723.179,88.0066 \n",
       "  727.412,88.0065 731.645,88.0064 735.878,88.0063 740.111,88.0062 744.344,88.0061 748.577,88.006 752.81,88.0059 757.043,88.0059 761.276,88.0058 765.509,88.0058 \n",
       "  769.742,88.0057 773.975,88.0057 778.208,88.0057 782.441,88.0056 786.674,88.0056 790.907,88.0056 795.14,88.0056 799.373,88.0055 803.606,88.0055 807.839,88.0055 \n",
       "  812.072,88.0055 816.305,88.0055 820.538,88.0055 824.771,88.0054 829.004,88.0054 833.237,88.0054 837.47,88.0054 841.703,88.0054 845.936,88.0054 850.169,88.0054 \n",
       "  854.402,88.0054 858.635,88.0054 862.868,88.0054 867.101,88.0054 871.334,88.0054 875.567,88.0054 879.8,88.0054 884.033,88.0054 888.266,88.0054 892.499,88.0054 \n",
       "  896.732,88.0054 900.965,88.0054 905.198,88.0054 909.431,88.0054 913.664,88.0053 917.897,88.0053 922.13,88.0053 926.363,88.0053 930.596,88.0053 934.829,88.0053 \n",
       "  939.062,88.0053 943.295,88.0053 947.528,88.0053 951.761,88.0053 955.994,88.0053 960.227,88.0053 964.46,88.0053 968.693,88.0053 972.926,88.0053 977.159,88.0053 \n",
       "  981.392,88.0053 985.625,88.0053 989.858,88.0053 994.091,88.0053 998.324,88.0053 1002.56,88.0053 1006.79,88.0053 1011.02,88.0053 1015.26,88.0053 1019.49,88.0053 \n",
       "  1023.72,88.0053 1027.95,88.0053 1032.19,88.0053 1036.42,88.0053 1040.65,88.0053 1044.89,88.0053 1049.12,88.0053 1053.35,88.0053 1057.59,88.0053 1061.82,88.0053 \n",
       "  1066.05,88.0053 1070.28,88.0053 1074.52,88.0053 1078.75,88.0053 1082.98,88.0053 1087.22,88.0053 1091.45,88.0053 1095.68,88.0053 1099.92,88.0053 1104.15,88.0053 \n",
       "  1108.38,88.0053 1112.61,88.0053 1116.85,88.0053 1121.08,88.0053 1125.31,88.0053 1129.55,88.0053 1133.78,88.0053 1138.01,88.0053 1142.25,88.0053 1146.48,88.0053 \n",
       "  1150.71,88.0053 1154.94,88.0053 1159.18,88.0053 1163.41,88.0053 1167.64,88.0053 1171.88,88.0053 1176.11,88.0053 1180.34,88.0053 1184.58,88.0053 1188.81,88.0053 \n",
       "  1193.04,88.0053 1197.27,88.0053 1201.51,88.0053 1205.74,88.0053 1209.97,88.0053 1214.21,88.0053 1218.44,88.0053 1222.67,88.0053 1226.91,88.0053 1231.14,88.0053 \n",
       "  1235.37,88.0053 1239.6,88.0053 1243.84,88.0053 1248.07,88.0053 1252.3,88.0053 1256.54,88.0053 1260.77,88.0053 1265,88.0053 1269.24,88.0053 1273.47,88.0053 \n",
       "  1277.7,88.0053 1281.93,88.0053 1286.17,88.0053 1290.4,88.0053 1294.63,88.0053 1298.87,88.0053 1303.1,88.0053 1307.33,88.0053 1311.57,88.0053 1315.8,88.0053 \n",
       "  1320.03,88.0053 1324.26,88.0053 1328.5,88.0053 1332.73,88.0053 1336.96,88.0053 1341.2,88.0053 1345.43,88.0053 1349.66,88.0053 1353.9,88.0053 1358.13,88.0053 \n",
       "  1362.36,88.0053 1366.59,88.0053 1370.83,88.0053 1375.06,88.0053 1379.29,88.0053 1383.53,88.0053 1387.76,88.0053 1391.99,88.0053 1396.23,88.0053 1400.46,88.0053 \n",
       "  1404.69,88.0053 1408.92,88.0053 1413.16,88.0053 1417.39,88.0053 1421.62,88.0053 1425.86,88.0053 1430.09,88.0053 1434.32,88.0053 1438.56,88.0053 1442.79,88.0053 \n",
       "  1447.02,88.0053 1451.25,88.0053 1455.49,88.0053 1459.72,88.0053 1463.95,88.0053 1468.19,88.0053 1472.42,88.0053 1476.65,88.0053 1480.89,88.0053 1485.12,88.0053 \n",
       "  1489.35,88.0053 1493.58,88.0053 1497.82,88.0053 1502.05,88.0053 1506.28,88.0053 1510.52,88.0053 1514.75,88.0053 1518.98,88.0053 1523.22,88.0053 1527.45,88.0053 \n",
       "  1531.68,88.0053 1535.91,88.0053 1540.15,88.0053 1544.38,88.0053 1548.61,88.0053 1552.85,88.0053 1557.08,88.0053 1561.31,88.0053 1565.55,88.0053 1569.78,88.0053 \n",
       "  1574.01,88.0053 1578.24,88.0053 1582.48,88.0053 1586.71,88.0053 1590.94,88.0053 1595.18,88.0053 1599.41,88.0053 1603.64,88.0053 1607.88,88.0053 1612.11,88.0053 \n",
       "  1616.34,88.0053 1620.57,88.0053 1624.81,88.0053 1629.04,88.0053 1633.27,88.0053 1637.51,88.0053 1641.74,88.0053 1645.97,88.0053 1650.21,88.0053 1654.44,88.0053 \n",
       "  1658.67,88.0053 1662.9,88.0053 1667.14,88.0053 1671.37,88.0053 1675.6,88.0053 1679.84,88.0053 1684.07,88.0053 1688.3,88.0053 1692.54,88.0053 1696.77,88.0053 \n",
       "  1701,88.0053 1705.23,88.0053 1709.47,88.0053 1713.7,88.0053 1717.93,88.0053 1722.17,88.0053 1726.4,88.0053 1730.63,88.0053 1734.87,88.0053 1739.1,88.0053 \n",
       "  1743.33,88.0053 1747.56,88.0053 1751.8,88.0053 1756.03,88.0053 1760.26,88.0053 1764.5,88.0053 1768.73,88.0053 1772.96,88.0053 1777.2,88.0053 1781.43,88.0053 \n",
       "  1785.66,88.0053 1789.89,88.0053 1794.13,88.0053 1798.36,88.0053 1802.59,88.0053 1806.83,88.0053 1811.06,88.0053 1815.29,88.0053 1819.53,88.0053 1823.76,88.0053 \n",
       "  1827.99,88.0053 1832.22,88.0053 1836.46,88.0053 1840.69,88.0053 1844.92,88.0053 1849.16,88.0053 1853.39,88.0053 1857.62,88.0053 1861.86,88.0053 1866.09,88.0053 \n",
       "  1870.32,88.0053 1874.55,88.0053 1878.79,88.0053 1883.02,88.0053 1887.25,88.0053 1891.49,88.0053 1895.72,88.0053 1899.95,88.0053 1904.19,88.0053 1908.42,88.0053 \n",
       "  1912.65,88.0053 1916.88,88.0053 1921.12,88.0053 1925.35,88.0053 1929.58,88.0053 1933.82,88.0053 1938.05,88.0053 1942.28,88.0053 1946.52,88.0053 1950.75,88.0053 \n",
       "  1954.98,88.0053 1959.21,88.0053 1963.45,88.0053 1967.68,88.0053 1971.91,88.0053 1976.15,88.0053 1980.38,88.0053 1984.61,88.0053 1988.85,88.0053 1993.08,88.0053 \n",
       "  1997.31,88.0053 2001.54,88.0053 2005.78,88.0053 2010.01,88.0053 2014.24,88.0053 2018.48,88.0053 2022.71,88.0053 2026.94,88.0053 2031.18,88.0053 2035.41,88.0053 \n",
       "  2039.64,88.0053 2043.87,88.0053 2048.11,88.0053 2052.34,88.0053 2056.57,88.0053 2060.81,88.0053 2065.04,88.0053 2069.27,88.0053 2073.51,88.0053 2077.74,88.0053 \n",
       "  2081.97,88.0053 2086.2,88.0053 2090.44,88.0053 2094.67,88.0053 2098.9,88.0053 2103.14,88.0053 2107.37,88.0053 2111.6,88.0053 2115.84,88.0053 2120.07,88.0053 \n",
       "  2124.3,88.0053 2128.53,88.0053 2132.77,88.0053 2137,88.0053 2141.23,88.0053 2145.47,88.0053 2149.7,88.0053 2153.93,88.0053 2158.17,88.0053 2162.4,88.0053 \n",
       "  2166.63,88.0053 2170.86,88.0053 2175.1,88.0053 2179.33,88.0053 2183.56,88.0053 2187.8,88.0053 2192.03,88.0053 2196.26,88.0053 2200.5,88.0053 2204.73,88.0053 \n",
       "  2208.96,88.0053 2213.19,88.0053 2217.43,88.0053 2221.66,88.0053 2225.89,88.0053 2230.13,88.0053 2234.36,88.0053 2238.59,88.0053 2242.82,88.0053 2247.06,88.0053 \n",
       "  2251.29,88.0053 2255.52,88.0053 2259.76,88.0053 2263.99,88.0053 2268.22,88.0053 2272.46,88.0053 2276.69,88.0053 2280.92,88.0053 2285.15,88.0053 2289.39,88.0053 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1276.87 181.355,1157.99 185.588,1050.99 189.821,954.691 194.054,868.023 198.287,790.021 202.52,719.819 206.753,656.638 210.986,656.638 215.219,656.638 \n",
       "  219.452,656.638 223.685,656.638 227.918,656.638 232.151,656.638 236.384,656.638 240.617,656.638 244.85,656.638 249.083,656.638 253.316,656.638 257.549,656.638 \n",
       "  261.782,656.638 266.015,656.638 270.248,656.638 274.481,656.638 278.714,656.638 282.947,656.638 287.18,656.638 291.413,656.638 295.646,656.638 299.879,656.638 \n",
       "  304.112,656.638 308.345,656.638 312.578,656.638 316.811,656.638 321.044,656.638 325.277,656.638 329.51,656.638 333.743,656.638 337.976,656.638 342.209,656.638 \n",
       "  346.442,656.638 350.675,656.638 354.908,656.638 359.141,656.638 363.374,656.638 367.607,656.638 371.84,656.638 376.073,656.638 380.306,656.638 384.539,656.638 \n",
       "  388.772,656.638 393.005,656.638 397.238,656.638 401.471,656.638 405.704,656.638 409.937,656.638 414.17,656.638 418.403,656.638 422.636,656.638 426.869,656.638 \n",
       "  431.102,656.638 435.335,656.638 439.568,656.638 443.801,656.638 448.034,656.638 452.267,656.638 456.5,656.638 460.733,656.638 464.966,656.638 469.199,656.638 \n",
       "  473.432,656.638 477.665,656.638 481.898,656.638 486.131,656.638 490.364,656.638 494.597,656.638 498.83,656.638 503.063,656.638 507.296,656.638 511.529,656.638 \n",
       "  515.762,656.638 519.995,656.638 524.228,656.638 528.461,656.638 532.694,656.638 536.927,656.638 541.16,656.638 545.393,656.638 549.626,656.638 553.859,656.638 \n",
       "  558.092,656.638 562.325,656.638 566.558,656.638 570.791,656.638 575.024,656.638 579.257,656.638 583.49,656.638 587.723,656.638 591.956,656.638 596.189,656.638 \n",
       "  600.422,656.638 604.655,656.638 608.888,656.638 613.121,656.638 617.354,656.638 621.587,656.638 625.82,656.638 630.053,656.638 634.286,656.638 638.519,656.638 \n",
       "  642.752,656.638 646.985,656.638 651.218,656.638 655.451,656.638 659.684,656.638 663.917,656.638 668.15,656.638 672.383,656.638 676.616,656.638 680.849,656.638 \n",
       "  685.082,656.638 689.315,656.638 693.548,656.638 697.781,656.638 702.014,656.638 706.247,656.638 710.48,656.638 714.713,656.638 718.946,656.638 723.179,656.638 \n",
       "  727.412,656.638 731.645,656.638 735.878,656.638 740.111,656.638 744.344,656.638 748.577,656.638 752.81,656.638 757.043,656.638 761.276,656.638 765.509,656.638 \n",
       "  769.742,656.638 773.975,656.638 778.208,656.638 782.441,656.638 786.674,656.638 790.907,656.638 795.14,656.638 799.373,656.638 803.606,656.638 807.839,656.638 \n",
       "  812.072,656.638 816.305,656.638 820.538,656.638 824.771,656.638 829.004,656.638 833.237,656.638 837.47,656.638 841.703,656.638 845.936,656.638 850.169,656.638 \n",
       "  854.402,656.638 858.635,656.638 862.868,656.638 867.101,656.638 871.334,656.638 875.567,656.638 879.8,656.638 884.033,656.638 888.266,656.638 892.499,656.638 \n",
       "  896.732,656.638 900.965,656.638 905.198,656.638 909.431,656.638 913.664,656.638 917.897,656.638 922.13,656.638 926.363,656.638 930.596,656.638 934.829,656.638 \n",
       "  939.062,656.638 943.295,656.638 947.528,656.638 951.761,656.638 955.994,656.638 960.227,656.638 964.46,656.638 968.693,656.638 972.926,656.638 977.159,656.638 \n",
       "  981.392,656.638 985.625,656.638 989.858,656.638 994.091,656.638 998.324,656.638 1002.56,656.638 1006.79,656.638 1011.02,656.638 1015.26,656.638 1019.49,656.638 \n",
       "  1023.72,656.638 1027.95,656.638 1032.19,656.638 1036.42,656.638 1040.65,656.638 1044.89,656.638 1049.12,656.638 1053.35,656.638 1057.59,656.638 1061.82,656.638 \n",
       "  1066.05,656.638 1070.28,656.638 1074.52,656.638 1078.75,656.638 1082.98,656.638 1087.22,656.638 1091.45,656.638 1095.68,656.638 1099.92,656.638 1104.15,656.638 \n",
       "  1108.38,656.638 1112.61,656.638 1116.85,656.638 1121.08,656.638 1125.31,656.638 1129.55,656.638 1133.78,656.638 1138.01,656.638 1142.25,656.638 1146.48,656.638 \n",
       "  1150.71,656.638 1154.94,656.638 1159.18,656.638 1163.41,656.638 1167.64,656.638 1171.88,656.638 1176.11,656.638 1180.34,656.638 1184.58,656.638 1188.81,656.638 \n",
       "  1193.04,656.638 1197.27,656.638 1201.51,656.638 1205.74,656.638 1209.97,656.638 1214.21,656.638 1218.44,656.638 1222.67,656.638 1226.91,656.638 1231.14,656.638 \n",
       "  1235.37,656.638 1239.6,656.638 1243.84,656.638 1248.07,656.638 1252.3,656.638 1256.54,656.638 1260.77,656.638 1265,656.638 1269.24,656.638 1273.47,656.638 \n",
       "  1277.7,656.638 1281.93,656.638 1286.17,656.638 1290.4,656.638 1294.63,656.638 1298.87,656.638 1303.1,656.638 1307.33,656.638 1311.57,656.638 1315.8,656.638 \n",
       "  1320.03,656.638 1324.26,656.638 1328.5,656.638 1332.73,656.638 1336.96,656.638 1341.2,656.638 1345.43,656.638 1349.66,656.638 1353.9,656.638 1358.13,656.638 \n",
       "  1362.36,656.638 1366.59,656.638 1370.83,656.638 1375.06,656.638 1379.29,656.638 1383.53,656.638 1387.76,656.638 1391.99,656.638 1396.23,656.638 1400.46,656.638 \n",
       "  1404.69,656.638 1408.92,656.638 1413.16,656.638 1417.39,656.638 1421.62,656.638 1425.86,656.638 1430.09,656.638 1434.32,656.638 1438.56,656.638 1442.79,656.638 \n",
       "  1447.02,656.638 1451.25,656.638 1455.49,656.638 1459.72,656.638 1463.95,656.638 1468.19,656.638 1472.42,656.638 1476.65,656.638 1480.89,656.638 1485.12,656.638 \n",
       "  1489.35,656.638 1493.58,656.638 1497.82,656.638 1502.05,656.638 1506.28,656.638 1510.52,656.638 1514.75,656.638 1518.98,656.638 1523.22,656.638 1527.45,656.638 \n",
       "  1531.68,656.638 1535.91,656.638 1540.15,656.638 1544.38,656.638 1548.61,656.638 1552.85,656.638 1557.08,656.638 1561.31,656.638 1565.55,656.638 1569.78,656.638 \n",
       "  1574.01,656.638 1578.24,656.638 1582.48,656.638 1586.71,656.638 1590.94,656.638 1595.18,656.638 1599.41,656.638 1603.64,656.638 1607.88,656.638 1612.11,656.638 \n",
       "  1616.34,656.638 1620.57,656.638 1624.81,656.638 1629.04,656.638 1633.27,656.638 1637.51,656.638 1641.74,656.638 1645.97,656.638 1650.21,656.638 1654.44,656.638 \n",
       "  1658.67,656.638 1662.9,656.638 1667.14,656.638 1671.37,656.638 1675.6,656.638 1679.84,656.638 1684.07,656.638 1688.3,656.638 1692.54,656.638 1696.77,656.638 \n",
       "  1701,656.638 1705.23,656.638 1709.47,656.638 1713.7,656.638 1717.93,656.638 1722.17,656.638 1726.4,656.638 1730.63,656.638 1734.87,656.638 1739.1,656.638 \n",
       "  1743.33,656.638 1747.56,656.638 1751.8,656.638 1756.03,656.638 1760.26,656.638 1764.5,656.638 1768.73,656.638 1772.96,656.638 1777.2,656.638 1781.43,656.638 \n",
       "  1785.66,656.638 1789.89,656.638 1794.13,656.638 1798.36,656.638 1802.59,656.638 1806.83,656.638 1811.06,656.638 1815.29,656.638 1819.53,656.638 1823.76,656.638 \n",
       "  1827.99,656.638 1832.22,656.638 1836.46,656.638 1840.69,656.638 1844.92,656.638 1849.16,656.638 1853.39,656.638 1857.62,656.638 1861.86,656.638 1866.09,656.638 \n",
       "  1870.32,656.638 1874.55,656.638 1878.79,656.638 1883.02,656.638 1887.25,656.638 1891.49,656.638 1895.72,656.638 1899.95,656.638 1904.19,656.638 1908.42,656.638 \n",
       "  1912.65,656.638 1916.88,656.638 1921.12,656.638 1925.35,656.638 1929.58,656.638 1933.82,656.638 1938.05,656.638 1942.28,656.638 1946.52,656.638 1950.75,656.638 \n",
       "  1954.98,656.638 1959.21,656.638 1963.45,656.638 1967.68,656.638 1971.91,656.638 1976.15,656.638 1980.38,656.638 1984.61,656.638 1988.85,656.638 1993.08,656.638 \n",
       "  1997.31,656.638 2001.54,656.638 2005.78,656.638 2010.01,656.638 2014.24,656.638 2018.48,656.638 2022.71,656.638 2026.94,656.638 2031.18,656.638 2035.41,656.638 \n",
       "  2039.64,656.638 2043.87,656.638 2048.11,656.638 2052.34,656.638 2056.57,656.638 2060.81,656.638 2065.04,656.638 2069.27,656.638 2073.51,656.638 2077.74,656.638 \n",
       "  2081.97,656.638 2086.2,656.638 2090.44,656.638 2094.67,656.638 2098.9,656.638 2103.14,656.638 2107.37,656.638 2111.6,656.638 2115.84,656.638 2120.07,656.638 \n",
       "  2124.3,656.638 2128.53,656.638 2132.77,656.638 2137,656.638 2141.23,656.638 2145.47,656.638 2149.7,656.638 2153.93,656.638 2158.17,656.638 2162.4,656.638 \n",
       "  2166.63,656.638 2170.86,656.638 2175.1,656.638 2179.33,656.638 2183.56,656.638 2187.8,656.638 2192.03,656.638 2196.26,656.638 2200.5,656.638 2204.73,656.638 \n",
       "  2208.96,656.638 2213.19,656.638 2217.43,656.638 2221.66,656.638 2225.89,656.638 2230.13,656.638 2234.36,656.638 2238.59,656.638 2242.82,656.638 2247.06,656.638 \n",
       "  2251.29,656.638 2255.52,656.638 2259.76,656.638 2263.99,656.638 2268.22,656.638 2272.46,656.638 2276.69,656.638 2280.92,656.638 2285.15,656.638 2289.39,656.638 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#3da44d; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,767.359 181.355,801.327 185.588,831.898 189.821,859.412 194.054,884.174 198.287,906.461 202.52,926.518 206.753,944.57 210.986,960.817 215.219,975.439 \n",
       "  219.452,988.598 223.685,1000.44 227.918,1011.1 232.151,1020.7 236.384,1029.33 240.617,1037.1 244.85,1044.09 249.083,1050.39 253.316,1056.05 257.549,1061.15 \n",
       "  261.782,1065.74 266.015,1069.87 270.248,1073.59 274.481,1076.93 278.714,1079.94 282.947,1082.65 287.18,1085.09 291.413,1087.28 295.646,1089.26 299.879,1091.04 \n",
       "  304.112,1092.64 308.345,1094.08 312.578,1095.37 316.811,1096.54 321.044,1097.59 325.277,1098.53 329.51,1099.38 333.743,1100.15 337.976,1100.84 342.209,1101.46 \n",
       "  346.442,1102.02 350.675,1102.52 354.908,1102.97 359.141,1103.38 363.374,1103.74 367.607,1104.07 371.84,1104.37 376.073,1104.64 380.306,1104.88 384.539,1105.09 \n",
       "  388.772,1105.29 393.005,1105.46 397.238,1105.62 401.471,1105.76 405.704,1105.89 409.937,1106 414.17,1106.11 418.403,1106.2 422.636,1106.28 426.869,1106.36 \n",
       "  431.102,1106.43 435.335,1106.49 439.568,1106.54 443.801,1106.59 448.034,1106.64 452.267,1106.68 456.5,1106.71 460.733,1106.74 464.966,1106.77 469.199,1106.8 \n",
       "  473.432,1106.82 477.665,1106.84 481.898,1106.86 486.131,1106.88 490.364,1106.9 494.597,1106.91 498.83,1106.92 503.063,1106.93 507.296,1106.94 511.529,1106.95 \n",
       "  515.762,1106.96 519.995,1106.97 524.228,1106.98 528.461,1106.98 532.694,1106.99 536.927,1106.99 541.16,1107 545.393,1107 549.626,1107 553.859,1107.01 \n",
       "  558.092,1107.01 562.325,1107.01 566.558,1107.02 570.791,1107.02 575.024,1107.02 579.257,1107.02 583.49,1107.02 587.723,1107.02 591.956,1107.03 596.189,1107.03 \n",
       "  600.422,1107.03 604.655,1107.03 608.888,1107.03 613.121,1107.03 617.354,1107.03 621.587,1107.03 625.82,1107.03 630.053,1107.03 634.286,1107.03 638.519,1107.03 \n",
       "  642.752,1107.03 646.985,1107.03 651.218,1107.03 655.451,1107.03 659.684,1107.03 663.917,1107.03 668.15,1107.03 672.383,1107.03 676.616,1107.04 680.849,1107.04 \n",
       "  685.082,1107.04 689.315,1107.04 693.548,1107.04 697.781,1107.04 702.014,1107.04 706.247,1107.04 710.48,1107.04 714.713,1107.04 718.946,1107.04 723.179,1107.04 \n",
       "  727.412,1107.04 731.645,1107.04 735.878,1107.04 740.111,1107.04 744.344,1107.04 748.577,1107.04 752.81,1107.04 757.043,1107.04 761.276,1107.04 765.509,1107.04 \n",
       "  769.742,1107.04 773.975,1107.04 778.208,1107.04 782.441,1107.04 786.674,1107.04 790.907,1107.04 795.14,1107.04 799.373,1107.04 803.606,1107.04 807.839,1107.04 \n",
       "  812.072,1107.04 816.305,1107.04 820.538,1107.04 824.771,1107.04 829.004,1107.04 833.237,1107.04 837.47,1107.04 841.703,1107.04 845.936,1107.04 850.169,1107.04 \n",
       "  854.402,1107.04 858.635,1107.04 862.868,1107.04 867.101,1107.04 871.334,1107.04 875.567,1107.04 879.8,1107.04 884.033,1107.04 888.266,1107.04 892.499,1107.04 \n",
       "  896.732,1107.04 900.965,1107.04 905.198,1107.04 909.431,1107.04 913.664,1107.04 917.897,1107.04 922.13,1107.04 926.363,1107.04 930.596,1107.04 934.829,1107.04 \n",
       "  939.062,1107.04 943.295,1107.04 947.528,1107.04 951.761,1107.04 955.994,1107.04 960.227,1107.04 964.46,1107.04 968.693,1107.04 972.926,1107.04 977.159,1107.04 \n",
       "  981.392,1107.04 985.625,1107.04 989.858,1107.04 994.091,1107.04 998.324,1107.04 1002.56,1107.04 1006.79,1107.04 1011.02,1107.04 1015.26,1107.04 1019.49,1107.04 \n",
       "  1023.72,1107.04 1027.95,1107.04 1032.19,1107.04 1036.42,1107.04 1040.65,1107.04 1044.89,1107.04 1049.12,1107.04 1053.35,1107.04 1057.59,1107.04 1061.82,1107.04 \n",
       "  1066.05,1107.04 1070.28,1107.04 1074.52,1107.04 1078.75,1107.04 1082.98,1107.04 1087.22,1107.04 1091.45,1107.04 1095.68,1107.04 1099.92,1107.04 1104.15,1107.04 \n",
       "  1108.38,1107.04 1112.61,1107.04 1116.85,1107.04 1121.08,1107.04 1125.31,1107.04 1129.55,1107.04 1133.78,1107.04 1138.01,1107.04 1142.25,1107.04 1146.48,1107.04 \n",
       "  1150.71,1107.04 1154.94,1107.04 1159.18,1107.04 1163.41,1107.04 1167.64,1107.04 1171.88,1107.04 1176.11,1107.04 1180.34,1107.04 1184.58,1107.04 1188.81,1107.04 \n",
       "  1193.04,1107.04 1197.27,1107.04 1201.51,1107.04 1205.74,1107.04 1209.97,1107.04 1214.21,1107.04 1218.44,1107.04 1222.67,1107.04 1226.91,1107.04 1231.14,1107.04 \n",
       "  1235.37,1107.04 1239.6,1107.04 1243.84,1107.04 1248.07,1107.04 1252.3,1107.04 1256.54,1107.04 1260.77,1107.04 1265,1107.04 1269.24,1107.04 1273.47,1107.04 \n",
       "  1277.7,1107.04 1281.93,1107.04 1286.17,1107.04 1290.4,1107.04 1294.63,1107.04 1298.87,1107.04 1303.1,1107.04 1307.33,1107.04 1311.57,1107.04 1315.8,1107.04 \n",
       "  1320.03,1107.04 1324.26,1107.04 1328.5,1107.04 1332.73,1107.04 1336.96,1107.04 1341.2,1107.04 1345.43,1107.04 1349.66,1107.04 1353.9,1107.04 1358.13,1107.04 \n",
       "  1362.36,1107.04 1366.59,1107.04 1370.83,1107.04 1375.06,1107.04 1379.29,1107.04 1383.53,1107.04 1387.76,1107.04 1391.99,1107.04 1396.23,1107.04 1400.46,1107.04 \n",
       "  1404.69,1107.04 1408.92,1107.04 1413.16,1107.04 1417.39,1107.04 1421.62,1107.04 1425.86,1107.04 1430.09,1107.04 1434.32,1107.04 1438.56,1107.04 1442.79,1107.04 \n",
       "  1447.02,1107.04 1451.25,1107.04 1455.49,1107.04 1459.72,1107.04 1463.95,1107.04 1468.19,1107.04 1472.42,1107.04 1476.65,1107.04 1480.89,1107.04 1485.12,1107.04 \n",
       "  1489.35,1107.04 1493.58,1107.04 1497.82,1107.04 1502.05,1107.04 1506.28,1107.04 1510.52,1107.04 1514.75,1107.04 1518.98,1107.04 1523.22,1107.04 1527.45,1107.04 \n",
       "  1531.68,1107.04 1535.91,1107.04 1540.15,1107.04 1544.38,1107.04 1548.61,1107.04 1552.85,1107.04 1557.08,1107.04 1561.31,1107.04 1565.55,1107.04 1569.78,1107.04 \n",
       "  1574.01,1107.04 1578.24,1107.04 1582.48,1107.04 1586.71,1107.04 1590.94,1107.04 1595.18,1107.04 1599.41,1107.04 1603.64,1107.04 1607.88,1107.04 1612.11,1107.04 \n",
       "  1616.34,1107.04 1620.57,1107.04 1624.81,1107.04 1629.04,1107.04 1633.27,1107.04 1637.51,1107.04 1641.74,1107.04 1645.97,1107.04 1650.21,1107.04 1654.44,1107.04 \n",
       "  1658.67,1107.04 1662.9,1107.04 1667.14,1107.04 1671.37,1107.04 1675.6,1107.04 1679.84,1107.04 1684.07,1107.04 1688.3,1107.04 1692.54,1107.04 1696.77,1107.04 \n",
       "  1701,1107.04 1705.23,1107.04 1709.47,1107.04 1713.7,1107.04 1717.93,1107.04 1722.17,1107.04 1726.4,1107.04 1730.63,1107.04 1734.87,1107.04 1739.1,1107.04 \n",
       "  1743.33,1107.04 1747.56,1107.04 1751.8,1107.04 1756.03,1107.04 1760.26,1107.04 1764.5,1107.04 1768.73,1107.04 1772.96,1107.04 1777.2,1107.04 1781.43,1107.04 \n",
       "  1785.66,1107.04 1789.89,1107.04 1794.13,1107.04 1798.36,1107.04 1802.59,1107.04 1806.83,1107.04 1811.06,1107.04 1815.29,1107.04 1819.53,1107.04 1823.76,1107.04 \n",
       "  1827.99,1107.04 1832.22,1107.04 1836.46,1107.04 1840.69,1107.04 1844.92,1107.04 1849.16,1107.04 1853.39,1107.04 1857.62,1107.04 1861.86,1107.04 1866.09,1107.04 \n",
       "  1870.32,1107.04 1874.55,1107.04 1878.79,1107.04 1883.02,1107.04 1887.25,1107.04 1891.49,1107.04 1895.72,1107.04 1899.95,1107.04 1904.19,1107.04 1908.42,1107.04 \n",
       "  1912.65,1107.04 1916.88,1107.04 1921.12,1107.04 1925.35,1107.04 1929.58,1107.04 1933.82,1107.04 1938.05,1107.04 1942.28,1107.04 1946.52,1107.04 1950.75,1107.04 \n",
       "  1954.98,1107.04 1959.21,1107.04 1963.45,1107.04 1967.68,1107.04 1971.91,1107.04 1976.15,1107.04 1980.38,1107.04 1984.61,1107.04 1988.85,1107.04 1993.08,1107.04 \n",
       "  1997.31,1107.04 2001.54,1107.04 2005.78,1107.04 2010.01,1107.04 2014.24,1107.04 2018.48,1107.04 2022.71,1107.04 2026.94,1107.04 2031.18,1107.04 2035.41,1107.04 \n",
       "  2039.64,1107.04 2043.87,1107.04 2048.11,1107.04 2052.34,1107.04 2056.57,1107.04 2060.81,1107.04 2065.04,1107.04 2069.27,1107.04 2073.51,1107.04 2077.74,1107.04 \n",
       "  2081.97,1107.04 2086.2,1107.04 2090.44,1107.04 2094.67,1107.04 2098.9,1107.04 2103.14,1107.04 2107.37,1107.04 2111.6,1107.04 2115.84,1107.04 2120.07,1107.04 \n",
       "  2124.3,1107.04 2128.53,1107.04 2132.77,1107.04 2137,1107.04 2141.23,1107.04 2145.47,1107.04 2149.7,1107.04 2153.93,1107.04 2158.17,1107.04 2162.4,1107.04 \n",
       "  2166.63,1107.04 2170.86,1107.04 2175.1,1107.04 2179.33,1107.04 2183.56,1107.04 2187.8,1107.04 2192.03,1107.04 2196.26,1107.04 2200.5,1107.04 2204.73,1107.04 \n",
       "  2208.96,1107.04 2213.19,1107.04 2217.43,1107.04 2221.66,1107.04 2225.89,1107.04 2230.13,1107.04 2234.36,1107.04 2238.59,1107.04 2242.82,1107.04 2247.06,1107.04 \n",
       "  2251.29,1107.04 2255.52,1107.04 2259.76,1107.04 2263.99,1107.04 2268.22,1107.04 2272.46,1107.04 2276.69,1107.04 2280.92,1107.04 2285.15,1107.04 2289.39,1107.04 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#c271d2; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,427.682 181.355,631.489 185.588,814.914 189.821,979.997 194.054,1128.57 198.287,1262.29 202.52,1382.63 206.753,1446.71 210.986,1446.71 215.219,1446.71 \n",
       "  219.452,1446.71 223.685,1446.71 227.918,1446.71 232.151,1446.71 236.384,1446.71 240.617,1446.71 244.85,1446.71 249.083,1446.71 253.316,1446.71 257.549,1446.71 \n",
       "  261.782,1446.71 266.015,1446.71 270.248,1446.71 274.481,1446.71 278.714,1446.71 282.947,1446.71 287.18,1446.71 291.413,1446.71 295.646,1446.71 299.879,1446.71 \n",
       "  304.112,1446.71 308.345,1446.71 312.578,1446.71 316.811,1446.71 321.044,1446.71 325.277,1446.71 329.51,1446.71 333.743,1446.71 337.976,1446.71 342.209,1446.71 \n",
       "  346.442,1446.71 350.675,1446.71 354.908,1446.71 359.141,1446.71 363.374,1446.71 367.607,1446.71 371.84,1446.71 376.073,1446.71 380.306,1446.71 384.539,1446.71 \n",
       "  388.772,1446.71 393.005,1446.71 397.238,1446.71 401.471,1446.71 405.704,1446.71 409.937,1446.71 414.17,1446.71 418.403,1446.71 422.636,1446.71 426.869,1446.71 \n",
       "  431.102,1446.71 435.335,1446.71 439.568,1446.71 443.801,1446.71 448.034,1446.71 452.267,1446.71 456.5,1446.71 460.733,1446.71 464.966,1446.71 469.199,1446.71 \n",
       "  473.432,1446.71 477.665,1446.71 481.898,1446.71 486.131,1446.71 490.364,1446.71 494.597,1446.71 498.83,1446.71 503.063,1446.71 507.296,1446.71 511.529,1446.71 \n",
       "  515.762,1446.71 519.995,1446.71 524.228,1446.71 528.461,1446.71 532.694,1446.71 536.927,1446.71 541.16,1446.71 545.393,1446.71 549.626,1446.71 553.859,1446.71 \n",
       "  558.092,1446.71 562.325,1446.71 566.558,1446.71 570.791,1446.71 575.024,1446.71 579.257,1446.71 583.49,1446.71 587.723,1446.71 591.956,1446.71 596.189,1446.71 \n",
       "  600.422,1446.71 604.655,1446.71 608.888,1446.71 613.121,1446.71 617.354,1446.71 621.587,1446.71 625.82,1446.71 630.053,1446.71 634.286,1446.71 638.519,1446.71 \n",
       "  642.752,1446.71 646.985,1446.71 651.218,1446.71 655.451,1446.71 659.684,1446.71 663.917,1446.71 668.15,1446.71 672.383,1446.71 676.616,1446.71 680.849,1446.71 \n",
       "  685.082,1446.71 689.315,1446.71 693.548,1446.71 697.781,1446.71 702.014,1446.71 706.247,1446.71 710.48,1446.71 714.713,1446.71 718.946,1446.71 723.179,1446.71 \n",
       "  727.412,1446.71 731.645,1446.71 735.878,1446.71 740.111,1446.71 744.344,1446.71 748.577,1446.71 752.81,1446.71 757.043,1446.71 761.276,1446.71 765.509,1446.71 \n",
       "  769.742,1446.71 773.975,1446.71 778.208,1446.71 782.441,1446.71 786.674,1446.71 790.907,1446.71 795.14,1446.71 799.373,1446.71 803.606,1446.71 807.839,1446.71 \n",
       "  812.072,1446.71 816.305,1446.71 820.538,1446.71 824.771,1446.71 829.004,1446.71 833.237,1446.71 837.47,1446.71 841.703,1446.71 845.936,1446.71 850.169,1446.71 \n",
       "  854.402,1446.71 858.635,1446.71 862.868,1446.71 867.101,1446.71 871.334,1446.71 875.567,1446.71 879.8,1446.71 884.033,1446.71 888.266,1446.71 892.499,1446.71 \n",
       "  896.732,1446.71 900.965,1446.71 905.198,1446.71 909.431,1446.71 913.664,1446.71 917.897,1446.71 922.13,1446.71 926.363,1446.71 930.596,1446.71 934.829,1446.71 \n",
       "  939.062,1446.71 943.295,1446.71 947.528,1446.71 951.761,1446.71 955.994,1446.71 960.227,1446.71 964.46,1446.71 968.693,1446.71 972.926,1446.71 977.159,1446.71 \n",
       "  981.392,1446.71 985.625,1446.71 989.858,1446.71 994.091,1446.71 998.324,1446.71 1002.56,1446.71 1006.79,1446.71 1011.02,1446.71 1015.26,1446.71 1019.49,1446.71 \n",
       "  1023.72,1446.71 1027.95,1446.71 1032.19,1446.71 1036.42,1446.71 1040.65,1446.71 1044.89,1446.71 1049.12,1446.71 1053.35,1446.71 1057.59,1446.71 1061.82,1446.71 \n",
       "  1066.05,1446.71 1070.28,1446.71 1074.52,1446.71 1078.75,1446.71 1082.98,1446.71 1087.22,1446.71 1091.45,1446.71 1095.68,1446.71 1099.92,1446.71 1104.15,1446.71 \n",
       "  1108.38,1446.71 1112.61,1446.71 1116.85,1446.71 1121.08,1446.71 1125.31,1446.71 1129.55,1446.71 1133.78,1446.71 1138.01,1446.71 1142.25,1446.71 1146.48,1446.71 \n",
       "  1150.71,1446.71 1154.94,1446.71 1159.18,1446.71 1163.41,1446.71 1167.64,1446.71 1171.88,1446.71 1176.11,1446.71 1180.34,1446.71 1184.58,1446.71 1188.81,1446.71 \n",
       "  1193.04,1446.71 1197.27,1446.71 1201.51,1446.71 1205.74,1446.71 1209.97,1446.71 1214.21,1446.71 1218.44,1446.71 1222.67,1446.71 1226.91,1446.71 1231.14,1446.71 \n",
       "  1235.37,1446.71 1239.6,1446.71 1243.84,1446.71 1248.07,1446.71 1252.3,1446.71 1256.54,1446.71 1260.77,1446.71 1265,1446.71 1269.24,1446.71 1273.47,1446.71 \n",
       "  1277.7,1446.71 1281.93,1446.71 1286.17,1446.71 1290.4,1446.71 1294.63,1446.71 1298.87,1446.71 1303.1,1446.71 1307.33,1446.71 1311.57,1446.71 1315.8,1446.71 \n",
       "  1320.03,1446.71 1324.26,1446.71 1328.5,1446.71 1332.73,1446.71 1336.96,1446.71 1341.2,1446.71 1345.43,1446.71 1349.66,1446.71 1353.9,1446.71 1358.13,1446.71 \n",
       "  1362.36,1446.71 1366.59,1446.71 1370.83,1446.71 1375.06,1446.71 1379.29,1446.71 1383.53,1446.71 1387.76,1446.71 1391.99,1446.71 1396.23,1446.71 1400.46,1446.71 \n",
       "  1404.69,1446.71 1408.92,1446.71 1413.16,1446.71 1417.39,1446.71 1421.62,1446.71 1425.86,1446.71 1430.09,1446.71 1434.32,1446.71 1438.56,1446.71 1442.79,1446.71 \n",
       "  1447.02,1446.71 1451.25,1446.71 1455.49,1446.71 1459.72,1446.71 1463.95,1446.71 1468.19,1446.71 1472.42,1446.71 1476.65,1446.71 1480.89,1446.71 1485.12,1446.71 \n",
       "  1489.35,1446.71 1493.58,1446.71 1497.82,1446.71 1502.05,1446.71 1506.28,1446.71 1510.52,1446.71 1514.75,1446.71 1518.98,1446.71 1523.22,1446.71 1527.45,1446.71 \n",
       "  1531.68,1446.71 1535.91,1446.71 1540.15,1446.71 1544.38,1446.71 1548.61,1446.71 1552.85,1446.71 1557.08,1446.71 1561.31,1446.71 1565.55,1446.71 1569.78,1446.71 \n",
       "  1574.01,1446.71 1578.24,1446.71 1582.48,1446.71 1586.71,1446.71 1590.94,1446.71 1595.18,1446.71 1599.41,1446.71 1603.64,1446.71 1607.88,1446.71 1612.11,1446.71 \n",
       "  1616.34,1446.71 1620.57,1446.71 1624.81,1446.71 1629.04,1446.71 1633.27,1446.71 1637.51,1446.71 1641.74,1446.71 1645.97,1446.71 1650.21,1446.71 1654.44,1446.71 \n",
       "  1658.67,1446.71 1662.9,1446.71 1667.14,1446.71 1671.37,1446.71 1675.6,1446.71 1679.84,1446.71 1684.07,1446.71 1688.3,1446.71 1692.54,1446.71 1696.77,1446.71 \n",
       "  1701,1446.71 1705.23,1446.71 1709.47,1446.71 1713.7,1446.71 1717.93,1446.71 1722.17,1446.71 1726.4,1446.71 1730.63,1446.71 1734.87,1446.71 1739.1,1446.71 \n",
       "  1743.33,1446.71 1747.56,1446.71 1751.8,1446.71 1756.03,1446.71 1760.26,1446.71 1764.5,1446.71 1768.73,1446.71 1772.96,1446.71 1777.2,1446.71 1781.43,1446.71 \n",
       "  1785.66,1446.71 1789.89,1446.71 1794.13,1446.71 1798.36,1446.71 1802.59,1446.71 1806.83,1446.71 1811.06,1446.71 1815.29,1446.71 1819.53,1446.71 1823.76,1446.71 \n",
       "  1827.99,1446.71 1832.22,1446.71 1836.46,1446.71 1840.69,1446.71 1844.92,1446.71 1849.16,1446.71 1853.39,1446.71 1857.62,1446.71 1861.86,1446.71 1866.09,1446.71 \n",
       "  1870.32,1446.71 1874.55,1446.71 1878.79,1446.71 1883.02,1446.71 1887.25,1446.71 1891.49,1446.71 1895.72,1446.71 1899.95,1446.71 1904.19,1446.71 1908.42,1446.71 \n",
       "  1912.65,1446.71 1916.88,1446.71 1921.12,1446.71 1925.35,1446.71 1929.58,1446.71 1933.82,1446.71 1938.05,1446.71 1942.28,1446.71 1946.52,1446.71 1950.75,1446.71 \n",
       "  1954.98,1446.71 1959.21,1446.71 1963.45,1446.71 1967.68,1446.71 1971.91,1446.71 1976.15,1446.71 1980.38,1446.71 1984.61,1446.71 1988.85,1446.71 1993.08,1446.71 \n",
       "  1997.31,1446.71 2001.54,1446.71 2005.78,1446.71 2010.01,1446.71 2014.24,1446.71 2018.48,1446.71 2022.71,1446.71 2026.94,1446.71 2031.18,1446.71 2035.41,1446.71 \n",
       "  2039.64,1446.71 2043.87,1446.71 2048.11,1446.71 2052.34,1446.71 2056.57,1446.71 2060.81,1446.71 2065.04,1446.71 2069.27,1446.71 2073.51,1446.71 2077.74,1446.71 \n",
       "  2081.97,1446.71 2086.2,1446.71 2090.44,1446.71 2094.67,1446.71 2098.9,1446.71 2103.14,1446.71 2107.37,1446.71 2111.6,1446.71 2115.84,1446.71 2120.07,1446.71 \n",
       "  2124.3,1446.71 2128.53,1446.71 2132.77,1446.71 2137,1446.71 2141.23,1446.71 2145.47,1446.71 2149.7,1446.71 2153.93,1446.71 2158.17,1446.71 2162.4,1446.71 \n",
       "  2166.63,1446.71 2170.86,1446.71 2175.1,1446.71 2179.33,1446.71 2183.56,1446.71 2187.8,1446.71 2192.03,1446.71 2196.26,1446.71 2200.5,1446.71 2204.73,1446.71 \n",
       "  2208.96,1446.71 2213.19,1446.71 2217.43,1446.71 2221.66,1446.71 2225.89,1446.71 2230.13,1446.71 2234.36,1446.71 2238.59,1446.71 2242.82,1446.71 2247.06,1446.71 \n",
       "  2251.29,1446.71 2255.52,1446.71 2259.76,1446.71 2263.99,1446.71 2268.22,1446.71 2272.46,1446.71 2276.69,1446.71 2280.92,1446.71 2285.15,1446.71 2289.39,1446.71 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M1963.16 433.164 L2280.76 433.164 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,433.164 2280.76,433.164 2280.76,130.764 1963.16,130.764 1963.16,433.164 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#3da44d; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,312.204 2131.16,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 329.704)\" x=\"2155.16\" y=\"329.704\">x_3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#c271d2; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,372.684 2131.16,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 390.184)\" x=\"2155.16\" y=\"390.184\">x_4</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions_new[1,:], label=\"x_1\")\n",
    "plot!(solutions_new[2,:], label=\"x_2\")\n",
    "plot!(solutions_new[3,:], label=\"x_3\")\n",
    "plot!(solutions_new[4,:], label=\"x_4\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "447.22195789401366"
     ]
    }
   ],
   "source": [
    "a=1\n",
    "for i in 1:100000\n",
    "    a = a + 1/a\n",
    "end\n",
    "print(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> High-Resolution ODE and its applications on SSP (1)/plot_ode.jl <==
using DifferentialEquations
using Plots

function gd!(dx, x, p, t)
  s = 0.1
  matrix = [1 -s/2; s/2 1]
  matrix_inverse = inv(matrix)
  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]
  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]
end

function gd_discrete(ini_solution, num_iter)
  s = 0.1
  solutions = zeros(2, num_iter)
  current_solution = copy(ini_solution)
  for i in 1:num_iter
    solutions[:,i] = current_solution
    current_solution[1] -= s * (current_solution[2]+current_solution[1])
    current_solution[2] -= -s * current_solution[1]
  end
  return solutions
end

function pgd!(dx, x, p, t)
  s = 0.1
  matrix = [1 s/2; -s/2 1]
  matrix_inverse = inv(matrix)
  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]
  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]
end

x0 = [-1.0;1.0]
tspan = (0.0,30.0)

solutions_gd = gd_discrete(x0, 100)


# prob_gd = ODEProblem(gd!,x0,tspan)
# sol_gd = solve(prob_gd)

# prob_pgd = ODEProblem(pgd!,x0,tspan)
# sol_pgd = solve(prob_pgd)

plot(sol_gd, vars=(1,2), color=:red)
plot(solutions_gd)
# plot(sol_pgd, vars=(1,2), color=:blue)
savefig("gd_test.png")


==> ODE_papter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra\n",
    "using LaTeXStrings\n",
    "using GR\n",
    "using Pkg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m registry at `~/.julia/registries/General`\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m git-repo `https://github.com/JuliaRegistries/General.git`\n",
      "\u001b[?25l\u001b[2K\u001b[?25h\u001b[32m\u001b[1m Resolving\u001b[22m\u001b[39m package versions...\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.3/Project.toml`\n",
      "\u001b[90m [no changes]\u001b[39m\n",
      "\u001b[32m\u001b[1m  Updating\u001b[22m\u001b[39m `~/.julia/environments/v1.3/Manifest.toml`\n",
      "\u001b[90m [no changes]\u001b[39m\n",
      "\u001b[32m\u001b[1m  Building\u001b[22m\u001b[39m GR → `~/.julia/packages/GR/tPkHV/deps/build.log`\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "false"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Pkg.update(\"GR\"); ENV[\"GRDIR\"]=\"\"; Pkg.build(\"GR\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    current_solution += s*F_matrix*F_matrix*current_solution\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function gd!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [s/2 -1; 1 s/2]\n",
    "#     [1 -s/2; s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function pgd!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1; 1 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function high_pgd!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1+2*s^2/3; 1-2*s^2/3 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function high_egm!(dx, x, p, t; s=0.3)\n",
    "  matrix = [-s/2 -1-s^2/3; 1+s^2/3 -s/2]\n",
    "#   s = 0.3\n",
    "#   matrix = [1 s/2; -s/2 1]\n",
    "#   matrix_inverse = inv(matrix)\n",
    "  dx[1] = matrix[1,1] * x[1] + matrix[1,2] * x[2]\n",
    "  dx[2] = matrix[2,1] * x[1] + matrix[2,2] * x[2]\n",
    "end\n",
    "\n",
    "function gf!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  dx[1] = - x[2]\n",
    "  dx[2] = x[1]\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 8.0)"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=4.5\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gf = ODEProblem(gf!,x0,tspan)\n",
    "sol_gf = solve(ODE_gf);\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, dpi=300)\n",
    "plot!(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:orange, linewidth=2, label=\"JM\", arrow=0.5)\n",
    "plot!(sol_gf, vars=(1,2), color=:black, linewidth=2, label=\"GF\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GM_PPM_EGM\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "sh: latex: command not found\n",
      "latex: failed to create a dvi file\n",
      "sh: latex: command not found\n",
      "latex: failed to create a dvi file\n"
     ]
    }
   ],
   "source": [
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(ODE_gd);\n",
    "xylim=1.5\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd);\n",
    "ODE_high_pgd = ODEProblem(high_pgd!,x0,tspan)\n",
    "sol_high_pgd = solve(ODE_high_pgd);\n",
    "ODE_high_egm = ODEProblem(high_egm!,x0,tspan)\n",
    "sol_high_egm = solve(ODE_high_egm);\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, aspect_ratio=:equal, dpi=300)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=L\"a\\$s^2\\$textrm{a}bc\", arrow=0.5)\n",
    "plot!(sol_high_pgd, vars=(1,2), color=:blue, linewidth=2, label=L\"O(s^2)$-ODE\", arrow=0.5)\n",
    "plot!(sol_high_egm, vars=(1,2), color=:grey, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "# plot!(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5)\n",
    "# plot!(sol_gd, vars=(1,2), color=:grey, linewidth=2, label=\"ODE_GM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"PPM_EGM_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(ODE_gd);\n",
    "xylim=4.5\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, dpi=300)\n",
    "plot!(sol_gd, vars=(1,2), color=:grey, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GD_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "# ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(ODE_pgd);\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"MP_GM_PDHG\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd);\n",
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, dpi=300)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"PPM_EGM_ODE_03\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "MethodError",
     "evalue": "MethodError: no method matching pgd!(; s=0.1)\nClosest candidates are:\n  pgd!(!Matched::Any, !Matched::Any, !Matched::Any, !Matched::Any; s) at In[2]:54",
     "output_type": "error",
     "traceback": [
      "MethodError: no method matching pgd!(; s=0.1)\nClosest candidates are:\n  pgd!(!Matched::Any, !Matched::Any, !Matched::Any, !Matched::Any; s) at In[2]:54",
      "",
      "Stacktrace:",
      " [1] top-level scope at In[9]:1"
     ]
    }
   ],
   "source": [
    "ODE_pgd_1 = ODEProblem(pgd!(;s=0.1),x0,tspan)\n",
    "sol_pgd = solve(ODE_pgd_1);\n",
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"PPM_EGM_ODE_03\", dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip3600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip3601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M182.008 1487.47 L2352.76 1487.47 L2352.76 47.2441 L182.008 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip3602\">\n",
       "    <rect x=\"182\" y=\"47\" width=\"2172\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  543.799,1487.47 543.799,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  905.591,1487.47 905.591,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1629.17,1487.47 1629.17,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1990.96,1487.47 1990.96,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1247.44 2352.76,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1007.4 2352.76,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,527.321 2352.76,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,287.283 2352.76,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 182.008,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  543.799,1487.47 543.799,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  905.591,1487.47 905.591,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1629.17,1487.47 1629.17,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,1487.47 1990.96,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1247.44 208.057,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1007.4 208.057,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,767.359 208.057,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,527.321 208.057,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,287.283 208.057,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 543.799, 1541.47)\" x=\"543.799\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 905.591, 1541.47)\" x=\"905.591\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1629.17, 1541.47)\" x=\"1629.17\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1990.96, 1541.47)\" x=\"1990.96\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1264.94)\" x=\"158.008\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1024.9)\" x=\"158.008\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 784.859)\" x=\"158.008\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 544.821)\" x=\"158.008\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 304.783)\" x=\"158.008\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1732.07,194.791 1456.18,157.212 1187.48,173.115 947.568,236.772 753.87,338.982 618.566,468.123 548.005,611.309 542.668,755.557 597.611,888.87 \n",
       "  703.32,1001.14 846.874,1084.84 1013.3,1135.41 1186.96,1151.42 1352.92,1134.4 1498.11,1088.47 1612.27,1019.82 1688.52,935.999 1723.71,845.171 1718.31,755.418 \n",
       "  1676.12,674.062 1603.67,607.127 1509.43,558.948 1402.99,531.956 1294.14,526.63 1192.07,541.62 1104.64,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1144.66,578.383 1104.64,574.011 1132.15,544.625 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1104.64,574.011 1192.07,541.62 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1990.96\" y2=\"271.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1990.96\" y2=\"303.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1732.07\" y2=\"178.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1716.07\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1732.07\" y2=\"210.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1732.07\" y1=\"194.791\" x2=\"1748.07\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1456.18\" y2=\"141.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1440.18\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1456.18\" y2=\"173.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1456.18\" y1=\"157.212\" x2=\"1472.18\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1187.48\" y2=\"157.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1171.48\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1187.48\" y2=\"189.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1187.48\" y1=\"173.115\" x2=\"1203.48\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"947.568\" y2=\"220.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"931.568\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"947.568\" y2=\"252.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"947.568\" y1=\"236.772\" x2=\"963.568\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"753.87\" y2=\"322.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"737.87\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"753.87\" y2=\"354.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"753.87\" y1=\"338.982\" x2=\"769.87\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"618.566\" y2=\"452.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"602.566\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"618.566\" y2=\"484.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"618.566\" y1=\"468.123\" x2=\"634.566\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"548.005\" y2=\"595.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"532.005\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"548.005\" y2=\"627.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"548.005\" y1=\"611.309\" x2=\"564.005\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"542.668\" y2=\"739.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"526.668\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"542.668\" y2=\"771.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"542.668\" y1=\"755.557\" x2=\"558.668\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"597.611\" y2=\"872.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"581.611\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"597.611\" y2=\"904.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"597.611\" y1=\"888.87\" x2=\"613.611\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"703.32\" y2=\"985.142\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"687.32\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"703.32\" y2=\"1017.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"703.32\" y1=\"1001.14\" x2=\"719.32\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"846.874\" y2=\"1068.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"830.874\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"846.874\" y2=\"1100.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"846.874\" y1=\"1084.84\" x2=\"862.874\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1013.3\" y2=\"1119.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"997.296\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1013.3\" y2=\"1151.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1013.3\" y1=\"1135.41\" x2=\"1029.3\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1186.96\" y2=\"1135.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1170.96\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1186.96\" y2=\"1167.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1186.96\" y1=\"1151.42\" x2=\"1202.96\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1352.92\" y2=\"1118.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1336.92\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1352.92\" y2=\"1150.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1352.92\" y1=\"1134.4\" x2=\"1368.92\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1498.11\" y2=\"1072.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1482.11\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1498.11\" y2=\"1104.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1498.11\" y1=\"1088.47\" x2=\"1514.11\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1612.27\" y2=\"1003.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1596.27\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1612.27\" y2=\"1035.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1612.27\" y1=\"1019.82\" x2=\"1628.27\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1688.52\" y2=\"919.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1672.52\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1688.52\" y2=\"951.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1688.52\" y1=\"935.999\" x2=\"1704.52\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1723.71\" y2=\"829.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1707.71\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1723.71\" y2=\"861.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1723.71\" y1=\"845.171\" x2=\"1739.71\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1718.31\" y2=\"739.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1702.31\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1718.31\" y2=\"771.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1718.31\" y1=\"755.418\" x2=\"1734.31\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1676.12\" y2=\"658.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1660.12\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1676.12\" y2=\"690.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1676.12\" y1=\"674.062\" x2=\"1692.12\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1603.67\" y2=\"591.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1587.67\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1603.67\" y2=\"623.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1603.67\" y1=\"607.127\" x2=\"1619.67\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1509.43\" y2=\"542.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1493.43\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1509.43\" y2=\"574.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1509.43\" y1=\"558.948\" x2=\"1525.43\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1402.99\" y2=\"515.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1386.99\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1402.99\" y2=\"547.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1402.99\" y1=\"531.956\" x2=\"1418.99\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1294.14\" y2=\"510.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1278.14\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1294.14\" y2=\"542.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1294.14\" y1=\"526.63\" x2=\"1310.14\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1192.07\" y2=\"525.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1176.07\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1192.07\" y2=\"557.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1192.07\" y1=\"541.62\" x2=\"1208.07\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1104.64\" y2=\"558.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1088.64\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1104.64\" y2=\"590.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1104.64\" y1=\"574.011\" x2=\"1120.64\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1708.77,186.466 1406.38,150.893 1115.13,178.708 862.661,261.992 670.575,388.031 552.768,540.96 514.713,703.574 553.612,859.127 659.345,992.938 \n",
       "  816.068,1093.66 1004.23,1154.12 1202.79,1171.69 1391.43,1148.16 1552.45,1089.2 1672.32,1003.49 1742.65,901.638 1760.59,794.955 1728.68,694.303 1654.13,609.061 \n",
       "  1547.74,546.329 1422.57,510.418 1292.42,502.654 1170.48,521.494 1068.03,562.91 993.523,620.991 951.987,688.673 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  986.159,667.405 951.987,688.673 955.476,648.575 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  951.987,688.673 993.523,620.991 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"1974.96\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1990.96\" y1=\"287.283\" x2=\"2006.96\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1692.77\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1692.77\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1724.77\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1708.77\" y1=\"186.466\" x2=\"1724.77\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1390.38\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1390.38\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1422.38\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1406.38\" y1=\"150.893\" x2=\"1422.38\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1099.13\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1099.13\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1131.13\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1115.13\" y1=\"178.708\" x2=\"1131.13\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"846.661\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"846.661\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"878.661\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"862.661\" y1=\"261.992\" x2=\"878.661\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"654.575\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"654.575\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"686.575\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"670.575\" y1=\"388.031\" x2=\"686.575\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"536.768\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"536.768\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"568.768\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"552.768\" y1=\"540.96\" x2=\"568.768\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"498.713\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"498.713\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"530.713\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"514.713\" y1=\"703.574\" x2=\"530.713\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"537.612\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"537.612\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"569.612\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"553.612\" y1=\"859.127\" x2=\"569.612\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"643.345\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"643.345\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"675.345\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"659.345\" y1=\"992.938\" x2=\"675.345\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"800.068\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"800.068\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"832.068\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"816.068\" y1=\"1093.66\" x2=\"832.068\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"988.228\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"988.228\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"1020.23\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1004.23\" y1=\"1154.12\" x2=\"1020.23\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1186.79\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1186.79\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1218.79\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1202.79\" y1=\"1171.69\" x2=\"1218.79\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1375.43\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1375.43\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1407.43\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1391.43\" y1=\"1148.16\" x2=\"1407.43\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1536.45\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1536.45\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1568.45\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1552.45\" y1=\"1089.2\" x2=\"1568.45\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1656.32\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1656.32\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1688.32\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1672.32\" y1=\"1003.49\" x2=\"1688.32\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1726.65\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1726.65\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1758.65\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1742.65\" y1=\"901.638\" x2=\"1758.65\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1744.59\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1744.59\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1776.59\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1760.59\" y1=\"794.955\" x2=\"1776.59\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1712.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1712.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1744.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1728.68\" y1=\"694.303\" x2=\"1744.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1638.13\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1638.13\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1670.13\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1654.13\" y1=\"609.061\" x2=\"1670.13\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1531.74\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1531.74\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1563.74\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1547.74\" y1=\"546.329\" x2=\"1563.74\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1406.57\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1406.57\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1438.57\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1422.57\" y1=\"510.418\" x2=\"1438.57\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1276.42\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1276.42\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1308.42\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1292.42\" y1=\"502.654\" x2=\"1308.42\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1154.48\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1154.48\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1186.48\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1170.48\" y1=\"521.494\" x2=\"1186.48\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1052.03\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1052.03\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1084.03\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"1068.03\" y1=\"562.91\" x2=\"1084.03\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"977.523\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"977.523\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"1009.52\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"993.523\" y1=\"620.991\" x2=\"1009.52\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"935.987\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"935.987\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"967.987\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3602)\" x1=\"951.987\" y1=\"688.673\" x2=\"967.987\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1990.96,287.283 1984.29,284.034 1977.58,280.826 1970.83,277.657 1964.06,274.527 1957.26,271.438 1950.44,268.388 1943.58,265.378 1936.69,262.408 1929.78,259.479 \n",
       "  1922.84,256.59 1915.88,253.741 1908.89,250.933 1901.87,248.165 1894.83,245.438 1887.76,242.752 1880.67,240.106 1873.56,237.501 1866.43,234.938 1859.27,232.415 \n",
       "  1852.09,229.933 1844.89,227.493 1837.67,225.093 1830.43,222.735 1823.17,220.419 1815.89,218.144 1808.6,215.91 1801.28,213.717 1793.95,211.566 1786.6,209.457 \n",
       "  1779.24,207.389 1771.85,205.363 1764.46,203.379 1757.05,201.436 1749.62,199.535 1742.18,197.676 1734.73,195.859 1727.26,194.083 1719.78,192.349 1712.3,190.657 \n",
       "  1704.79,189.007 1697.28,187.398 1689.76,185.832 1682.23,184.307 1674.69,182.824 1667.14,181.383 1659.59,179.984 1652.02,178.627 1644.45,177.311 1636.87,176.038 \n",
       "  1629.29,174.806 1621.7,173.616 1614.1,172.467 1606.5,171.36 1598.9,170.295 1591.3,169.272 1583.69,168.29 1576.07,167.35 1568.46,166.451 1560.85,165.594 \n",
       "  1553.23,164.779 1545.61,164.004 1538,163.271 1530.38,162.58 1522.77,161.93 1515.15,161.321 1507.54,160.753 1499.93,160.226 1492.33,159.74 1484.72,159.295 \n",
       "  1477.13,158.892 1469.53,158.528 1461.94,158.206 1454.36,157.924 1446.78,157.683 1439.21,157.483 1431.65,157.323 1424.09,157.203 1416.54,157.123 1409,157.084 \n",
       "  1401.47,157.085 1393.95,157.125 1386.44,157.206 1378.93,157.326 1371.44,157.486 1363.96,157.685 1356.49,157.924 1349.04,158.202 1341.59,158.52 1334.16,158.876 \n",
       "  1326.74,159.272 1319.34,159.707 1311.95,160.18 1304.57,160.692 1297.22,161.242 1289.87,161.831 1282.54,162.458 1275.23,163.123 1267.94,163.826 1260.66,164.567 \n",
       "  1253.4,165.345 1246.16,166.161 1238.94,167.015 1231.74,167.906 1224.56,168.834 1217.4,169.798 1210.25,170.8 1203.13,171.839 1196.03,172.914 1188.95,174.025 \n",
       "  1181.9,175.172 1174.86,176.356 1167.85,177.575 1160.87,178.83 1153.9,180.121 1146.96,181.447 1140.05,182.808 1133.16,184.204 1126.29,185.635 1119.46,187.101 \n",
       "  1112.64,188.601 1105.86,190.136 1099.1,191.704 1092.36,193.307 1085.66,194.943 1078.98,196.613 1072.33,198.316 1065.72,200.053 1059.12,201.822 1052.56,203.624 \n",
       "  1046.03,205.459 1039.53,207.326 1033.06,209.226 1026.62,211.157 1020.21,213.12 1013.84,215.115 1007.49,217.141 1001.18,219.199 994.897,221.287 988.65,223.406 \n",
       "  982.436,225.555 976.256,227.735 970.109,229.945 963.997,232.185 957.919,234.455 951.876,236.754 945.868,239.082 939.896,241.439 933.96,243.825 928.059,246.24 \n",
       "  922.195,248.682 916.368,251.153 910.578,253.652 904.825,256.179 899.109,258.733 893.432,261.314 887.792,263.922 882.191,266.557 876.629,269.218 871.105,271.906 \n",
       "  865.621,274.619 860.176,277.359 854.771,280.124 849.406,282.914 844.081,285.729 838.796,288.569 833.553,291.433 828.35,294.322 823.189,297.235 818.069,300.172 \n",
       "  812.991,303.132 807.954,306.115 802.96,309.122 798.008,312.151 793.099,315.203 788.233,318.277 783.41,321.374 778.629,324.492 773.893,327.631 769.2,330.792 \n",
       "  764.551,333.974 759.945,337.177 755.385,340.4 750.868,343.643 746.397,346.906 741.97,350.19 737.588,353.492 733.251,356.814 728.96,360.154 724.714,363.513 \n",
       "  720.514,366.891 716.36,370.286 712.252,373.7 708.191,377.131 704.175,380.579 700.206,384.045 696.284,387.527 692.409,391.026 688.581,394.541 684.799,398.071 \n",
       "  681.065,401.618 677.379,405.18 673.74,408.757 670.148,412.349 666.605,415.956 663.109,419.577 659.661,423.212 656.261,426.861 652.91,430.524 649.607,434.2 \n",
       "  646.352,437.888 643.146,441.59 639.988,445.304 636.879,449.03 633.819,452.768 630.807,456.518 627.845,460.279 624.931,464.051 622.067,467.834 619.252,471.628 \n",
       "  616.486,475.432 613.769,479.246 611.102,483.069 608.484,486.902 605.915,490.745 603.396,494.596 600.927,498.456 598.507,502.324 596.137,506.2 593.816,510.084 \n",
       "  591.545,513.976 589.323,517.874 587.152,521.78 585.03,525.693 582.958,529.612 580.935,533.537 578.962,537.468 577.04,541.404 575.166,545.346 573.343,549.293 \n",
       "  571.57,553.245 569.846,557.202 568.172,561.163 566.548,565.127 564.974,569.096 563.449,573.068 561.974,577.043 560.549,581.022 559.174,585.002 557.848,588.986 \n",
       "  556.572,592.971 555.345,596.958 554.169,600.947 553.041,604.937 551.963,608.928 550.935,612.92 549.956,616.912 549.026,620.905 548.145,624.898 547.314,628.89 \n",
       "  546.532,632.882 545.799,636.873 545.115,640.863 544.48,644.852 543.894,648.839 543.356,652.824 542.868,656.807 542.428,660.788 542.036,664.767 541.693,668.742 \n",
       "  541.399,672.714 541.152,676.683 540.954,680.649 540.804,684.61 540.702,688.568 540.648,692.521 540.641,696.47 540.683,700.413 540.771,704.352 540.907,708.285 \n",
       "  541.091,712.213 541.321,716.135 541.599,720.051 541.923,723.961 542.295,727.864 542.712,731.76 543.177,735.649 543.687,739.531 544.244,743.406 544.847,747.273 \n",
       "  545.496,751.132 546.191,754.983 546.931,758.825 547.716,762.659 548.547,766.483 549.423,770.299 550.343,774.105 551.309,777.902 552.319,781.689 553.373,785.466 \n",
       "  554.472,789.233 555.615,792.989 556.801,796.735 558.031,800.469 559.304,804.193 560.621,807.905 561.981,811.605 563.384,815.294 564.829,818.971 566.318,822.636 \n",
       "  567.848,826.289 569.421,829.928 571.035,833.555 572.692,837.169 574.389,840.77 576.129,844.358 577.909,847.931 579.73,851.491 581.591,855.037 583.494,858.568 \n",
       "  585.436,862.085 587.418,865.588 589.44,869.075 591.502,872.548 593.603,876.005 595.743,879.447 597.922,882.873 600.139,886.283 602.395,889.678 604.689,893.056 \n",
       "  607.02,896.418 609.39,899.763 611.797,903.092 614.241,906.403 616.722,909.698 619.239,912.975 621.793,916.235 624.383,919.478 627.009,922.702 629.671,925.909 \n",
       "  632.368,929.098 635.1,932.268 637.867,935.42 640.669,938.553 643.505,941.668 646.375,944.763 649.279,947.84 652.217,950.897 655.188,953.935 658.191,956.954 \n",
       "  661.228,959.953 664.297,962.932 667.398,965.891 670.531,968.83 673.695,971.749 676.891,974.647 680.118,977.525 683.376,980.382 686.664,983.218 689.982,986.034 \n",
       "  693.331,988.828 696.708,991.601 700.115,994.353 703.551,997.083 707.016,999.792 710.509,1002.48 714.03,1005.14 717.579,1007.79 721.155,1010.41 724.759,1013.01 \n",
       "  728.389,1015.58 732.046,1018.14 735.729,1020.67 739.438,1023.18 743.173,1025.67 746.933,1028.13 750.718,1030.57 754.529,1032.99 758.363,1035.38 762.222,1037.75 \n",
       "  766.105,1040.1 770.011,1042.43 773.94,1044.73 777.892,1047 781.867,1049.26 785.864,1051.49 789.883,1053.69 793.924,1055.87 797.986,1058.03 802.069,1060.16 \n",
       "  806.172,1062.27 810.296,1064.36 814.44,1066.42 818.604,1068.45 822.786,1070.46 826.988,1072.45 831.209,1074.41 835.448,1076.35 839.705,1078.26 843.98,1080.15 \n",
       "  848.273,1082.01 852.582,1083.84 856.908,1085.66 861.251,1087.44 865.61,1089.2 869.985,1090.94 874.375,1092.65 878.78,1094.33 883.201,1095.99 887.636,1097.63 \n",
       "  892.085,1099.23 896.548,1100.82 901.024,1102.37 905.514,1103.91 910.017,1105.41 914.532,1106.89 919.059,1108.34 923.599,1109.77 928.15,1111.17 932.713,1112.55 \n",
       "  937.286,1113.9 941.87,1115.23 946.465,1116.52 951.069,1117.8 955.684,1119.04 960.307,1120.26 964.94,1121.46 969.581,1122.63 974.231,1123.77 978.889,1124.88 \n",
       "  983.554,1125.97 988.228,1127.04 992.908,1128.07 997.595,1129.09 1002.29,1130.07 1006.99,1131.03 1011.69,1131.96 1016.4,1132.87 1021.12,1133.75 1025.84,1134.61 \n",
       "  1030.57,1135.43 1035.29,1136.24 1040.03,1137.01 1044.76,1137.76 1049.5,1138.49 1054.25,1139.19 1058.99,1139.86 1063.74,1140.51 1068.49,1141.13 1073.24,1141.72 \n",
       "  1077.99,1142.29 1082.75,1142.83 1087.5,1143.35 1092.26,1143.84 1097.01,1144.31 1101.77,1144.75 1106.52,1145.16 1111.27,1145.55 1116.03,1145.91 1120.78,1146.25 \n",
       "  1125.52,1146.56 1130.27,1146.84 1135.02,1147.1 1139.76,1147.34 1144.5,1147.55 1149.23,1147.73 1153.96,1147.89 1158.69,1148.02 1163.42,1148.13 1168.14,1148.21 \n",
       "  1172.85,1148.27 1177.56,1148.3 1182.26,1148.31 1186.96,1148.3 1191.65,1148.25 1196.34,1148.19 1201.02,1148.09 1205.69,1147.98 1210.35,1147.84 1215.01,1147.67 \n",
       "  1219.66,1147.48 1224.3,1147.26 1228.93,1147.03 1233.56,1146.76 1238.17,1146.47 1242.78,1146.16 1247.38,1145.83 1251.96,1145.47 1256.54,1145.08 1261.11,1144.68 \n",
       "  1265.66,1144.24 1270.21,1143.79 1274.74,1143.31 1279.27,1142.81 1283.78,1142.28 1288.28,1141.73 1292.76,1141.16 1297.24,1140.57 1301.7,1139.95 1306.15,1139.31 \n",
       "  1310.58,1138.64 1315.01,1137.96 1319.41,1137.25 1323.81,1136.51 1328.19,1135.76 1332.55,1134.98 1336.91,1134.18 1341.24,1133.36 1345.56,1132.52 1349.87,1131.65 \n",
       "  1354.16,1130.77 1358.43,1129.86 1362.69,1128.93 1366.93,1127.97 1371.15,1127 1375.36,1126.01 1379.55,1124.99 1383.72,1123.95 1387.88,1122.9 1392.01,1121.82 \n",
       "  1396.13,1120.72 1400.23,1119.6 1404.32,1118.46 1408.38,1117.3 1412.43,1116.12 1416.45,1114.92 1420.46,1113.7 1424.44,1112.46 1428.41,1111.2 1432.36,1109.92 \n",
       "  1436.28,1108.62 1440.19,1107.31 1444.07,1105.97 1447.94,1104.62 1451.78,1103.24 1455.6,1101.85 1459.4,1100.44 1463.18,1099.01 1466.94,1097.56 1470.67,1096.09 \n",
       "  1474.39,1094.61 1478.08,1093.11 1481.75,1091.59 1485.39,1090.05 1489.01,1088.5 1492.61,1086.92 1496.19,1085.34 1499.74,1083.73 1503.27,1082.11 1506.77,1080.47 \n",
       "  1510.25,1078.81 1513.71,1077.14 1517.14,1075.45 1520.55,1073.74 1523.93,1072.02 1527.28,1070.29 1530.62,1068.53 1533.92,1066.77 1537.2,1064.98 1540.46,1063.18 \n",
       "  1543.69,1061.37 1546.89,1059.54 1550.07,1057.7 1553.22,1055.84 1556.35,1053.97 1559.45,1052.08 1562.52,1050.18 1565.57,1048.27 1568.59,1046.34 1571.58,1044.4 \n",
       "  1574.54,1042.44 1577.48,1040.47 1580.39,1038.49 1583.27,1036.5 1586.13,1034.49 1588.96,1032.47 1591.76,1030.43 1594.53,1028.39 1597.27,1026.33 1599.99,1024.26 \n",
       "  1602.67,1022.18 1605.33,1020.09 1607.96,1017.98 1610.56,1015.87 1613.13,1013.74 1615.68,1011.6 1618.19,1009.45 1620.68,1007.29 1623.13,1005.12 1625.56,1002.94 \n",
       "  1627.96,1000.75 1630.33,998.546 1632.67,996.335 1634.98,994.114 1637.26,991.884 1639.51,989.644 1641.73,987.395 1643.92,985.137 1646.08,982.871 1648.21,980.595 \n",
       "  1650.31,978.311 1652.38,976.019 1654.42,973.718 1656.43,971.41 1658.41,969.094 1660.36,966.77 1662.28,964.438 1664.17,962.1 1666.03,959.754 1667.86,957.401 \n",
       "  1669.65,955.042 1671.42,952.676 1673.16,950.303 1674.86,947.924 1676.54,945.539 1678.18,943.148 1679.8,940.751 1681.38,938.348 1682.93,935.94 1684.45,933.526 \n",
       "  1685.94,931.108 1687.4,928.684 1688.83,926.256 1690.22,923.823 1691.59,921.386 1692.93,918.944 1694.23,916.499 1695.5,914.049 1696.74,911.596 1697.95,909.139 \n",
       "  1699.13,906.679 1700.28,904.216 1701.4,901.75 1702.49,899.28 1703.54,896.809 1704.57,894.334 1705.56,891.857 1706.52,889.379 1707.45,886.898 1708.35,884.415 \n",
       "  1709.22,881.93 1710.06,879.444 1710.87,876.957 1711.64,874.469 1712.39,871.979 1713.1,869.489 1713.78,866.998 1714.44,864.506 1715.06,862.014 1715.65,859.522 \n",
       "  1716.21,857.03 1716.73,854.538 1717.23,852.047 1717.7,849.555 1718.14,847.065 1718.54,844.575 1718.92,842.086 1719.26,839.598 1719.58,837.111 1719.86,834.626 \n",
       "  1720.11,832.143 1720.34,829.661 1720.53,827.181 1720.69,824.703 1720.82,822.227 1720.93,819.754 1721,817.283 1721.04,814.814 1721.05,812.349 1721.04,809.886 \n",
       "  1720.99,807.427 1720.91,804.971 1720.81,802.518 1720.67,800.069 1720.5,797.624 1720.31,795.182 1720.09,792.745 1719.83,790.311 1719.55,787.882 1719.24,785.458 \n",
       "  1718.9,783.038 1718.53,780.623 1718.13,778.212 1717.71,775.807 1717.25,773.407 1716.77,771.012 1716.26,768.623 1715.72,766.239 1715.15,763.862 1714.55,761.49 \n",
       "  1713.93,759.124 1713.28,756.764 1712.6,754.411 1711.9,752.064 1711.16,749.724 1710.4,747.391 1709.61,745.064 1708.8,742.745 1707.96,740.433 1707.09,738.128 \n",
       "  1706.19,735.83 1705.27,733.54 1704.32,731.258 1703.35,728.984 1702.35,726.718 1701.32,724.46 1700.27,722.21 1699.19,719.968 1698.09,717.735 1696.96,715.51 \n",
       "  1695.81,713.294 1694.63,711.087 1693.42,708.888 1692.19,706.699 1690.94,704.519 1689.66,702.348 1688.35,700.187 1687.02,698.036 1685.67,695.894 1684.29,693.762 \n",
       "  1682.89,691.639 1681.47,689.527 1680.02,687.425 1678.55,685.334 1677.05,683.252 1675.53,681.182 1673.99,679.121 1672.43,677.072 1670.84,675.033 1669.23,673.006 \n",
       "  1667.6,670.989 1665.94,668.984 1664.27,666.99 1662.57,665.007 1660.85,663.036 1659.1,661.076 1657.34,659.128 1655.56,657.192 1653.75,655.268 1651.92,653.355 \n",
       "  1650.08,651.455 1648.21,649.567 1646.32,647.691 1644.41,645.828 1642.48,643.977 1640.53,642.139 1638.56,640.313 1636.57,638.5 1634.56,636.7 1632.54,634.912 \n",
       "  1630.49,633.138 1628.43,631.377 1626.34,629.629 1624.24,627.894 1622.12,626.172 1619.98,624.464 1617.82,622.769 1615.65,621.088 1613.45,619.421 1611.24,617.767 \n",
       "  1609.02,616.127 1606.77,614.501 1604.51,612.888 1602.23,611.29 1599.94,609.706 1597.63,608.136 1595.3,606.58 1592.96,605.039 1590.6,603.511 1588.23,601.998 \n",
       "  1585.84,600.5 1583.43,599.016 1581.01,597.547 1578.58,596.092 1576.13,594.652 1573.67,593.227 1571.19,591.817 1568.7,590.421 1566.19,589.041 1563.67,587.675 \n",
       "  1561.14,586.325 1558.6,584.989 1556.04,583.669 1553.47,582.363 1550.89,581.073 1548.29,579.799 1545.68,578.539 1543.06,577.295 1540.43,576.067 1537.79,574.853 \n",
       "  1535.13,573.656 1532.47,572.474 1529.79,571.307 1527.11,570.156 1524.41,569.02 1521.7,567.9 1518.98,566.796 1516.25,565.708 1513.51,564.635 1510.77,563.579 \n",
       "  1508.01,562.538 1505.24,561.513 1502.47,560.504 1499.68,559.51 1496.89,558.533 1494.09,557.572 1491.28,556.627 1488.46,555.698 1485.64,554.784 1482.81,553.888 \n",
       "  1479.97,553.007 1477.12,552.142 1474.27,551.293 1471.41,550.461 1468.54,549.645 1465.67,548.845 1462.79,548.061 1459.91,547.294 1457.02,546.543 1454.12,545.808 \n",
       "  1451.22,545.089 1448.31,544.387 1445.4,543.701 1442.49,543.031 1439.57,542.378 1436.64,541.741 1433.71,541.12 1430.78,540.516 1427.85,539.928 1424.91,539.356 \n",
       "  1421.97,538.801 1419.02,538.262 1416.07,537.739 1413.12,537.233 1410.17,536.743 1407.21,536.269 1404.25,535.812 1401.29,535.37 1398.33,534.946 1395.37,534.537 \n",
       "  1392.41,534.145 1389.44,533.769 1386.48,533.409 1383.51,533.066 1380.54,532.738 1377.58,532.427 1374.61,532.132 1371.64,531.853 1368.67,531.591 1365.71,531.344 \n",
       "  1362.74,531.114 1359.78,530.899 1356.81,530.701 1353.85,530.519 1350.89,530.352 1347.93,530.202 1344.97,530.067 1342.01,529.949 1339.06,529.846 1336.11,529.759 \n",
       "  1333.16,529.688 1330.21,529.633 1327.27,529.593 1324.33,529.569 1321.39,529.561 1318.46,529.569 1315.53,529.591 1312.6,529.63 1309.68,529.684 1306.76,529.753 \n",
       "  1303.85,529.838 1300.94,529.938 1298.04,530.053 1295.14,530.184 1292.25,530.33 1289.36,530.491 1286.48,530.667 1283.6,530.858 1280.73,531.064 1277.86,531.285 \n",
       "  1275,531.521 1272.15,531.771 1269.3,532.037 1266.46,532.317 1263.63,532.611 1260.81,532.921 1257.99,533.244 1255.18,533.583 1252.37,533.936 1249.58,534.303 \n",
       "  1246.79,534.685 1244.01,535.081 1241.24,535.491 1238.47,535.916 1235.72,536.354 1232.97,536.807 1230.23,537.274 1227.51,537.754 1224.79,538.249 1222.08,538.757 \n",
       "  1219.37,539.279 1216.68,539.815 1214,540.364 1211.33,540.927 1208.67,541.503 1206.02,542.093 1203.38,542.696 1200.75,543.312 1198.13,543.941 1195.52,544.584 \n",
       "  1192.92,545.24 1190.33,545.908 1187.76,546.59 1185.19,547.284 1182.64,547.991 1180.1,548.711 1177.57,549.443 1175.06,550.188 1172.55,550.945 1170.06,551.714 \n",
       "  1167.58,552.496 1165.11,553.29 1162.66,554.096 1160.21,554.914 1157.79,555.745 1155.37,556.587 1152.97,557.44 1150.58,558.306 1148.2,559.183 1145.84,560.072 \n",
       "  1143.49,560.972 1141.15,561.883 1138.83,562.806 1136.53,563.74 1134.23,564.685 1131.95,565.642 1129.69,566.609 1127.44,567.587 1125.2,568.575 1122.98,569.575 \n",
       "  1120.78,570.585 1118.59,571.605 1116.41,572.636 1114.25,573.677 1112.1,574.729 1109.97,575.79 1107.86,576.862 1105.76,577.944 1103.68,579.035 1101.61,580.136 \n",
       "  1099.56,581.247 1097.52,582.367 1095.5,583.497 1093.5,584.636 1091.51,585.784 1089.54,586.942 1087.58,588.108 1085.64,589.284 1083.72,590.468 1081.82,591.661 \n",
       "  1079.93,592.863 1078.06,594.074 1076.2,595.292 1074.36,596.52 1072.54,597.755 1070.74,598.999 1068.95,600.25 1067.18,601.51 1065.43,602.777 1063.69,604.052 \n",
       "  1061.98,605.335 1060.28,606.625 1058.59,607.922 1056.93,609.227 1055.28,610.539 1053.65,611.858 1052.04,613.184 1050.45,614.517 1048.87,615.856 1047.32,617.203 \n",
       "  1045.78,618.556 1044.26,619.915 1042.76,621.281 1041.27,622.653 1039.81,624.031 1038.36,625.415 1036.93,626.806 1035.52,628.202 1034.13,629.604 1032.75,631.011 \n",
       "  1031.4,632.424 1030.06,633.843 1028.75,635.267 1027.45,636.696 1026.17,638.13 1024.91,639.57 1023.67,641.014 1022.44,642.463 1021.24,643.917 1020.06,645.375 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1056.73,628.784 1020.06,645.375 1028.78,606.084 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1020.06,645.375 1021.24,643.917 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip3600)\" d=\"\n",
       "M1931.11 372.684 L2280.76 372.684 L2280.76 130.764 L1931.11 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1931.11,372.684 2280.76,372.684 2280.76,130.764 1931.11,130.764 1931.11,372.684 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,191.244 2099.11,191.244 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2039.11\" y2=\"167.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2015.11\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2039.11\" y2=\"215.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"191.244\" x2=\"2063.11\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 208.744)\" x=\"2123.11\" y=\"208.744\">PPM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,251.724 2099.11,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2015.11\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2015.11\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2063.11\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip3600)\" x1=\"2039.11\" y1=\"251.724\" x2=\"2063.11\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 269.224)\" x=\"2123.11\" y=\"269.224\">EGM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip3600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1955.11,312.204 2099.11,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip3600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2123.11, 329.704)\" x=\"2123.11\" y=\"329.704\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5, markershape=:+, markeralpha=1, markerstrokecolor=:red)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5, markershape=:x, markeralpha=1, markerstrokecolor=:green)\n",
    "plot!(sol_pgd, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"PPM_EGM_ODE_01\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip4000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip4001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M182.008 1487.47 L2352.76 1487.47 L2352.76 47.2441 L182.008 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip4002\">\n",
       "    <rect x=\"182\" y=\"47\" width=\"2172\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  223.855,1487.47 223.855,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  799.086,1487.47 799.086,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1374.32,1487.47 1374.32,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1949.55,1487.47 1949.55,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1247.44 2352.76,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,1007.4 2352.76,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,527.321 2352.76,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  182.008,287.283 2352.76,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1487.47 182.008,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  223.855,1487.47 223.855,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  799.086,1487.47 799.086,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1374.32,1487.47 1374.32,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1949.55,1487.47 1949.55,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1247.44 208.057,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,1007.4 208.057,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,767.359 208.057,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,527.321 208.057,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  182.008,287.283 208.057,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 223.855, 1541.47)\" x=\"223.855\" y=\"1541.47\">-4</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 799.086, 1541.47)\" x=\"799.086\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1374.32, 1541.47)\" x=\"1374.32\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1949.55, 1541.47)\" x=\"1949.55\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1264.94)\" x=\"158.008\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 1024.9)\" x=\"158.008\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 784.859)\" x=\"158.008\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 544.821)\" x=\"158.008\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 158.008, 304.783)\" x=\"158.008\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1559.03,194.791 1449.36,157.212 1342.56,173.115 1247.2,236.772 1170.2,338.982 1116.42,468.123 1088.37,611.309 1086.25,755.557 1108.09,888.87 \n",
       "  1150.11,1001.14 1207.17,1084.84 1273.32,1135.41 1342.35,1151.42 1408.32,1134.4 1466.03,1088.47 1511.41,1019.82 1541.72,935.999 1555.7,845.171 1553.56,755.418 \n",
       "  1536.79,674.062 1507.99,607.127 1470.53,558.948 1428.22,531.956 1384.95,526.63 1344.38,541.62 1309.63,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1348.24,562.632 1309.63,574.011 1323.69,536.298 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1309.63,574.011 1344.38,541.62 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1661.93\" y2=\"271.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1661.93\" y2=\"303.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"287.283\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1559.03\" y2=\"178.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1543.03\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1559.03\" y2=\"210.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1559.03\" y1=\"194.791\" x2=\"1575.03\" y2=\"194.791\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1449.36\" y2=\"141.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1433.36\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1449.36\" y2=\"173.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1449.36\" y1=\"157.212\" x2=\"1465.36\" y2=\"157.212\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1342.56\" y2=\"157.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1326.56\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1342.56\" y2=\"189.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.56\" y1=\"173.115\" x2=\"1358.56\" y2=\"173.115\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1247.2\" y2=\"220.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1231.2\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1247.2\" y2=\"252.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1247.2\" y1=\"236.772\" x2=\"1263.2\" y2=\"236.772\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1170.2\" y2=\"322.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1154.2\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1170.2\" y2=\"354.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1170.2\" y1=\"338.982\" x2=\"1186.2\" y2=\"338.982\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1116.42\" y2=\"452.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1100.42\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1116.42\" y2=\"484.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1116.42\" y1=\"468.123\" x2=\"1132.42\" y2=\"468.123\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1088.37\" y2=\"595.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1072.37\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1088.37\" y2=\"627.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1088.37\" y1=\"611.309\" x2=\"1104.37\" y2=\"611.309\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1086.25\" y2=\"739.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1070.25\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1086.25\" y2=\"771.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1086.25\" y1=\"755.557\" x2=\"1102.25\" y2=\"755.557\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1108.09\" y2=\"872.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1092.09\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1108.09\" y2=\"904.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1108.09\" y1=\"888.87\" x2=\"1124.09\" y2=\"888.87\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1150.11\" y2=\"985.142\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1134.11\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1150.11\" y2=\"1017.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1150.11\" y1=\"1001.14\" x2=\"1166.11\" y2=\"1001.14\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1207.17\" y2=\"1068.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1191.17\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1207.17\" y2=\"1100.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1207.17\" y1=\"1084.84\" x2=\"1223.17\" y2=\"1084.84\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1273.32\" y2=\"1119.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1257.32\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1273.32\" y2=\"1151.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1273.32\" y1=\"1135.41\" x2=\"1289.32\" y2=\"1135.41\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1342.35\" y2=\"1135.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1326.35\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1342.35\" y2=\"1167.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1342.35\" y1=\"1151.42\" x2=\"1358.35\" y2=\"1151.42\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1408.32\" y2=\"1118.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1392.32\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1408.32\" y2=\"1150.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1408.32\" y1=\"1134.4\" x2=\"1424.32\" y2=\"1134.4\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1466.03\" y2=\"1072.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1450.03\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1466.03\" y2=\"1104.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1466.03\" y1=\"1088.47\" x2=\"1482.03\" y2=\"1088.47\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1511.41\" y2=\"1003.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1495.41\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1511.41\" y2=\"1035.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1511.41\" y1=\"1019.82\" x2=\"1527.41\" y2=\"1019.82\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1541.72\" y2=\"919.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1525.72\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1541.72\" y2=\"951.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1541.72\" y1=\"935.999\" x2=\"1557.72\" y2=\"935.999\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1555.7\" y2=\"829.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1539.7\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1555.7\" y2=\"861.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1555.7\" y1=\"845.171\" x2=\"1571.7\" y2=\"845.171\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1553.56\" y2=\"739.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1537.56\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1553.56\" y2=\"771.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1553.56\" y1=\"755.418\" x2=\"1569.56\" y2=\"755.418\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1536.79\" y2=\"658.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1520.79\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1536.79\" y2=\"690.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1536.79\" y1=\"674.062\" x2=\"1552.79\" y2=\"674.062\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1507.99\" y2=\"591.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1491.99\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1507.99\" y2=\"623.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1507.99\" y1=\"607.127\" x2=\"1523.99\" y2=\"607.127\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1470.53\" y2=\"542.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1454.53\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1470.53\" y2=\"574.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1470.53\" y1=\"558.948\" x2=\"1486.53\" y2=\"558.948\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1428.22\" y2=\"515.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1412.22\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1428.22\" y2=\"547.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1428.22\" y1=\"531.956\" x2=\"1444.22\" y2=\"531.956\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1384.95\" y2=\"510.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1368.95\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1384.95\" y2=\"542.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.95\" y1=\"526.63\" x2=\"1400.95\" y2=\"526.63\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1344.38\" y2=\"525.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1328.38\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1344.38\" y2=\"557.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1344.38\" y1=\"541.62\" x2=\"1360.38\" y2=\"541.62\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1309.63\" y2=\"558.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1293.63\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1309.63\" y2=\"590.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1309.63\" y1=\"574.011\" x2=\"1325.63\" y2=\"574.011\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1549.76,186.466 1429.57,150.893 1313.8,178.708 1213.45,261.992 1137.09,388.031 1090.27,540.96 1075.14,703.574 1090.6,859.127 1132.63,992.938 \n",
       "  1194.93,1093.66 1269.72,1154.12 1348.64,1171.69 1423.63,1148.16 1487.63,1089.2 1535.28,1003.49 1563.23,901.638 1570.36,794.955 1557.68,694.303 1528.04,609.061 \n",
       "  1485.76,546.329 1436,510.418 1384.27,502.654 1335.8,521.494 1295.08,562.91 1265.46,620.991 1248.95,688.673 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1274.97,657.964 1248.95,688.673 1240,649.433 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1248.95,688.673 1265.46,620.991 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1645.93\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"303.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1661.93\" y1=\"287.283\" x2=\"1677.93\" y2=\"271.283\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1533.76\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1533.76\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1565.76\" y2=\"202.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1549.76\" y1=\"186.466\" x2=\"1565.76\" y2=\"170.466\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1413.57\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1413.57\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1445.57\" y2=\"166.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1429.57\" y1=\"150.893\" x2=\"1445.57\" y2=\"134.893\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1297.8\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1297.8\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1329.8\" y2=\"194.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1313.8\" y1=\"178.708\" x2=\"1329.8\" y2=\"162.708\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1197.45\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1197.45\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1229.45\" y2=\"277.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1213.45\" y1=\"261.992\" x2=\"1229.45\" y2=\"245.992\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1121.09\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1121.09\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1153.09\" y2=\"404.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1137.09\" y1=\"388.031\" x2=\"1153.09\" y2=\"372.031\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1074.27\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1074.27\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1106.27\" y2=\"556.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.27\" y1=\"540.96\" x2=\"1106.27\" y2=\"524.96\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1059.14\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1059.14\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1091.14\" y2=\"719.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1075.14\" y1=\"703.574\" x2=\"1091.14\" y2=\"687.574\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1074.6\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1074.6\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1106.6\" y2=\"875.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1090.6\" y1=\"859.127\" x2=\"1106.6\" y2=\"843.127\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1116.63\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1116.63\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1148.63\" y2=\"1008.94\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1132.63\" y1=\"992.938\" x2=\"1148.63\" y2=\"976.938\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1178.93\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1178.93\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1210.93\" y2=\"1109.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1194.93\" y1=\"1093.66\" x2=\"1210.93\" y2=\"1077.66\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1253.72\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1253.72\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1285.72\" y2=\"1170.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1269.72\" y1=\"1154.12\" x2=\"1285.72\" y2=\"1138.12\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1332.64\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1332.64\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1364.64\" y2=\"1187.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1348.64\" y1=\"1171.69\" x2=\"1364.64\" y2=\"1155.69\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1407.63\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1407.63\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1439.63\" y2=\"1164.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1423.63\" y1=\"1148.16\" x2=\"1439.63\" y2=\"1132.16\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1471.63\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1471.63\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1503.63\" y2=\"1105.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1487.63\" y1=\"1089.2\" x2=\"1503.63\" y2=\"1073.2\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1519.28\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1519.28\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1551.28\" y2=\"1019.49\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1535.28\" y1=\"1003.49\" x2=\"1551.28\" y2=\"987.489\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1547.23\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1547.23\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1579.23\" y2=\"917.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1563.23\" y1=\"901.638\" x2=\"1579.23\" y2=\"885.638\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1554.36\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1554.36\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1586.36\" y2=\"810.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1570.36\" y1=\"794.955\" x2=\"1586.36\" y2=\"778.955\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1541.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1541.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1573.68\" y2=\"710.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1557.68\" y1=\"694.303\" x2=\"1573.68\" y2=\"678.303\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1512.04\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1512.04\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1544.04\" y2=\"625.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1528.04\" y1=\"609.061\" x2=\"1544.04\" y2=\"593.061\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1469.76\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1469.76\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1501.76\" y2=\"562.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1485.76\" y1=\"546.329\" x2=\"1501.76\" y2=\"530.329\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1420\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1420\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1452\" y2=\"526.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1436\" y1=\"510.418\" x2=\"1452\" y2=\"494.418\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1368.27\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1368.27\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1400.27\" y2=\"518.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1384.27\" y1=\"502.654\" x2=\"1400.27\" y2=\"486.654\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1319.8\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1319.8\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1351.8\" y2=\"537.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1335.8\" y1=\"521.494\" x2=\"1351.8\" y2=\"505.494\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1279.08\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1279.08\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1311.08\" y2=\"578.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1295.08\" y1=\"562.91\" x2=\"1311.08\" y2=\"546.91\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1249.46\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1249.46\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1281.46\" y2=\"636.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1265.46\" y1=\"620.991\" x2=\"1281.46\" y2=\"604.991\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1232.95\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1232.95\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1264.95\" y2=\"704.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4002)\" x1=\"1248.95\" y1=\"688.673\" x2=\"1264.95\" y2=\"672.673\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1659.28,284.034 1656.61,280.826 1653.93,277.657 1651.24,274.527 1648.54,271.438 1645.82,268.388 1643.1,265.378 1640.36,262.408 1637.61,259.479 \n",
       "  1634.86,256.59 1632.09,253.741 1629.31,250.933 1626.52,248.165 1623.72,245.438 1620.91,242.752 1618.09,240.106 1615.27,237.501 1612.43,234.938 1609.59,232.415 \n",
       "  1606.73,229.933 1603.87,227.493 1601,225.093 1598.12,222.735 1595.24,220.419 1592.35,218.144 1589.44,215.91 1586.54,213.717 1583.62,211.566 1580.7,209.457 \n",
       "  1577.77,207.389 1574.84,205.363 1571.9,203.379 1568.95,201.436 1566,199.535 1563.04,197.676 1560.08,195.859 1557.11,194.083 1554.14,192.349 1551.17,190.657 \n",
       "  1548.18,189.007 1545.2,187.398 1542.21,185.832 1539.22,184.307 1536.22,182.824 1533.22,181.383 1530.21,179.984 1527.21,178.627 1524.2,177.311 1521.19,176.038 \n",
       "  1518.17,174.806 1515.15,173.616 1512.14,172.467 1509.11,171.36 1506.09,170.295 1503.07,169.272 1500.04,168.29 1497.02,167.35 1493.99,166.451 1490.97,165.594 \n",
       "  1487.94,164.779 1484.91,164.004 1481.88,163.271 1478.86,162.58 1475.83,161.93 1472.8,161.321 1469.78,160.753 1466.75,160.226 1463.73,159.74 1460.71,159.295 \n",
       "  1457.69,158.892 1454.67,158.528 1451.65,158.206 1448.64,157.924 1445.63,157.683 1442.62,157.483 1439.61,157.323 1436.61,157.203 1433.61,157.123 1430.61,157.084 \n",
       "  1427.62,157.085 1424.63,157.125 1421.64,157.206 1418.66,157.326 1415.68,157.486 1412.71,157.685 1409.74,157.924 1406.77,158.202 1403.82,158.52 1400.86,158.876 \n",
       "  1397.91,159.272 1394.97,159.707 1392.03,160.18 1389.1,160.692 1386.18,161.242 1383.26,161.831 1380.34,162.458 1377.44,163.123 1374.54,163.826 1371.65,164.567 \n",
       "  1368.76,165.345 1365.88,166.161 1363.01,167.015 1360.15,167.906 1357.3,168.834 1354.45,169.798 1351.61,170.8 1348.78,171.839 1345.96,172.914 1343.14,174.025 \n",
       "  1340.34,175.172 1337.54,176.356 1334.76,177.575 1331.98,178.83 1329.21,180.121 1326.45,181.447 1323.7,182.808 1320.97,184.204 1318.24,185.635 1315.52,187.101 \n",
       "  1312.81,188.601 1310.11,190.136 1307.43,191.704 1304.75,193.307 1302.09,194.943 1299.43,196.613 1296.79,198.316 1294.16,200.053 1291.54,201.822 1288.93,203.624 \n",
       "  1286.33,205.459 1283.75,207.326 1281.18,209.226 1278.62,211.157 1276.07,213.12 1273.54,215.115 1271.01,217.141 1268.5,219.199 1266.01,221.287 1263.53,223.406 \n",
       "  1261.06,225.555 1258.6,227.735 1256.16,229.945 1253.73,232.185 1251.31,234.455 1248.91,236.754 1246.52,239.082 1244.15,241.439 1241.79,243.825 1239.44,246.24 \n",
       "  1237.11,248.682 1234.79,251.153 1232.49,253.652 1230.21,256.179 1227.93,258.733 1225.68,261.314 1223.44,263.922 1221.21,266.557 1219,269.218 1216.8,271.906 \n",
       "  1214.62,274.619 1212.46,277.359 1210.31,280.124 1208.18,282.914 1206.06,285.729 1203.96,288.569 1201.88,291.433 1199.81,294.322 1197.76,297.235 1195.72,300.172 \n",
       "  1193.7,303.132 1191.7,306.115 1189.72,309.122 1187.75,312.151 1185.8,315.203 1183.86,318.277 1181.94,321.374 1180.04,324.492 1178.16,327.631 1176.3,330.792 \n",
       "  1174.45,333.974 1172.62,337.177 1170.8,340.4 1169.01,343.643 1167.23,346.906 1165.47,350.19 1163.73,353.492 1162.01,356.814 1160.3,360.154 1158.61,363.513 \n",
       "  1156.94,366.891 1155.29,370.286 1153.66,373.7 1152.05,377.131 1150.45,380.579 1148.87,384.045 1147.31,387.527 1145.77,391.026 1144.25,394.541 1142.75,398.071 \n",
       "  1141.26,401.618 1139.8,405.18 1138.35,408.757 1136.92,412.349 1135.52,415.956 1134.13,419.577 1132.76,423.212 1131.4,426.861 1130.07,430.524 1128.76,434.2 \n",
       "  1127.47,437.888 1126.19,441.59 1124.94,445.304 1123.7,449.03 1122.48,452.768 1121.29,456.518 1120.11,460.279 1118.95,464.051 1117.81,467.834 1116.69,471.628 \n",
       "  1115.59,475.432 1114.51,479.246 1113.45,483.069 1112.41,486.902 1111.39,490.745 1110.39,494.596 1109.41,498.456 1108.45,502.324 1107.51,506.2 1106.58,510.084 \n",
       "  1105.68,513.976 1104.8,517.874 1103.93,521.78 1103.09,525.693 1102.27,529.612 1101.46,533.537 1100.68,537.468 1099.91,541.404 1099.17,545.346 1098.45,549.293 \n",
       "  1097.74,553.245 1097.06,557.202 1096.39,561.163 1095.74,565.127 1095.12,569.096 1094.51,573.068 1093.93,577.043 1093.36,581.022 1092.81,585.002 1092.29,588.986 \n",
       "  1091.78,592.971 1091.29,596.958 1090.82,600.947 1090.38,604.937 1089.95,608.928 1089.54,612.92 1089.15,616.912 1088.78,620.905 1088.43,624.898 1088.1,628.89 \n",
       "  1087.79,632.882 1087.5,636.873 1087.22,640.863 1086.97,644.852 1086.74,648.839 1086.53,652.824 1086.33,656.807 1086.16,660.788 1086,664.767 1085.86,668.742 \n",
       "  1085.75,672.714 1085.65,676.683 1085.57,680.649 1085.51,684.61 1085.47,688.568 1085.45,692.521 1085.45,696.47 1085.46,700.413 1085.5,704.352 1085.55,708.285 \n",
       "  1085.63,712.213 1085.72,716.135 1085.83,720.051 1085.96,723.961 1086.1,727.864 1086.27,731.76 1086.45,735.649 1086.66,739.531 1086.88,743.406 1087.12,747.273 \n",
       "  1087.38,751.132 1087.65,754.983 1087.95,758.825 1088.26,762.659 1088.59,766.483 1088.94,770.299 1089.3,774.105 1089.69,777.902 1090.09,781.689 1090.51,785.466 \n",
       "  1090.94,789.233 1091.4,792.989 1091.87,796.735 1092.36,800.469 1092.87,804.193 1093.39,807.905 1093.93,811.605 1094.49,815.294 1095.06,818.971 1095.65,822.636 \n",
       "  1096.26,826.289 1096.89,829.928 1097.53,833.555 1098.19,837.169 1098.86,840.77 1099.55,844.358 1100.26,847.931 1100.98,851.491 1101.72,855.037 1102.48,858.568 \n",
       "  1103.25,862.085 1104.04,865.588 1104.84,869.075 1105.66,872.548 1106.5,876.005 1107.35,879.447 1108.21,882.873 1109.1,886.283 1109.99,889.678 1110.9,893.056 \n",
       "  1111.83,896.418 1112.77,899.763 1113.73,903.092 1114.7,906.403 1115.69,909.698 1116.69,912.975 1117.7,916.235 1118.73,919.478 1119.78,922.702 1120.84,925.909 \n",
       "  1121.91,929.098 1122.99,932.268 1124.09,935.42 1125.21,938.553 1126.33,941.668 1127.47,944.763 1128.63,947.84 1129.8,950.897 1130.98,953.935 1132.17,956.954 \n",
       "  1133.38,959.953 1134.6,962.932 1135.83,965.891 1137.08,968.83 1138.33,971.749 1139.6,974.647 1140.89,977.525 1142.18,980.382 1143.49,983.218 1144.81,986.034 \n",
       "  1146.14,988.828 1147.48,991.601 1148.84,994.353 1150.2,997.083 1151.58,999.792 1152.97,1002.48 1154.37,1005.14 1155.78,1007.79 1157.2,1010.41 1158.63,1013.01 \n",
       "  1160.07,1015.58 1161.53,1018.14 1162.99,1020.67 1164.47,1023.18 1165.95,1025.67 1167.45,1028.13 1168.95,1030.57 1170.46,1032.99 1171.99,1035.38 1173.52,1037.75 \n",
       "  1175.07,1040.1 1176.62,1042.43 1178.18,1044.73 1179.75,1047 1181.33,1049.26 1182.92,1051.49 1184.52,1053.69 1186.12,1055.87 1187.74,1058.03 1189.36,1060.16 \n",
       "  1190.99,1062.27 1192.63,1064.36 1194.28,1066.42 1195.93,1068.45 1197.6,1070.46 1199.27,1072.45 1200.94,1074.41 1202.63,1076.35 1204.32,1078.26 1206.02,1080.15 \n",
       "  1207.73,1082.01 1209.44,1083.84 1211.16,1085.66 1212.89,1087.44 1214.62,1089.2 1216.36,1090.94 1218.1,1092.65 1219.85,1094.33 1221.61,1095.99 1223.37,1097.63 \n",
       "  1225.14,1099.23 1226.92,1100.82 1228.69,1102.37 1230.48,1103.91 1232.27,1105.41 1234.06,1106.89 1235.86,1108.34 1237.67,1109.77 1239.48,1111.17 1241.29,1112.55 \n",
       "  1243.11,1113.9 1244.93,1115.23 1246.76,1116.52 1248.59,1117.8 1250.42,1119.04 1252.26,1120.26 1254.1,1121.46 1255.95,1122.63 1257.79,1123.77 1259.65,1124.88 \n",
       "  1261.5,1125.97 1263.36,1127.04 1265.22,1128.07 1267.08,1129.09 1268.95,1130.07 1270.81,1131.03 1272.68,1131.96 1274.56,1132.87 1276.43,1133.75 1278.31,1134.61 \n",
       "  1280.19,1135.43 1282.07,1136.24 1283.95,1137.01 1285.83,1137.76 1287.71,1138.49 1289.6,1139.19 1291.49,1139.86 1293.37,1140.51 1295.26,1141.13 1297.15,1141.72 \n",
       "  1299.04,1142.29 1300.93,1142.83 1302.82,1143.35 1304.71,1143.84 1306.6,1144.31 1308.49,1144.75 1310.38,1145.16 1312.27,1145.55 1314.16,1145.91 1316.04,1146.25 \n",
       "  1317.93,1146.56 1319.82,1146.84 1321.7,1147.1 1323.59,1147.34 1325.47,1147.55 1327.35,1147.73 1329.24,1147.89 1331.11,1148.02 1332.99,1148.13 1334.87,1148.21 \n",
       "  1336.74,1148.27 1338.61,1148.3 1340.48,1148.31 1342.35,1148.3 1344.22,1148.25 1346.08,1148.19 1347.94,1148.09 1349.8,1147.98 1351.65,1147.84 1353.5,1147.67 \n",
       "  1355.35,1147.48 1357.19,1147.26 1359.04,1147.03 1360.87,1146.76 1362.71,1146.47 1364.54,1146.16 1366.37,1145.83 1368.19,1145.47 1370.01,1145.08 1371.82,1144.68 \n",
       "  1373.63,1144.24 1375.44,1143.79 1377.24,1143.31 1379.04,1142.81 1380.83,1142.28 1382.62,1141.73 1384.41,1141.16 1386.19,1140.57 1387.96,1139.95 1389.73,1139.31 \n",
       "  1391.49,1138.64 1393.25,1137.96 1395,1137.25 1396.75,1136.51 1398.49,1135.76 1400.22,1134.98 1401.95,1134.18 1403.68,1133.36 1405.39,1132.52 1407.1,1131.65 \n",
       "  1408.81,1130.77 1410.51,1129.86 1412.2,1128.93 1413.89,1127.97 1415.57,1127 1417.24,1126.01 1418.9,1124.99 1420.56,1123.95 1422.21,1122.9 1423.86,1121.82 \n",
       "  1425.5,1120.72 1427.13,1119.6 1428.75,1118.46 1430.36,1117.3 1431.97,1116.12 1433.57,1114.92 1435.16,1113.7 1436.75,1112.46 1438.32,1111.2 1439.89,1109.92 \n",
       "  1441.45,1108.62 1443.01,1107.31 1444.55,1105.97 1446.09,1104.62 1447.61,1103.24 1449.13,1101.85 1450.64,1100.44 1452.15,1099.01 1453.64,1097.56 1455.12,1096.09 \n",
       "  1456.6,1094.61 1458.07,1093.11 1459.52,1091.59 1460.97,1090.05 1462.41,1088.5 1463.84,1086.92 1465.27,1085.34 1466.68,1083.73 1468.08,1082.11 1469.47,1080.47 \n",
       "  1470.86,1078.81 1472.23,1077.14 1473.59,1075.45 1474.95,1073.74 1476.29,1072.02 1477.63,1070.29 1478.95,1068.53 1480.26,1066.77 1481.57,1064.98 1482.86,1063.18 \n",
       "  1484.15,1061.37 1485.42,1059.54 1486.68,1057.7 1487.94,1055.84 1489.18,1053.97 1490.41,1052.08 1491.63,1050.18 1492.84,1048.27 1494.04,1046.34 1495.23,1044.4 \n",
       "  1496.41,1042.44 1497.58,1040.47 1498.74,1038.49 1499.88,1036.5 1501.02,1034.49 1502.14,1032.47 1503.25,1030.43 1504.35,1028.39 1505.44,1026.33 1506.52,1024.26 \n",
       "  1507.59,1022.18 1508.65,1020.09 1509.69,1017.98 1510.73,1015.87 1511.75,1013.74 1512.76,1011.6 1513.76,1009.45 1514.75,1007.29 1515.73,1005.12 1516.69,1002.94 \n",
       "  1517.64,1000.75 1518.58,998.546 1519.51,996.335 1520.43,994.114 1521.34,991.884 1522.23,989.644 1523.12,987.395 1523.99,985.137 1524.85,982.871 1525.69,980.595 \n",
       "  1526.53,978.311 1527.35,976.019 1528.16,973.718 1528.96,971.41 1529.75,969.094 1530.52,966.77 1531.29,964.438 1532.04,962.1 1532.78,959.754 1533.5,957.401 \n",
       "  1534.22,955.042 1534.92,952.676 1535.61,950.303 1536.29,947.924 1536.95,945.539 1537.61,943.148 1538.25,940.751 1538.88,938.348 1539.49,935.94 1540.1,933.526 \n",
       "  1540.69,931.108 1541.27,928.684 1541.84,926.256 1542.39,923.823 1542.94,921.386 1543.47,918.944 1543.98,916.499 1544.49,914.049 1544.98,911.596 1545.47,909.139 \n",
       "  1545.93,906.679 1546.39,904.216 1546.84,901.75 1547.27,899.28 1547.69,896.809 1548.09,894.334 1548.49,891.857 1548.87,889.379 1549.24,886.898 1549.6,884.415 \n",
       "  1549.94,881.93 1550.28,879.444 1550.6,876.957 1550.91,874.469 1551.2,871.979 1551.49,869.489 1551.76,866.998 1552.02,864.506 1552.26,862.014 1552.5,859.522 \n",
       "  1552.72,857.03 1552.93,854.538 1553.13,852.047 1553.31,849.555 1553.49,847.065 1553.65,844.575 1553.8,842.086 1553.93,839.598 1554.06,837.111 1554.17,834.626 \n",
       "  1554.27,832.143 1554.36,829.661 1554.44,827.181 1554.5,824.703 1554.56,822.227 1554.6,819.754 1554.63,817.283 1554.64,814.814 1554.65,812.349 1554.64,809.886 \n",
       "  1554.62,807.427 1554.59,804.971 1554.55,802.518 1554.49,800.069 1554.43,797.624 1554.35,795.182 1554.26,792.745 1554.16,790.311 1554.05,787.882 1553.93,785.458 \n",
       "  1553.79,783.038 1553.64,780.623 1553.49,778.212 1553.32,775.807 1553.14,773.407 1552.94,771.012 1552.74,768.623 1552.53,766.239 1552.3,763.862 1552.06,761.49 \n",
       "  1551.82,759.124 1551.56,756.764 1551.29,754.411 1551.01,752.064 1550.71,749.724 1550.41,747.391 1550.1,745.064 1549.78,742.745 1549.44,740.433 1549.1,738.128 \n",
       "  1548.74,735.83 1548.37,733.54 1548,731.258 1547.61,728.984 1547.21,726.718 1546.8,724.46 1546.39,722.21 1545.96,719.968 1545.52,717.735 1545.07,715.51 \n",
       "  1544.61,713.294 1544.14,711.087 1543.66,708.888 1543.17,706.699 1542.68,704.519 1542.17,702.348 1541.65,700.187 1541.12,698.036 1540.58,695.894 1540.04,693.762 \n",
       "  1539.48,691.639 1538.91,689.527 1538.34,687.425 1537.75,685.334 1537.16,683.252 1536.55,681.182 1535.94,679.121 1535.32,677.072 1534.69,675.033 1534.05,673.006 \n",
       "  1533.4,670.989 1532.74,668.984 1532.07,666.99 1531.4,665.007 1530.72,663.036 1530.02,661.076 1529.32,659.128 1528.61,657.192 1527.89,655.268 1527.17,653.355 \n",
       "  1526.43,651.455 1525.69,649.567 1524.94,647.691 1524.18,645.828 1523.41,643.977 1522.64,642.139 1521.86,640.313 1521.07,638.5 1520.27,636.7 1519.46,634.912 \n",
       "  1518.65,633.138 1517.83,631.377 1517,629.629 1516.16,627.894 1515.32,626.172 1514.47,624.464 1513.61,622.769 1512.75,621.088 1511.88,619.421 1511,617.767 \n",
       "  1510.11,616.127 1509.22,614.501 1508.32,612.888 1507.42,611.29 1506.51,609.706 1505.59,608.136 1504.66,606.58 1503.73,605.039 1502.79,603.511 1501.85,601.998 \n",
       "  1500.9,600.5 1499.94,599.016 1498.98,597.547 1498.01,596.092 1497.04,594.652 1496.06,593.227 1495.08,591.817 1494.09,590.421 1493.09,589.041 1492.09,587.675 \n",
       "  1491.08,586.325 1490.07,584.989 1489.06,583.669 1488.03,582.363 1487.01,581.073 1485.98,579.799 1484.94,578.539 1483.9,577.295 1482.85,576.067 1481.8,574.853 \n",
       "  1480.75,573.656 1479.69,572.474 1478.62,571.307 1477.55,570.156 1476.48,569.02 1475.41,567.9 1474.33,566.796 1473.24,565.708 1472.15,564.635 1471.06,563.579 \n",
       "  1469.96,562.538 1468.86,561.513 1467.76,560.504 1466.65,559.51 1465.54,558.533 1464.43,557.572 1463.32,556.627 1462.2,555.698 1461.07,554.784 1459.95,553.888 \n",
       "  1458.82,553.007 1457.69,552.142 1456.55,551.293 1455.42,550.461 1454.28,549.645 1453.13,548.845 1451.99,548.061 1450.84,547.294 1449.69,546.543 1448.54,545.808 \n",
       "  1447.39,545.089 1446.24,544.387 1445.08,543.701 1443.92,543.031 1442.76,542.378 1441.6,541.741 1440.43,541.12 1439.27,540.516 1438.1,539.928 1436.93,539.356 \n",
       "  1435.76,538.801 1434.59,538.262 1433.42,537.739 1432.25,537.233 1431.07,536.743 1429.9,536.269 1428.72,535.812 1427.55,535.37 1426.37,534.946 1425.19,534.537 \n",
       "  1424.01,534.145 1422.84,533.769 1421.66,533.409 1420.48,533.066 1419.3,532.738 1418.12,532.427 1416.94,532.132 1415.76,531.853 1414.58,531.591 1413.4,531.344 \n",
       "  1412.22,531.114 1411.04,530.899 1409.87,530.701 1408.69,530.519 1407.51,530.352 1406.33,530.202 1405.16,530.067 1403.98,529.949 1402.81,529.846 1401.64,529.759 \n",
       "  1400.46,529.688 1399.29,529.633 1398.12,529.593 1396.95,529.569 1395.79,529.561 1394.62,529.569 1393.46,529.591 1392.29,529.63 1391.13,529.684 1389.97,529.753 \n",
       "  1388.81,529.838 1387.66,529.938 1386.5,530.053 1385.35,530.184 1384.2,530.33 1383.05,530.491 1381.91,530.667 1380.76,530.858 1379.62,531.064 1378.48,531.285 \n",
       "  1377.35,531.521 1376.21,531.771 1375.08,532.037 1373.95,532.317 1372.83,532.611 1371.7,532.921 1370.58,533.244 1369.47,533.583 1368.35,533.936 1367.24,534.303 \n",
       "  1366.13,534.685 1365.03,535.081 1363.93,535.491 1362.83,535.916 1361.73,536.354 1360.64,536.807 1359.55,537.274 1358.47,537.754 1357.39,538.249 1356.31,538.757 \n",
       "  1355.24,539.279 1354.17,539.815 1353.1,540.364 1352.04,540.927 1350.98,541.503 1349.93,542.093 1348.88,542.696 1347.83,543.312 1346.79,543.941 1345.75,544.584 \n",
       "  1344.72,545.24 1343.69,545.908 1342.67,546.59 1341.65,547.284 1340.63,547.991 1339.62,548.711 1338.62,549.443 1337.62,550.188 1336.62,550.945 1335.63,551.714 \n",
       "  1334.65,552.496 1333.67,553.29 1332.69,554.096 1331.72,554.914 1330.75,555.745 1329.79,556.587 1328.84,557.44 1327.89,558.306 1326.94,559.183 1326.01,560.072 \n",
       "  1325.07,560.972 1324.14,561.883 1323.22,562.806 1322.3,563.74 1321.39,564.685 1320.49,565.642 1319.59,566.609 1318.69,567.587 1317.8,568.575 1316.92,569.575 \n",
       "  1316.04,570.585 1315.17,571.605 1314.31,572.636 1313.45,573.677 1312.6,574.729 1311.75,575.79 1310.91,576.862 1310.07,577.944 1309.25,579.035 1308.42,580.136 \n",
       "  1307.61,581.247 1306.8,582.367 1306,583.497 1305.2,584.636 1304.41,585.784 1303.63,586.942 1302.85,588.108 1302.08,589.284 1301.31,590.468 1300.56,591.661 \n",
       "  1299.81,592.863 1299.06,594.074 1298.33,595.292 1297.59,596.52 1296.87,597.755 1296.15,598.999 1295.44,600.25 1294.74,601.51 1294.04,602.777 1293.35,604.052 \n",
       "  1292.67,605.335 1292,606.625 1291.33,607.922 1290.67,609.227 1290.01,610.539 1289.36,611.858 1288.72,613.184 1288.09,614.517 1287.46,615.856 1286.84,617.203 \n",
       "  1286.23,618.556 1285.63,619.915 1285.03,621.281 1284.44,622.653 1283.86,624.031 1283.28,625.415 1282.72,626.806 1282.15,628.202 1281.6,629.604 1281.06,631.011 \n",
       "  1280.52,632.424 1279.99,633.843 1279.46,635.267 1278.95,636.696 1278.44,638.13 1277.94,639.57 1277.44,641.014 1276.96,642.463 1276.48,643.917 1276.01,645.375 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1304.2,616.648 1276.01,645.375 1269.94,605.586 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1276.01,645.375 1276.48,643.917 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4002)\" style=\"stroke:#ff0000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1661.93,287.283 1659.96,282.872 1657.97,278.482 1655.95,274.115 1653.91,269.769 1651.85,265.445 1649.77,261.143 1647.66,256.865 1645.52,252.61 1643.37,248.378 \n",
       "  1641.19,244.171 1638.99,239.987 1636.77,235.828 1634.52,231.694 1632.25,227.585 1629.96,223.502 1627.65,219.445 1625.31,215.413 1622.95,211.409 1620.57,207.431 \n",
       "  1618.17,203.48 1615.75,199.557 1613.3,195.662 1610.84,191.795 1608.35,187.957 1605.84,184.147 1603.31,180.366 1600.76,176.615 1598.19,172.894 1595.59,169.202 \n",
       "  1592.98,165.541 1590.34,161.911 1587.69,158.312 1585.01,154.744 1582.32,151.208 1579.6,147.703 1576.86,144.231 1574.11,140.792 1571.33,137.385 1568.54,134.011 \n",
       "  1565.72,130.671 1562.89,127.365 1560.03,124.093 1557.16,120.855 1554.27,117.652 1551.36,114.484 1548.43,111.351 1545.48,108.253 1542.52,105.191 1539.53,102.166 \n",
       "  1536.53,99.1765 1533.51,96.2239 1530.47,93.3084 1527.42,90.4301 1524.35,87.5893 1521.26,84.7863 1518.15,82.0213 1515.03,79.2947 1511.89,76.6068 1508.73,73.9577 \n",
       "  1505.56,71.3478 1502.37,68.7773 1499.16,66.2465 1495.94,63.7556 1492.7,61.305 1489.45,58.8948 1486.18,56.5253 1482.9,54.1968 1479.6,51.9095 1476.28,49.6636 \n",
       "  1472.96,47.4595 1469.61,45.2973 1466.26,43.1773 1462.89,41.0998 1459.5,39.0649 1456.1,37.073 1452.69,35.1242 1449.27,33.2188 1445.83,31.357 1442.38,29.539 \n",
       "  1438.91,27.7651 1435.43,26.0355 1431.94,24.3504 1428.44,22.71 1424.93,21.1145 1421.4,19.5642 1417.87,18.0593 1414.32,16.5999 1410.76,15.1862 1407.19,13.8186 \n",
       "  1403.61,12.4971 1400.02,11.2219 1396.41,9.99337 1392.8,8.81158 1389.18,7.67675 1385.55,6.58907 1381.91,5.54873 1378.26,4.5559 1374.6,3.61077 1370.93,2.71352 \n",
       "  1367.25,1.86432 1363.57,1.06335 1359.87,0.31076 1356.17,-0.39327 1352.46,-1.04858 1348.75,-1.65501 1345.02,-2.21241 1341.29,-2.72062 1337.56,-3.17949 1333.81,-3.58886 \n",
       "  1330.06,-3.94861 1326.31,-4.25858 1322.54,-4.51864 1318.77,-4.72864 1315,-4.88847 1311.22,-4.99798 1307.44,-5.05705 1303.65,-5.06555 1299.86,-5.02337 1296.06,-4.93038 \n",
       "  1292.26,-4.78648 1288.45,-4.59154 1284.65,-4.34546 1280.83,-4.04813 1277.02,-3.69945 1273.2,-3.29932 1269.38,-2.84764 1265.56,-2.34431 1261.73,-1.78924 1257.91,-1.18235 \n",
       "  1254.08,-0.523551 1250.25,0.187244 1246.42,0.950114 1242.59,1.76513 1238.76,2.63236 1234.93,3.55184 1231.1,4.52366 1227.26,5.54788 1223.43,6.62456 1219.6,7.75376 \n",
       "  1215.77,8.93554 1211.94,10.1699 1208.12,11.457 1204.29,12.7968 1200.47,14.1894 1196.65,15.6347 1192.83,17.1329 1189.01,18.684 1185.2,20.2879 1181.39,21.9448 \n",
       "  1177.58,23.6546 1173.78,25.4173 1169.98,27.233 1166.19,29.1017 1162.4,31.0233 1158.61,32.9979 1154.83,35.0255 1151.06,37.106 1147.29,39.2395 1143.53,41.426 \n",
       "  1139.77,43.6654 1136.02,45.9576 1132.28,48.3028 1128.54,50.7008 1124.81,53.1516 1121.09,55.6553 1117.37,58.2117 1113.67,60.8208 1109.97,63.4825 1106.28,66.1969 \n",
       "  1102.6,68.9638 1098.92,71.7833 1095.26,74.6551 1091.61,77.5794 1087.96,80.556 1084.33,83.5848 1080.71,86.6658 1077.09,89.7989 1073.49,92.984 1069.9,96.2211 \n",
       "  1066.32,99.5099 1062.75,102.851 1059.19,106.243 1055.65,109.687 1052.12,113.182 1048.6,116.729 1045.09,120.326 1041.6,123.975 1038.12,127.675 1034.65,131.426 \n",
       "  1031.2,135.228 1027.76,139.08 1024.34,142.982 1020.93,146.935 1017.54,150.939 1014.16,154.992 1010.8,159.095 1007.45,163.248 1004.12,167.451 1000.8,171.703 \n",
       "  997.506,176.004 994.224,180.355 990.96,184.754 987.713,189.203 984.484,193.7 981.272,198.246 978.079,202.839 974.904,207.481 971.747,212.171 968.61,216.909 \n",
       "  965.491,221.694 962.392,226.527 959.313,231.407 956.253,236.333 953.213,241.307 950.194,246.327 947.195,251.393 944.217,256.505 941.261,261.663 938.325,266.867 \n",
       "  935.411,272.116 932.519,277.411 929.649,282.75 926.801,288.134 923.976,293.562 921.174,299.035 918.394,304.551 915.638,310.111 912.905,315.715 910.196,321.362 \n",
       "  907.511,327.051 904.85,332.784 902.213,338.558 899.601,344.375 897.014,350.233 894.452,356.133 891.916,362.074 889.405,368.056 886.919,374.079 884.46,380.142 \n",
       "  882.027,386.245 879.62,392.388 877.24,398.57 874.887,404.791 872.561,411.051 870.263,417.349 867.992,423.685 865.749,430.06 863.533,436.471 861.346,442.92 \n",
       "  859.188,449.405 857.058,455.927 854.957,462.485 852.885,469.079 850.842,475.708 848.829,482.372 846.845,489.071 844.891,495.805 842.967,502.572 841.073,509.373 \n",
       "  839.21,516.207 837.377,523.074 835.575,529.974 833.804,536.906 832.065,543.869 830.357,550.864 828.68,557.89 827.035,564.947 825.423,572.033 823.842,579.15 \n",
       "  822.294,586.296 820.778,593.472 819.295,600.675 817.845,607.907 816.428,615.167 815.045,622.455 813.694,629.769 812.378,637.11 811.095,644.478 809.846,651.871 \n",
       "  808.631,659.289 807.45,666.733 806.303,674.201 805.192,681.693 804.114,689.208 803.072,696.747 802.065,704.309 801.093,711.893 800.156,719.499 799.255,727.127 \n",
       "  798.389,734.775 797.559,742.444 796.765,750.133 796.007,757.842 795.285,765.57 794.599,773.317 793.95,781.082 793.337,788.865 792.761,796.666 792.222,804.483 \n",
       "  791.719,812.317 791.254,820.166 790.826,828.031 790.435,835.912 790.081,843.806 789.765,851.715 789.486,859.637 789.246,867.572 789.043,875.52 788.877,883.479 \n",
       "  788.75,891.451 788.662,899.433 788.611,907.426 788.598,915.429 788.624,923.441 788.689,931.462 788.792,939.492 788.934,947.53 789.115,955.575 789.334,963.628 \n",
       "  789.592,971.686 789.89,979.751 790.226,987.821 790.602,995.895 791.017,1003.97 791.471,1012.06 791.964,1020.14 792.497,1028.23 793.069,1036.32 793.681,1044.42 \n",
       "  794.332,1052.51 795.023,1060.61 795.753,1068.7 796.523,1076.8 797.333,1084.89 798.183,1092.99 799.073,1101.08 800.002,1109.17 800.972,1117.25 801.981,1125.33 \n",
       "  803.03,1133.41 804.12,1141.49 805.249,1149.55 806.419,1157.62 807.629,1165.67 808.879,1173.72 810.169,1181.76 811.499,1189.8 812.869,1197.82 814.28,1205.84 \n",
       "  815.73,1213.85 817.221,1221.84 818.752,1229.83 820.324,1237.8 821.935,1245.77 823.587,1253.72 825.279,1261.66 827.011,1269.58 828.783,1277.49 830.595,1285.39 \n",
       "  832.447,1293.27 834.339,1301.14 836.272,1308.99 838.244,1316.82 840.256,1324.64 842.308,1332.44 844.401,1340.22 846.533,1347.98 848.704,1355.72 850.916,1363.44 \n",
       "  853.167,1371.14 855.458,1378.82 857.788,1386.48 860.158,1394.12 862.568,1401.73 865.017,1409.32 867.505,1416.89 870.032,1424.43 872.599,1431.95 875.205,1439.44 \n",
       "  877.849,1446.91 880.533,1454.35 883.256,1461.76 886.017,1469.15 888.817,1476.5 891.656,1483.83 894.533,1491.13 897.449,1498.4 900.403,1505.63 903.395,1512.84 \n",
       "  906.426,1520.02 909.494,1527.16 912.6,1534.27 915.744,1541.35 918.925,1548.39 922.144,1555.4 925.401,1562.37 928.695,1569.31 932.025,1576.21 935.393,1583.08 \n",
       "  938.798,1589.91 942.239,1596.7 945.718,1603.45 949.232,1610.16 952.783,1616.84 956.37,1623.48 959.993,1630.07 963.652,1636.63 967.346,1643.14 971.076,1649.61 \n",
       "  974.842,1656.04 978.643,1662.43 982.478,1668.77 986.349,1675.07 990.255,1681.32 994.195,1687.53 998.169,1693.7 1002.18,1699.81 1006.22,1705.89 1010.3,1711.91 \n",
       "  1014.41,1717.89 1018.55,1723.82 1022.73,1729.7 1026.94,1735.53 1031.18,1741.31 1035.46,1747.04 1039.77,1752.72 1044.11,1758.35 1048.48,1763.93 1052.89,1769.45 \n",
       "  1057.32,1774.93 1061.79,1780.35 1066.29,1785.72 1070.82,1791.03 1075.38,1796.29 1079.97,1801.49 1084.6,1806.64 1089.25,1811.73 1093.93,1816.77 1098.64,1821.74 \n",
       "  1103.38,1826.67 1108.16,1831.53 1112.96,1836.34 1117.78,1841.08 1122.64,1845.77 1127.53,1850.4 1132.44,1854.97 1137.38,1859.48 1142.35,1863.93 1147.35,1868.31 \n",
       "  1152.37,1872.64 1157.42,1876.9 1162.5,1881.1 1167.6,1885.24 1172.73,1889.31 1177.88,1893.32 1183.06,1897.26 1188.26,1901.15 1193.49,1904.96 1198.75,1908.71 \n",
       "  1204.02,1912.4 1209.32,1916.01 1214.65,1919.57 1220,1923.05 1225.37,1926.47 1230.76,1929.82 1236.18,1933.1 1241.62,1936.31 1247.08,1939.46 1252.56,1942.53 \n",
       "  1258.07,1945.54 1263.59,1948.47 1269.14,1951.33 1274.7,1954.13 1280.28,1956.85 1285.89,1959.5 1291.51,1962.08 1297.16,1964.59 1302.82,1967.02 1308.5,1969.38 \n",
       "  1314.19,1971.67 1319.91,1973.88 1325.64,1976.02 1331.39,1978.09 1337.15,1980.08 1342.94,1981.99 1348.73,1983.84 1354.55,1985.6 1360.38,1987.29 1366.22,1988.91 \n",
       "  1372.08,1990.45 1377.95,1991.91 1383.83,1993.29 1389.73,1994.6 1395.65,1995.83 1401.57,1996.99 1407.51,1998.06 1413.46,1999.06 1419.42,1999.98 1425.39,2000.82 \n",
       "  1431.38,2001.58 1437.37,2002.26 1443.38,2002.86 1449.39,2003.39 1455.42,2003.83 1461.45,2004.19 1467.49,2004.48 1473.54,2004.68 1479.6,2004.8 1485.67,2004.84 \n",
       "  1491.74,2004.8 1497.82,2004.67 1503.91,2004.47 1510,2004.18 1516.1,2003.82 1522.2,2003.37 1528.31,2002.83 1534.42,2002.22 1540.54,2001.52 1546.66,2000.74 \n",
       "  1552.79,1999.88 1558.91,1998.93 1565.04,1997.9 1571.18,1996.79 1577.31,1995.59 1583.45,1994.31 1589.59,1992.95 1595.72,1991.5 1601.86,1989.97 1608,1988.35 \n",
       "  1614.14,1986.65 1620.27,1984.87 1626.41,1983 1632.54,1981.05 1638.67,1979.01 1644.8,1976.89 1650.93,1974.68 1657.05,1972.39 1663.17,1970.02 1669.28,1967.56 \n",
       "  1675.39,1965.01 1681.5,1962.38 1687.6,1959.67 1693.69,1956.87 1699.78,1953.99 1705.86,1951.02 1711.94,1947.96 1718,1944.83 1724.06,1941.6 1730.11,1938.29 \n",
       "  1736.15,1934.9 1742.19,1931.42 1748.21,1927.86 1754.22,1924.21 1760.22,1920.48 1766.22,1916.66 1772.2,1912.76 1778.17,1908.78 1784.12,1904.71 1790.07,1900.55 \n",
       "  1796,1896.31 1801.92,1891.99 1807.82,1887.58 1813.71,1883.09 1819.58,1878.52 1825.44,1873.86 1831.29,1869.11 1837.12,1864.29 1842.93,1859.37 1848.72,1854.38 \n",
       "  1854.5,1849.3 1860.26,1844.14 1866,1838.9 1871.72,1833.57 1877.43,1828.16 1883.11,1822.67 1888.77,1817.1 1894.42,1811.44 1900.04,1805.7 1905.65,1799.88 \n",
       "  1911.23,1793.98 1916.79,1788 1922.32,1781.94 1927.84,1775.79 1933.33,1769.56 1938.8,1763.26 1944.24,1756.87 1949.66,1750.4 1955.06,1743.86 1960.43,1737.23 \n",
       "  1965.77,1730.52 1971.09,1723.74 1976.39,1716.87 1981.65,1709.93 1986.89,1702.9 1992.1,1695.8 1997.28,1688.62 2002.44,1681.37 2007.56,1674.03 2012.66,1666.62 \n",
       "  2017.72,1659.14 2022.76,1651.57 2027.76,1643.93 2032.74,1636.21 2037.68,1628.42 2042.59,1620.55 2047.47,1612.61 2052.32,1604.59 2057.13,1596.5 2061.91,1588.33 \n",
       "  2066.66,1580.09 2071.37,1571.78 2076.05,1563.4 2080.69,1554.94 2085.3,1546.41 2089.87,1537.8 2094.41,1529.13 2098.91,1520.39 2103.37,1511.57 2107.8,1502.68 \n",
       "  2112.19,1493.73 2116.54,1484.7 2120.85,1475.61 2125.13,1466.45 2129.36,1457.22 2133.56,1447.92 2137.72,1438.56 2141.83,1429.12 2145.91,1419.63 2149.94,1410.06 \n",
       "  2153.94,1400.43 2157.89,1390.74 2161.8,1380.98 2165.67,1371.16 2169.49,1361.27 2173.28,1351.32 2177.02,1341.31 2180.71,1331.24 2184.36,1321.1 2187.97,1310.91 \n",
       "  2191.53,1300.65 2195.05,1290.34 2198.53,1279.96 2201.95,1269.53 2205.33,1259.04 2208.67,1248.49 2211.96,1237.88 2215.2,1227.22 2218.39,1216.5 2221.54,1205.73 \n",
       "  2224.63,1194.9 2227.68,1184.02 2230.68,1173.08 2233.64,1162.1 2236.54,1151.06 2239.39,1139.96 2242.19,1128.82 2244.95,1117.63 2247.65,1106.38 2250.3,1095.09 \n",
       "  2252.9,1083.75 2255.45,1072.36 2257.94,1060.92 2260.39,1049.44 2262.78,1037.91 2265.12,1026.34 2267.4,1014.72 2269.64,1003.06 2271.82,991.353 2273.94,979.604 \n",
       "  2276.02,967.814 2278.04,955.982 2280,944.109 2281.91,932.196 2283.77,920.244 2285.57,908.253 2287.31,896.224 2289,884.158 2290.63,872.056 2292.21,859.918 \n",
       "  2293.73,847.744 2295.19,835.536 2296.6,823.295 2297.95,811.02 2299.24,798.713 2300.48,786.375 2301.65,774.006 2302.77,761.606 2303.83,749.178 2304.83,736.721 \n",
       "  2305.77,724.236 2306.66,711.723 2307.48,699.185 2308.25,686.621 2308.95,674.032 2309.6,661.419 2310.19,648.782 2310.71,636.123 2311.18,623.442 2311.58,610.74 \n",
       "  2311.93,598.018 2312.21,585.276 2312.43,572.515 2312.59,559.737 2312.7,546.941 2312.73,534.129 2312.71,521.301 2312.63,508.459 2312.48,495.602 2312.27,482.733 \n",
       "  2312,469.85 2311.67,456.957 2311.27,444.052 2310.82,431.137 2310.3,418.214 2309.71,405.281 2309.07,392.342 2308.36,379.395 2307.59,366.443 2306.75,353.485 \n",
       "  2305.85,340.524 2304.89,327.559 2303.86,314.591 2302.78,301.622 2301.62,288.651 2300.41,275.681 2299.13,262.711 2297.78,249.743 2296.38,236.778 2294.91,223.816 \n",
       "  2293.37,210.858 2291.77,197.905 2290.11,184.959 2288.38,172.019 2286.59,159.087 2284.73,146.163 2282.81,133.249 2280.83,120.345 2278.78,107.452 2276.67,94.5719 \n",
       "  2274.49,81.7045 2272.25,68.8509 2269.94,56.0121 2267.57,43.1891 2265.14,30.3826 2262.64,17.5937 2260.08,4.82321 2257.45,-7.92796 2254.76,-20.6589 2252,-33.3686 \n",
       "  2249.18,-46.0563 2246.3,-58.7209 2243.35,-71.3616 2240.34,-83.9774 2237.26,-96.5674 2234.12,-109.131 2230.92,-121.666 2227.65,-134.173 2224.32,-146.651 2220.92,-159.097 \n",
       "  2217.46,-171.513 2213.94,-183.896 2210.35,-196.245 2206.7,-208.561 2202.99,-220.842 2199.21,-233.089 2195.37,-245.299 2191.47,-257.473 2187.5,-269.608 2183.48,-281.705 \n",
       "  2179.38,-293.762 2175.23,-305.779 2171.01,-317.754 2166.74,-329.686 2162.4,-341.576 2157.99,-353.421 2153.53,-365.22 2149,-376.974 2144.41,-388.681 2139.77,-400.34 \n",
       "  2135.05,-411.95 2130.28,-423.51 2125.45,-435.02 2120.55,-446.479 2115.6,-457.885 2110.58,-469.238 2105.51,-480.537 2100.37,-491.782 2095.18,-502.97 2089.92,-514.102 \n",
       "  2084.61,-525.176 2079.23,-536.192 2073.8,-547.149 2068.3,-558.045 2062.75,-568.881 2057.14,-579.655 2051.47,-590.366 2045.74,-601.014 2039.96,-611.597 2034.12,-622.116 \n",
       "  2028.21,-632.568 2022.26,-642.954 2016.24,-653.272 2010.17,-663.521 2004.04,-673.701 1997.86,-683.811 1991.62,-693.85 1985.32,-703.817 1978.97,-713.712 1972.57,-723.533 \n",
       "  1966.11,-733.28 1959.59,-742.953 1953.02,-752.549 1946.4,-762.069 1939.72,-771.511 1932.99,-780.875 1926.21,-790.16 1919.37,-799.366 1912.48,-808.491 1905.54,-817.534 \n",
       "  1898.55,-826.496 1891.5,-835.374 1884.41,-844.169 1877.26,-852.879 1870.07,-861.505 1862.82,-870.044 1855.53,-878.496 1848.18,-886.861 1840.79,-895.138 1833.35,-903.326 \n",
       "  1825.86,-911.424 1818.32,-919.431 1810.73,-927.348 1803.1,-935.172 1795.42,-942.903 1787.7,-950.541 1779.93,-958.085 1772.11,-965.534 1764.25,-972.887 1756.34,-980.144 \n",
       "  1748.39,-987.303 1740.4,-994.365 1732.36,-1001.33 1724.28,-1008.19 1716.16,-1014.96 1708,-1021.62 1699.79,-1028.18 1691.54,-1034.64 1683.26,-1041 1674.93,-1047.25 \n",
       "  1666.56,-1053.4 1658.16,-1059.44 1649.71,-1065.38 1641.23,-1071.22 1632.71,-1076.94 1624.15,-1082.56 1615.56,-1088.07 1606.92,-1093.47 1598.26,-1098.76 1589.56,-1103.94 \n",
       "  1580.82,-1109.01 1572.05,-1113.97 1563.24,-1118.82 1554.4,-1123.55 1545.53,-1128.18 1536.63,-1132.69 1527.69,-1137.09 1518.72,-1141.37 1509.73,-1145.54 1500.7,-1149.59 \n",
       "  1491.64,-1153.53 1482.55,-1157.35 1473.43,-1161.06 1464.29,-1164.65 1455.12,-1168.12 1445.92,-1171.47 1436.69,-1174.7 1427.44,-1177.81 1418.16,-1180.8 1408.85,-1183.67 \n",
       "  1399.52,-1186.42 1390.17,-1189.04 1380.8,-1191.55 1371.4,-1193.93 1361.98,-1196.19 1352.53,-1198.33 1343.07,-1200.34 1333.59,-1202.22 1324.08,-1203.99 1314.56,-1205.62 \n",
       "  1305.01,-1207.13 1295.45,-1208.52 1285.87,-1209.78 1276.28,-1210.91 1266.66,-1211.91 1257.03,-1212.79 1247.39,-1213.54 1237.73,-1214.15 1228.06,-1214.65 1218.37,-1215.01 \n",
       "  1208.67,-1215.24 1198.95,-1215.34 1189.23,-1215.31 1179.49,-1215.15 1169.75,-1214.87 1159.99,-1214.45 1150.22,-1213.89 1140.45,-1213.21 1130.66,-1212.4 1120.87,-1211.45 \n",
       "  1111.07,-1210.37 1101.26,-1209.16 1091.45,-1207.81 1081.64,-1206.34 1071.82,-1204.73 1061.99,-1202.98 1052.16,-1201.1 1042.33,-1199.09 1032.5,-1196.95 1022.66,-1194.67 \n",
       "  1012.83,-1192.25 1002.99,-1189.7 993.155,-1187.02 983.321,-1184.2 973.489,-1181.25 963.659,-1178.16 953.832,-1174.94 944.008,-1171.58 934.19,-1168.09 924.376,-1164.46 \n",
       "  914.567,-1160.69 904.766,-1156.79 894.971,-1152.76 885.184,-1148.58 875.405,-1144.28 865.635,-1139.83 855.875,-1135.25 846.125,-1130.54 836.387,-1125.69 826.66,-1120.7 \n",
       "  816.946,-1115.58 807.244,-1110.32 797.557,-1104.93 787.884,-1099.4 778.226,-1093.73 768.584,-1087.93 758.958,-1081.99 749.35,-1075.92 739.76,-1069.71 730.189,-1063.37 \n",
       "  720.637,-1056.89 711.105,-1050.27 701.594,-1043.52 692.104,-1036.64 682.637,-1029.62 673.192,-1022.46 663.771,-1015.17 654.375,-1007.75 645.004,-1000.19 635.659,-992.499 \n",
       "  626.34,-984.673 617.048,-976.712 607.785,-968.618 598.55,-960.391 589.343,-952.03 580.166,-943.537 571.019,-934.91 561.903,-926.152 552.818,-917.261 543.765,-908.238 \n",
       "  534.745,-899.083 525.758,-889.797 516.806,-880.379 507.888,-870.831 499.006,-861.153 490.159,-851.344 481.35,-841.405 472.578,-831.337 463.844,-821.14 455.149,-810.813 \n",
       "  446.493,-800.359 437.877,-789.776 429.302,-779.066 420.769,-768.228 412.278,-757.263 403.829,-746.172 395.424,-734.955 387.062,-723.612 378.746,-712.144 370.475,-700.552 \n",
       "  362.25,-688.835 354.071,-676.994 345.94,-665.03 337.857,-652.944 329.822,-640.734 321.836,-628.404 313.901,-615.951 306.016,-603.378 298.182,-590.685 290.4,-577.873 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip4000)\" d=\"\n",
       "M1888.27 433.164 L2280.76 433.164 L2280.76 130.764 L1888.27 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1888.27,433.164 2280.76,433.164 2280.76,130.764 1888.27,130.764 1888.27,433.164 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,191.244 2056.27,191.244 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1996.27\" y2=\"167.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1972.27\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"1996.27\" y2=\"215.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"191.244\" x2=\"2020.27\" y2=\"191.244\" style=\"stroke:#ff0000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 208.744)\" x=\"2080.27\" y=\"208.744\">PPM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,251.724 2056.27,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"1972.27\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"1972.27\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"2020.27\" y2=\"275.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip4000)\" x1=\"1996.27\" y1=\"251.724\" x2=\"2020.27\" y2=\"227.724\" style=\"stroke:#008000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 269.224)\" x=\"2080.27\" y=\"269.224\">EGM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,312.204 2056.27,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 329.704)\" x=\"2080.27\" y=\"329.704\">ODE</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip4000)\" style=\"stroke:#ff0000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1912.27,372.684 2056.27,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip4000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2080.27, 390.184)\" x=\"2080.27\" y=\"390.184\">(u1,u2)</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "prob_gd = ODEProblem(gd!,x0,tspan)\n",
    "sol_gd = solve(prob_gd)\n",
    "\n",
    "# prob_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(prob_pgd)\n",
    "\n",
    "plot!(sol_gd, vars=(1,2), color=:red)\n",
    "# plot(sol_pgd, vars=(1,2), color=:blue)\n",
    "# savefig(\"gd.png\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Results for Strongly Convex-Concave"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gf! (generic function with 2 methods)"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "F_matrix = [1 2; -2 1]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.1)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function gd!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [1-s/2 -s/2; s/2 1-s/2]\n",
    "  matrix_inverse = inv(matrix)\n",
    "  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]\n",
    "  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function pgd!(dx, x, p, t; s=0.3)\n",
    "#   s = 0.3\n",
    "  matrix = [1+s/2 s/2; -s/2 1+s/2]\n",
    "  matrix_inverse = inv(matrix)\n",
    "  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]\n",
    "  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function gf!(dx, x, p, t, s=0.3)\n",
    "#   s = 0.3\n",
    "  dx[1] = - x[1] - x[2]\n",
    "  dx[2] = x[1] - x[2]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=1.5\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_gf = ODEProblem(gf!,x0,tspan)\n",
    "sol_gf = solve(ODE_gf);\n",
    "plot(solutions_gd[1,:], solutions_gd[2,:], color=:blue, linewidth=2, label=\"GM\", arrow=0.5, legend=:bottomright, dpi=300)\n",
    "plot!(solutions_pgd[1,:], solutions_pgd[2,:], color=:red, linewidth=2, label=\"PPM\", arrow=0.5)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], color=:green, linewidth=2, label=\"EGM\", arrow=0.5)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:orange, linewidth=2, label=\"JM\", arrow=0.5)\n",
    "plot!(sol_gf, vars=(1,2), color=:black, linewidth=2, label=\"GF\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"GM_PPM_EGM_SCC\")\n",
    "# , dpi=300"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4"
     ]
    }
   ],
   "source": [
    "if !(3>2 && 4>3)\n",
    "    print(3)\n",
    "else\n",
    "    print(4)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> PDHG.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.0, 8.0)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "appm! (generic function with 2 methods)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function agd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  F_matrix = [0 1; -1 0]\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1]+(next_solution[1]-current_solution[1]))\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pgd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  F_matrix = [0 1; -1 0]\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = (I+s*F_matrix) \\ current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function appm_discrete(ini_solution, num_iter, s=0.3)\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(next_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg!(dx, x, p, t, s=0.3)\n",
    "    matrix = [-1 -s/2; -3/2*s -1]\n",
    "    dx[1] = matrix[1,1] * x[2] - matrix[1,2] * x[1]\n",
    "    dx[2] = matrix[2,1] * x[2] - matrix[2,2] * x[1]\n",
    "end\n",
    "\n",
    "function appm!(dx, x, p, t, s=0.3)\n",
    "    matrix = [-1 -s/2; -1/2*s -1]\n",
    "    dx[1] = matrix[1,1] * x[2] - matrix[1,2] * x[1]\n",
    "    dx[2] = matrix[2,1] * x[2] - matrix[2,2] * x[1]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip6600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6602\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1575.69,194.791 1392.64,157.212 1214.37,173.115 1055.19,236.772 926.681,338.982 836.91,468.123 790.095,611.309 786.555,755.557 823.008,888.87 \n",
       "  893.143,1001.14 988.387,1084.84 1098.8,1135.41 1214.02,1151.42 1324.13,1134.4 1420.47,1088.47 1496.21,1019.82 1546.8,935.999 1570.14,845.171 1566.56,755.418 \n",
       "  1538.57,674.062 1490.5,607.127 1427.98,558.948 1357.36,531.956 1285.14,526.63 1217.41,541.62 1159.41,574.011 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1199.62,572.175 1159.41,574.011 1182.07,540.743 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1159.41,574.011 1217.41,541.62 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,229.673 1442.13,225.641 1279.61,270.726 1130.62,356.45 1007.35,471.441 918.576,602.716 869.183,736.993 860.073,861.919 888.441,967.091 \n",
       "  948.36,1044.82 1031.6,1090.58 1128.57,1103.14 1229.3,1084.34 1324.4,1038.71 1405.8,972.763 1467.42,894.265 1505.49,811.41 1518.71,732.047 1508.12,663.005 \n",
       "  1476.81,609.569 1429.47,575.143 1371.81,561.115 1309.93,566.911 1249.8,590.226 1196.66,627.385 1154.67,673.797 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1192.17,659.179 1154.67,673.797 1165.47,635.026 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1154.67,673.797 1196.66,627.385 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M1555.11 1343.47 L1915.5 1343.47 L1915.5 1041.07 L1555.11 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1555.11,1343.47 1915.5,1343.47 1915.5,1041.07 1555.11,1041.07 1555.11,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1101.55 1723.11,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1119.05)\" x=\"1747.11\" y=\"1119.05\">ppm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1162.03 1723.11,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1179.53)\" x=\"1747.11\" y=\"1179.53\">appm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1222.51 1723.11,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1240.01)\" x=\"1747.11\" y=\"1240.01\">pdhg</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,1282.99 1723.11,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 1300.49)\" x=\"1747.11\" y=\"1300.49\">agd</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_appm = appm_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_agd = agd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "\n",
    "plot(solutions_pgd[1,:], solutions_pgd[2,:], color=:blue, linewidth=2, label=\"ppm\", arrow=0.5,\n",
    "     dpi=100, aspect_ratio=:equal, legend=:bottomright)\n",
    "plot!(solutions_appm[1,:], solutions_appm[2,:], color=:red, linewidth=2, label=\"appm\", arrow=0.5)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:black, linewidth=2, label=\"pdhg\", arrow=0.5)\n",
    "plot!(solutions_agd[1,:], solutions_agd[2,:], color=:green, linewidth=2, label=\"agd\", arrow=0.5)\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"three_al\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7002\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,186.466 1429.17,137.931 1240.34,146.043 1053.94,210.075 886.759,324.262 753.83,478.327 667.12,658.406 634.434,848.29 658.713,1030.89 \n",
       "  737.773,1189.77 864.497,1310.64 1027.48,1382.61 1212.06,1399.21 1401.61,1358.94 1579.08,1265.43 1728.5,1127.09 1836.42,956.379 1893.13,768.654 1893.52,580.813 \n",
       "  1837.55,409.761 1730.28,270.893 1581.34,176.707 1404.14,135.68 1214.64,151.504 1029.88,222.755 866.498,343.02 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  906.161,336.175 866.498,343.02 884.82,307.182 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.498,343.02 1029.88,222.755 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1744.18,284.03 1740.86,280.807 1737.52,277.615 1734.15,274.454 1730.75,271.324 1727.32,268.225 1723.86,265.157 1720.37,262.12 1716.86,259.116 \n",
       "  1713.31,256.143 1709.74,253.202 1706.14,250.293 1702.51,247.417 1698.86,244.573 1695.18,241.762 1691.47,238.984 1687.73,236.24 1683.97,233.528 1680.18,230.85 \n",
       "  1676.37,228.206 1672.53,225.595 1668.67,223.018 1664.78,220.476 1660.86,217.968 1656.92,215.494 1652.96,213.055 1648.97,210.65 1644.96,208.28 1640.92,205.946 \n",
       "  1636.87,203.647 1632.78,201.383 1628.68,199.154 1624.55,196.961 1620.4,194.804 1616.23,192.683 1612.04,190.598 1607.82,188.548 1603.58,186.536 1599.33,184.559 \n",
       "  1595.05,182.619 1590.75,180.716 1586.43,178.85 1582.09,177.02 1577.73,175.228 1573.35,173.472 1568.95,171.754 1564.54,170.073 1560.1,168.43 1555.65,166.824 \n",
       "  1551.17,165.256 1546.69,163.725 1542.18,162.232 1537.65,160.778 1533.11,159.361 1528.55,157.982 1523.98,156.642 1519.39,155.34 1514.78,154.076 1510.16,152.851 \n",
       "  1505.53,151.664 1500.87,150.516 1496.21,149.406 1491.53,148.336 1486.83,147.304 1482.12,146.311 1477.4,145.356 1472.67,144.441 1467.92,143.565 1463.16,142.728 \n",
       "  1458.38,141.93 1453.6,141.172 1448.8,140.452 1443.99,139.772 1439.17,139.131 1434.35,138.53 1429.5,137.968 1424.65,137.446 1419.79,136.963 1414.92,136.519 \n",
       "  1410.04,136.115 1405.16,135.751 1400.26,135.426 1395.36,135.141 1390.44,134.895 1385.52,134.689 1380.59,134.523 1375.66,134.396 1370.72,134.309 1365.77,134.262 \n",
       "  1360.81,134.255 1355.85,134.287 1350.89,134.359 1345.91,134.47 1340.94,134.621 1335.96,134.812 1330.97,135.042 1325.98,135.312 1320.99,135.622 1315.99,135.971 \n",
       "  1310.99,136.36 1305.99,136.789 1300.99,137.257 1295.98,137.764 1290.97,138.311 1285.96,138.898 1280.95,139.523 1275.94,140.188 1270.93,140.893 1265.92,141.637 \n",
       "  1260.9,142.42 1255.89,143.242 1250.88,144.103 1245.87,145.003 1240.86,145.943 1235.85,146.921 1230.85,147.938 1225.85,148.994 1220.85,150.089 1215.85,151.223 \n",
       "  1210.85,152.395 1205.86,153.605 1200.88,154.855 1195.89,156.142 1190.92,157.468 1185.94,158.832 1180.97,160.234 1176.01,161.675 1171.05,163.153 1166.1,164.669 \n",
       "  1161.16,166.223 1156.22,167.814 1151.29,169.444 1146.36,171.11 1141.45,172.814 1136.54,174.556 1131.64,176.334 1126.75,178.149 1121.86,180.002 1116.99,181.891 \n",
       "  1112.13,183.817 1107.27,185.779 1102.43,187.778 1097.59,189.814 1092.77,191.885 1087.96,193.993 1083.15,196.136 1078.37,198.315 1073.59,200.53 1068.82,202.781 \n",
       "  1064.07,205.067 1059.33,207.388 1054.6,209.744 1049.89,212.135 1045.18,214.561 1040.5,217.022 1035.83,219.517 1031.17,222.047 1026.52,224.61 1021.9,227.208 \n",
       "  1017.28,229.839 1012.69,232.505 1008.11,235.204 1003.54,237.936 998.993,240.701 994.462,243.499 989.948,246.331 985.451,249.195 980.972,252.091 976.51,255.02 \n",
       "  972.067,257.98 967.643,260.973 963.237,263.998 958.85,267.054 954.483,270.141 950.135,273.26 945.807,276.409 941.5,279.59 937.212,282.8 932.946,286.042 \n",
       "  928.7,289.313 924.476,292.614 920.273,295.946 916.092,299.306 911.933,302.696 907.796,306.115 903.681,309.563 899.589,313.04 895.521,316.545 891.475,320.079 \n",
       "  887.454,323.64 883.456,327.23 879.482,330.847 875.532,334.491 871.607,338.162 867.707,341.861 863.832,345.585 859.982,349.337 856.158,353.114 852.359,356.918 \n",
       "  848.587,360.747 844.841,364.602 841.121,368.482 837.428,372.387 833.762,376.316 830.123,380.27 826.512,384.249 822.928,388.251 819.373,392.278 815.845,396.327 \n",
       "  812.346,400.4 808.875,404.496 805.433,408.615 802.02,412.756 798.636,416.92 795.281,421.105 791.956,425.313 788.661,429.541 785.396,433.791 782.161,438.062 \n",
       "  778.957,442.353 775.783,446.665 772.64,450.997 769.528,455.349 766.447,459.72 763.398,464.111 760.38,468.521 757.394,472.949 754.44,477.396 751.518,481.861 \n",
       "  748.628,486.344 745.771,490.845 742.947,495.363 740.155,499.898 737.397,504.45 734.672,509.018 731.98,513.603 729.321,518.203 726.697,522.819 724.106,527.451 \n",
       "  721.549,532.097 719.027,536.758 716.539,541.434 714.085,546.124 711.666,550.827 709.282,555.544 706.933,560.274 704.619,565.018 702.34,569.774 700.097,574.542 \n",
       "  697.889,579.323 695.717,584.115 693.58,588.919 691.48,593.734 689.415,598.56 687.387,603.397 685.395,608.243 683.44,613.1 681.521,617.966 679.639,622.842 \n",
       "  677.794,627.727 675.986,632.621 674.215,637.523 672.481,642.433 670.784,647.35 669.125,652.276 667.503,657.208 665.919,662.148 664.373,667.094 662.864,672.046 \n",
       "  661.393,677.004 659.961,681.968 658.566,686.938 657.21,691.912 655.892,696.891 654.612,701.874 653.371,706.862 652.168,711.853 651.004,716.848 649.878,721.846 \n",
       "  648.791,726.846 647.743,731.85 646.734,736.855 645.764,741.863 644.833,746.872 643.94,751.882 643.087,756.894 642.273,761.906 641.499,766.918 640.763,771.93 \n",
       "  640.067,776.943 639.41,781.954 638.792,786.965 638.214,791.974 637.676,796.982 637.177,801.989 636.717,806.993 636.297,811.994 635.916,816.993 635.575,821.989 \n",
       "  635.274,826.981 635.012,831.969 634.79,836.954 634.608,841.934 634.465,846.91 634.362,851.88 634.298,856.845 634.274,861.805 634.29,866.759 634.346,871.706 \n",
       "  634.441,876.647 634.576,881.581 634.75,886.508 634.965,891.427 635.218,896.339 635.512,901.242 635.845,906.137 636.217,911.024 636.629,915.901 637.081,920.769 \n",
       "  637.572,925.628 638.102,930.476 638.672,935.315 639.281,940.143 639.93,944.96 640.618,949.766 641.345,954.56 642.112,959.343 642.917,964.114 643.762,968.872 \n",
       "  644.646,973.618 645.569,978.351 646.531,983.07 647.532,987.776 648.571,992.468 649.65,997.146 650.767,1001.81 651.923,1006.46 653.117,1011.09 654.35,1015.71 \n",
       "  655.621,1020.31 656.931,1024.9 658.279,1029.47 659.665,1034.03 661.09,1038.56 662.552,1043.09 664.052,1047.59 665.59,1052.07 667.166,1056.54 668.78,1060.99 \n",
       "  670.431,1065.42 672.119,1069.84 673.845,1074.23 675.608,1078.6 677.408,1082.96 679.245,1087.3 681.119,1091.61 683.03,1095.91 684.978,1100.18 686.962,1104.43 \n",
       "  688.982,1108.67 691.039,1112.88 693.132,1117.07 695.261,1121.23 697.425,1125.38 699.626,1129.5 701.862,1133.6 704.134,1137.68 706.441,1141.73 708.783,1145.76 \n",
       "  711.16,1149.77 713.572,1153.75 716.018,1157.71 718.5,1161.65 721.015,1165.55 723.565,1169.44 726.149,1173.3 728.767,1177.13 731.419,1180.94 734.104,1184.72 \n",
       "  736.823,1188.48 739.574,1192.21 742.359,1195.91 745.177,1199.59 748.027,1203.24 750.91,1206.86 753.825,1210.45 756.773,1214.02 759.752,1217.56 762.764,1221.07 \n",
       "  765.807,1224.55 768.881,1228 771.986,1231.43 775.123,1234.83 778.29,1238.19 781.488,1241.53 784.717,1244.84 787.976,1248.11 791.264,1251.36 794.583,1254.58 \n",
       "  797.931,1257.76 801.309,1260.92 804.715,1264.04 808.151,1267.14 811.616,1270.2 815.109,1273.23 818.63,1276.23 822.179,1279.2 825.757,1282.13 829.362,1285.03 \n",
       "  832.994,1287.9 836.654,1290.74 840.341,1293.55 844.054,1296.32 847.794,1299.05 851.56,1301.76 855.353,1304.43 859.171,1307.07 863.015,1309.67 866.884,1312.24 \n",
       "  870.778,1314.78 874.698,1317.28 878.641,1319.75 882.61,1322.18 886.602,1324.58 890.618,1326.94 894.658,1329.26 898.721,1331.56 902.808,1333.81 906.917,1336.03 \n",
       "  911.049,1338.22 915.204,1340.37 919.38,1342.48 923.579,1344.56 927.799,1346.6 932.04,1348.61 936.302,1350.57 940.585,1352.51 944.889,1354.4 949.213,1356.26 \n",
       "  953.557,1358.08 957.921,1359.87 962.304,1361.61 966.706,1363.32 971.128,1365 975.567,1366.63 980.026,1368.23 984.502,1369.79 988.996,1371.31 993.507,1372.8 \n",
       "  998.036,1374.24 1002.58,1375.65 1007.14,1377.02 1011.72,1378.35 1016.32,1379.65 1020.93,1380.9 1025.55,1382.12 1030.19,1383.3 1034.85,1384.44 1039.52,1385.54 \n",
       "  1044.2,1386.6 1048.9,1387.63 1053.61,1388.61 1058.34,1389.56 1063.08,1390.46 1067.83,1391.33 1072.59,1392.16 1077.37,1392.95 1082.16,1393.7 1086.95,1394.41 \n",
       "  1091.77,1395.08 1096.59,1395.72 1101.42,1396.31 1106.26,1396.87 1111.11,1397.38 1115.98,1397.86 1120.85,1398.29 1125.73,1398.69 1130.62,1399.05 1135.52,1399.36 \n",
       "  1140.43,1399.64 1145.34,1399.88 1150.26,1400.08 1155.19,1400.24 1160.13,1400.36 1165.07,1400.44 1170.02,1400.48 1174.98,1400.48 1179.94,1400.44 1184.91,1400.36 \n",
       "  1189.88,1400.24 1194.86,1400.08 1199.84,1399.88 1204.83,1399.64 1209.82,1399.37 1214.81,1399.05 1219.81,1398.69 1224.81,1398.3 1229.81,1397.86 1234.81,1397.39 \n",
       "  1239.82,1396.87 1244.83,1396.32 1249.84,1395.72 1254.85,1395.09 1259.86,1394.42 1264.87,1393.7 1269.88,1392.95 1274.9,1392.16 1279.91,1391.33 1284.92,1390.46 \n",
       "  1289.93,1389.55 1294.94,1388.61 1299.94,1387.62 1304.95,1386.59 1309.95,1385.53 1314.95,1384.43 1319.94,1383.29 1324.94,1382.1 1329.93,1380.89 1334.91,1379.63 \n",
       "  1339.9,1378.33 1344.87,1377 1349.84,1375.63 1354.81,1374.22 1359.77,1372.77 1364.73,1371.28 1369.68,1369.75 1374.62,1368.19 1379.56,1366.59 1384.49,1364.95 \n",
       "  1389.41,1363.28 1394.33,1361.57 1399.24,1359.82 1404.13,1358.03 1409.03,1356.21 1413.91,1354.34 1418.78,1352.45 1423.64,1350.51 1428.5,1348.54 1433.34,1346.53 \n",
       "  1438.17,1344.49 1442.99,1342.41 1447.8,1340.29 1452.6,1338.14 1457.39,1335.95 1462.17,1333.73 1466.93,1331.47 1471.68,1329.18 1476.42,1326.85 1481.15,1324.48 \n",
       "  1485.86,1322.09 1490.56,1319.65 1495.24,1317.18 1499.91,1314.68 1504.57,1312.14 1509.21,1309.57 1513.83,1306.97 1518.44,1304.33 1523.04,1301.66 1527.61,1298.95 \n",
       "  1532.18,1296.21 1536.72,1293.44 1541.25,1290.64 1545.76,1287.8 1550.26,1284.93 1554.73,1282.02 1559.19,1279.09 1563.63,1276.12 1568.05,1273.12 1572.45,1270.09 \n",
       "  1576.84,1267.03 1581.2,1263.94 1585.54,1260.81 1589.87,1257.66 1594.17,1254.47 1598.46,1251.25 1602.72,1248.01 1606.96,1244.73 1611.18,1241.42 1615.38,1238.09 \n",
       "  1619.56,1234.72 1623.71,1231.32 1627.84,1227.9 1631.95,1224.45 1636.04,1220.96 1640.1,1217.45 1644.14,1213.91 1648.16,1210.35 1652.15,1206.75 1656.12,1203.13 \n",
       "  1660.07,1199.48 1663.98,1195.8 1667.88,1192.1 1671.75,1188.37 1675.59,1184.61 1679.41,1180.83 1683.2,1177.02 1686.97,1173.19 1690.71,1169.33 1694.42,1165.44 \n",
       "  1698.11,1161.53 1701.77,1157.6 1705.4,1153.64 1709.01,1149.65 1712.59,1145.65 1716.14,1141.61 1719.66,1137.56 1723.15,1133.48 1726.62,1129.38 1730.05,1125.25 \n",
       "  1733.46,1121.11 1736.84,1116.94 1740.18,1112.75 1743.5,1108.54 1746.79,1104.3 1750.05,1100.05 1753.28,1095.77 1756.48,1091.48 1759.64,1087.16 1762.78,1082.82 \n",
       "  1765.89,1078.46 1768.96,1074.09 1772,1069.69 1775.02,1065.28 1778,1060.85 1780.94,1056.39 1783.86,1051.92 1786.74,1047.44 1789.59,1042.93 1792.41,1038.41 \n",
       "  1795.19,1033.87 1797.95,1029.31 1800.66,1024.74 1803.35,1020.15 1806,1015.55 1808.62,1010.93 1811.2,1006.3 1813.75,1001.65 1816.27,996.984 1818.75,992.305 \n",
       "  1821.2,987.612 1823.61,982.906 1825.99,978.185 1828.33,973.452 1830.64,968.706 1832.91,963.947 1835.15,959.175 1837.35,954.392 1839.51,949.597 1841.64,944.791 \n",
       "  1843.74,939.973 1845.8,935.145 1847.82,930.306 1849.8,925.458 1851.75,920.599 1853.66,915.73 1855.54,910.853 1857.38,905.966 1859.18,901.071 1860.94,896.168 \n",
       "  1862.67,891.256 1864.36,886.337 1866.01,881.41 1867.63,876.477 1869.21,871.536 1870.75,866.589 1872.25,861.636 1873.71,856.677 1875.14,851.712 1876.52,846.742 \n",
       "  1877.87,841.767 1879.18,836.788 1880.46,831.804 1881.69,826.816 1882.89,821.824 1884.04,816.829 1885.16,811.831 1886.24,806.83 1887.28,801.827 1888.28,796.821 \n",
       "  1889.24,791.814 1890.17,786.805 1891.05,781.795 1891.9,776.784 1892.7,771.772 1893.47,766.76 1894.2,761.748 1894.88,756.736 1895.53,751.725 1896.14,746.715 \n",
       "  1896.71,741.706 1897.24,736.698 1897.73,731.693 1898.18,726.69 1898.59,721.689 1898.97,716.69 1899.3,711.695 1899.59,706.704 1899.84,701.716 1900.06,696.732 \n",
       "  1900.23,691.753 1900.36,686.778 1900.46,681.808 1900.51,676.843 1900.53,671.884 1900.5,666.931 1900.44,661.985 1900.33,657.044 1900.19,652.111 1900,647.185 \n",
       "  1899.78,642.266 1899.52,637.355 1899.21,632.452 1898.87,627.557 1898.49,622.672 1898.07,617.795 1897.61,612.927 1897.11,608.07 1896.57,603.222 1895.99,598.385 \n",
       "  1895.37,593.558 1894.71,588.742 1894.01,583.937 1893.28,579.144 1892.5,574.363 1891.68,569.594 1890.83,564.837 1889.94,560.093 1889.01,555.363 1888.03,550.646 \n",
       "  1887.03,545.942 1885.98,541.253 1884.89,536.578 1883.76,531.917 1882.6,527.271 1881.4,522.64 1880.16,518.024 1878.88,513.424 1877.56,508.84 1876.2,504.271 \n",
       "  1874.81,499.72 1873.38,495.185 1871.91,490.667 1870.4,486.166 1868.85,481.683 1867.27,477.218 1865.65,472.771 1863.99,468.342 1862.29,463.933 1860.56,459.542 \n",
       "  1858.79,455.171 1856.98,450.819 1855.14,446.487 1853.26,442.175 1851.34,437.884 1849.39,433.613 1847.39,429.364 1845.37,425.135 1843.3,420.928 1841.2,416.743 \n",
       "  1839.07,412.58 1836.9,408.439 1834.69,404.321 1832.45,400.226 1830.17,396.153 1827.86,392.104 1825.51,388.078 1823.12,384.077 1820.7,380.099 1818.25,376.145 \n",
       "  1815.76,372.217 1813.24,368.313 1810.69,364.434 1808.09,360.58 1805.47,356.752 1802.81,352.949 1800.12,349.173 1797.39,345.423 1794.64,341.699 1791.84,338.002 \n",
       "  1789.02,334.332 1786.16,330.689 1783.27,327.073 1780.35,323.485 1777.39,319.925 1774.41,316.393 1771.39,312.889 1768.34,309.414 1765.26,305.967 1762.14,302.549 \n",
       "  1759,299.161 1755.83,295.801 1752.62,292.472 1749.38,289.172 1746.12,285.901 1742.82,282.662 1739.5,279.452 1736.14,276.273 1732.75,273.125 1729.34,270.007 \n",
       "  1725.9,266.921 1722.42,263.867 1718.92,260.843 1715.39,257.852 1711.84,254.892 1708.25,251.965 1704.64,249.069 1701,246.207 1697.33,243.377 1693.64,240.579 \n",
       "  1689.92,237.815 1686.17,235.084 1682.4,232.386 1678.6,229.722 1674.77,227.092 1670.92,224.495 1667.05,221.933 1663.15,219.405 1659.22,216.911 1655.27,214.451 \n",
       "  1651.3,212.026 1647.3,209.635 1643.28,207.28 1639.23,204.959 1635.17,202.673 1631.07,200.423 1626.96,198.208 1622.82,196.028 1618.66,193.885 1614.48,191.777 \n",
       "  1610.28,189.705 1606.05,187.669 1601.81,185.67 1597.54,183.707 1593.26,181.781 1588.95,179.891 1584.62,178.038 1580.27,176.222 1575.91,174.443 1571.52,172.701 \n",
       "  1567.11,170.996 1562.69,169.329 1558.25,167.7 1553.79,166.108 1549.31,164.553 1544.81,163.037 1540.3,161.558 1535.77,160.118 1531.22,158.715 1526.66,157.351 \n",
       "  1522.08,156.025 1517.48,154.738 1512.87,153.489 1508.24,152.278 1503.6,151.106 1498.94,149.973 1494.27,148.879 1489.59,147.823 1484.89,146.806 1480.17,145.829 \n",
       "  1475.45,144.89 1470.71,143.99 1465.95,143.13 1461.19,142.309 1456.41,141.527 1451.62,140.784 1446.82,140.081 1442.01,139.417 1437.19,138.793 1432.35,138.208 \n",
       "  1427.51,137.663 1422.66,137.157 1417.79,136.691 1412.92,136.264 1408.03,135.877 1403.14,135.53 1398.24,135.222 1393.33,134.955 1388.42,134.726 1383.49,134.538 \n",
       "  1378.56,134.389 1373.62,134.28 1368.68,134.211 1363.73,134.182 1358.77,134.192 1353.8,134.242 1348.83,134.332 1343.86,134.461 1338.88,134.631 1333.9,134.84 \n",
       "  1328.91,135.088 1323.91,135.377 1318.92,135.705 1313.92,136.072 1308.92,136.479 1303.91,136.926 1298.9,137.413 1293.89,137.938 1288.88,138.504 1283.87,139.108 \n",
       "  1278.86,139.752 1273.84,140.436 1268.83,141.159 1263.81,141.92 1258.8,142.722 1253.78,143.562 1248.77,144.441 1243.76,145.359 1238.75,146.317 1233.74,147.313 \n",
       "  1228.73,148.348 1223.73,149.421 1218.73,150.533 1213.73,151.684 1208.73,152.874 1203.74,154.101 1198.76,155.367 1193.78,156.672 1188.8,158.014 1183.83,159.395 \n",
       "  1178.86,160.813 1173.9,162.269 1168.94,163.764 1164,165.296 1159.05,166.866 1154.12,168.473 1149.19,170.118 1144.27,171.801 1139.35,173.52 1134.45,175.277 \n",
       "  1129.55,177.071 1124.66,178.902 1119.78,180.77 1114.91,182.674 1110.05,184.616 1105.2,186.593 1100.36,188.607 1095.53,190.658 1090.71,192.744 1085.9,194.867 \n",
       "  1081.1,197.025 1076.32,199.219 1071.54,201.449 1066.78,203.714 1062.04,206.015 1057.3,208.35 1052.58,210.721 1047.87,213.127 1043.17,215.567 1038.49,218.042 \n",
       "  1033.83,220.552 1029.17,223.095 1024.54,225.673 1019.92,228.285 1015.31,230.931 1010.72,233.61 1006.15,236.323 1001.59,239.069 997.047,241.848 992.523,244.661 \n",
       "  988.016,247.506 983.527,250.383 979.055,253.293 974.602,256.236 970.167,259.21 965.75,262.217 961.352,265.255 956.974,268.324 952.615,271.425 948.276,274.557 \n",
       "  943.956,277.72 939.657,280.914 935.379,284.138 931.121,287.393 926.885,290.678 922.669,293.992 918.475,297.337 914.303,300.711 910.154,304.114 906.026,307.546 \n",
       "  901.921,311.007 897.839,314.497 893.781,318.015 889.745,321.561 885.734,325.136 881.746,328.738 877.782,332.367 873.843,336.024 869.928,339.708 866.038,343.418 \n",
       "  862.174,347.155 858.335,350.919 854.521,354.708 850.733,358.524 846.972,362.365 843.237,366.231 839.528,370.122 835.846,374.038 832.192,377.979 828.565,381.944 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  866.145,367.532 828.565,381.944 839.583,343.232 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  828.565,381.944 832.192,377.979 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M1555.11 312.204 L1915.5 312.204 L1915.5 130.764 L1555.11 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1555.11,312.204 1915.5,312.204 1915.5,130.764 1555.11,130.764 1555.11,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,191.244 1723.11,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 208.744)\" x=\"1747.11\" y=\"208.744\">appm</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1579.11,251.724 1723.11,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1747.11, 269.224)\" x=\"1747.11\" y=\"269.224\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_appm = appm_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_appm = ODEProblem(appm!,x0,tspan)\n",
    "sol_appm = solve(ODE_appm);\n",
    "plot(solutions_appm[1,:], solutions_appm[2,:], color=:blue, linewidth=2, label=\"appm\", arrow=0.5, dpi=100)\n",
    "plot!(sol_appm, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"appm\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "xylim=1.5\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pdhg = ODEProblem(pdhg!,x0,tspan)\n",
    "sol_pdhg = solve(ODE_pdhg);\n",
    "plot(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5, dpi=100)\n",
    "plot!(sol_pdhg, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "savefig(\"pdhg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip5800\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip5801\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M547.267 1487.47 L1987.5 1487.47 L1987.5 47.2441 L547.267 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip5802\">\n",
       "    <rect x=\"547\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1247.44 1987.5,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,1007.4 1987.5,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,767.359 1987.5,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,527.321 1987.5,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  547.267,287.283 1987.5,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 1987.5,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1487.47 547.267,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  787.305,1487.47 787.305,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1027.34,1487.47 1027.34,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1267.38,1487.47 1267.38,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1507.42,1487.47 1507.42,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,1487.47 1747.46,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1247.44 564.549,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,1007.4 564.549,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,767.359 564.549,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,527.321 564.549,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  547.267,287.283 564.549,287.283 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 787.305, 1541.47)\" x=\"787.305\" y=\"1541.47\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1027.34, 1541.47)\" x=\"1027.34\" y=\"1541.47\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1267.38, 1541.47)\" x=\"1267.38\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1507.42, 1541.47)\" x=\"1507.42\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1747.46, 1541.47)\" x=\"1747.46\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1264.94)\" x=\"523.267\" y=\"1264.94\">-1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 1024.9)\" x=\"523.267\" y=\"1024.9\">-0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 784.859)\" x=\"523.267\" y=\"784.859\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 544.821)\" x=\"523.267\" y=\"544.821\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 523.267, 304.783)\" x=\"523.267\" y=\"304.783\">1.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1603.44,229.673 1442.13,225.641 1279.61,270.726 1130.62,356.45 1007.35,471.441 918.576,602.716 869.183,736.993 860.073,861.919 888.441,967.091 \n",
       "  948.36,1044.82 1031.6,1090.58 1128.57,1103.14 1229.3,1084.34 1324.4,1038.71 1405.8,972.763 1467.42,894.265 1505.49,811.41 1518.71,732.047 1508.12,663.005 \n",
       "  1476.81,609.569 1429.47,575.143 1371.81,561.115 1309.93,566.911 1249.8,590.226 1196.66,627.385 1154.67,673.797 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1192.17,659.179 1154.67,673.797 1165.47,635.026 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1154.67,673.797 1196.66,627.385 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1747.46,287.283 1744.18,285.185 1740.88,283.121 1737.56,281.091 1734.22,279.095 1730.86,277.134 1727.49,275.206 1724.09,273.312 1720.67,271.452 1717.23,269.626 \n",
       "  1713.78,267.834 1710.31,266.076 1706.81,264.353 1703.31,262.664 1699.78,261.009 1696.23,259.388 1692.67,257.801 1689.1,256.249 1685.5,254.731 1681.89,253.247 \n",
       "  1678.26,251.797 1674.62,250.382 1670.96,249.001 1667.29,247.654 1663.6,246.342 1659.89,245.063 1656.18,243.819 1652.44,242.61 1648.7,241.434 1644.94,240.293 \n",
       "  1641.16,239.186 1637.38,238.113 1633.58,237.075 1629.76,236.07 1625.94,235.1 1622.1,234.164 1618.25,233.262 1614.39,232.393 1610.52,231.559 1606.63,230.759 \n",
       "  1602.74,229.993 1598.83,229.261 1594.91,228.563 1590.99,227.899 1587.05,227.268 1583.11,226.671 1579.15,226.108 1575.19,225.579 1571.21,225.083 1567.23,224.621 \n",
       "  1563.24,224.193 1559.24,223.797 1555.24,223.436 1551.22,223.107 1547.2,222.812 1543.17,222.55 1539.14,222.322 1535.1,222.126 1531.05,221.963 1527,221.834 \n",
       "  1522.94,221.737 1518.87,221.673 1514.8,221.642 1510.73,221.644 1506.65,221.678 1502.56,221.744 1498.47,221.843 1494.38,221.975 1490.28,222.138 1486.18,222.334 \n",
       "  1482.08,222.562 1477.97,222.822 1473.86,223.114 1469.75,223.438 1465.64,223.793 1461.52,224.18 1457.41,224.598 1453.29,225.048 1449.17,225.529 1445.05,226.042 \n",
       "  1440.92,226.585 1436.8,227.16 1432.68,227.765 1428.56,228.402 1424.43,229.068 1420.31,229.766 1416.19,230.494 1412.07,231.252 1407.95,232.04 1403.84,232.858 \n",
       "  1399.72,233.707 1395.61,234.585 1391.5,235.493 1387.39,236.43 1383.28,237.397 1379.18,238.394 1375.08,239.419 1370.98,240.474 1366.89,241.557 1362.8,242.67 \n",
       "  1358.71,243.811 1354.63,244.98 1350.56,246.178 1346.48,247.404 1342.42,248.659 1338.36,249.941 1334.3,251.251 1330.25,252.589 1326.21,253.954 1322.17,255.346 \n",
       "  1318.14,256.766 1314.12,258.213 1310.1,259.687 1306.09,261.188 1302.08,262.715 1298.09,264.269 1294.1,265.849 1290.12,267.456 1286.15,269.088 1282.19,270.746 \n",
       "  1278.23,272.43 1274.28,274.139 1270.35,275.874 1266.42,277.634 1262.5,279.419 1258.59,281.229 1254.7,283.064 1250.81,284.923 1246.93,286.806 1243.06,288.714 \n",
       "  1239.2,290.645 1235.36,292.601 1231.52,294.58 1227.7,296.582 1223.89,298.608 1220.09,300.657 1216.3,302.729 1212.52,304.824 1208.76,306.942 1205.01,309.081 \n",
       "  1201.27,311.243 1197.55,313.428 1193.83,315.634 1190.13,317.861 1186.45,320.11 1182.78,322.381 1179.12,324.672 1175.47,326.985 1171.84,329.318 1168.23,331.672 \n",
       "  1164.63,334.046 1161.04,336.441 1157.47,338.855 1153.92,341.289 1150.37,343.743 1146.85,346.216 1143.34,348.709 1139.85,351.22 1136.37,353.75 1132.91,356.299 \n",
       "  1129.46,358.866 1126.03,361.452 1122.62,364.056 1119.23,366.677 1115.85,369.316 1112.49,371.973 1109.14,374.646 1105.82,377.337 1102.51,380.045 1099.22,382.769 \n",
       "  1095.95,385.51 1092.69,388.267 1089.46,391.04 1086.24,393.829 1083.04,396.633 1079.86,399.453 1076.69,402.288 1073.55,405.138 1070.43,408.003 1067.32,410.883 \n",
       "  1064.24,413.776 1061.17,416.684 1058.13,419.606 1055.1,422.542 1052.09,425.492 1049.11,428.454 1046.14,431.43 1043.2,434.419 1040.27,437.42 1037.37,440.434 \n",
       "  1034.48,443.46 1031.62,446.499 1028.78,449.549 1025.96,452.611 1023.16,455.684 1020.38,458.769 1017.62,461.865 1014.88,464.971 1012.17,468.088 1009.48,471.216 \n",
       "  1006.81,474.353 1004.16,477.501 1001.53,480.658 998.927,483.825 996.345,487.001 993.785,490.187 991.248,493.381 988.734,496.584 986.242,499.795 983.773,503.015 \n",
       "  981.326,506.243 978.903,509.478 976.503,512.721 974.126,515.972 971.772,519.23 969.442,522.495 967.135,525.766 964.851,529.044 962.591,532.329 960.355,535.619 \n",
       "  958.142,538.916 955.953,542.218 953.788,545.526 951.647,548.839 949.53,552.158 947.437,555.481 945.368,558.809 943.323,562.141 941.303,565.478 939.307,568.818 \n",
       "  937.335,572.163 935.388,575.511 933.465,578.862 931.567,582.217 929.694,585.575 927.845,588.936 926.021,592.299 924.221,595.664 922.447,599.032 920.697,602.402 \n",
       "  918.972,605.774 917.272,609.147 915.597,612.521 913.947,615.897 912.323,619.274 910.723,622.651 909.148,626.029 907.599,629.407 906.075,632.785 904.576,636.164 \n",
       "  903.102,639.542 901.653,642.919 900.23,646.296 898.832,649.672 897.46,653.047 896.113,656.421 894.791,659.793 893.495,663.164 892.224,666.533 890.978,669.899 \n",
       "  889.758,673.264 888.564,676.626 887.395,679.985 886.251,683.342 885.133,686.696 884.041,690.046 882.974,693.393 881.932,696.736 880.916,700.075 879.926,703.411 \n",
       "  878.961,706.742 878.021,710.069 877.108,713.391 876.219,716.709 875.356,720.021 874.519,723.329 873.707,726.631 872.92,729.927 872.159,733.218 871.424,736.503 \n",
       "  870.714,739.782 870.029,743.055 869.37,746.321 868.736,749.581 868.127,752.834 867.544,756.08 866.986,759.318 866.453,762.55 865.945,765.774 865.463,768.99 \n",
       "  865.006,772.199 864.574,775.4 864.167,778.592 863.785,781.776 863.428,784.952 863.097,788.119 862.79,791.277 862.508,794.426 862.251,797.566 862.019,800.696 \n",
       "  861.811,803.818 861.629,806.929 861.471,810.031 861.337,813.122 861.228,816.204 861.144,819.275 861.084,822.336 861.049,825.386 861.038,828.425 861.051,831.453 \n",
       "  861.089,834.471 861.151,837.477 861.236,840.471 861.346,843.454 861.48,846.426 861.638,849.385 861.819,852.333 862.025,855.268 862.253,858.192 862.506,861.102 \n",
       "  862.782,864 863.082,866.886 863.405,869.758 863.751,872.618 864.121,875.465 864.514,878.298 864.93,881.118 865.369,883.924 865.831,886.716 866.316,889.495 \n",
       "  866.824,892.26 867.354,895.011 867.907,897.747 868.483,900.469 869.081,903.177 869.701,905.87 870.343,908.548 871.008,911.212 871.695,913.86 872.404,916.494 \n",
       "  873.134,919.112 873.887,921.714 874.661,924.302 875.457,926.873 876.274,929.429 877.112,931.969 877.972,934.494 878.853,937.002 879.756,939.494 880.679,941.969 \n",
       "  881.623,944.429 882.588,946.872 883.573,949.298 884.579,951.707 885.606,954.1 886.653,956.476 887.72,958.835 888.807,961.176 889.914,963.501 891.042,965.808 \n",
       "  892.188,968.098 893.355,970.37 894.541,972.625 895.747,974.862 896.972,977.081 898.216,979.283 899.479,981.466 900.761,983.631 902.062,985.779 903.382,987.908 \n",
       "  904.72,990.019 906.077,992.111 907.452,994.185 908.845,996.241 910.257,998.278 911.686,1000.3 913.133,1002.3 914.598,1004.28 916.08,1006.24 917.58,1008.18 \n",
       "  919.097,1010.1 920.631,1012.01 922.183,1013.89 923.751,1015.76 925.336,1017.61 926.937,1019.43 928.555,1021.24 930.19,1023.03 931.84,1024.8 933.507,1026.55 \n",
       "  935.189,1028.28 936.888,1029.99 938.602,1031.68 940.331,1033.35 942.076,1035 943.837,1036.63 945.612,1038.24 947.403,1039.83 949.208,1041.41 951.028,1042.96 \n",
       "  952.862,1044.49 954.711,1046 956.574,1047.49 958.451,1048.96 960.342,1050.41 962.247,1051.84 964.165,1053.24 966.097,1054.63 968.042,1056 970.001,1057.35 \n",
       "  971.972,1058.67 973.957,1059.98 975.954,1061.27 977.964,1062.53 979.986,1063.77 982.02,1065 984.067,1066.2 986.126,1067.38 988.196,1068.54 990.278,1069.68 \n",
       "  992.372,1070.8 994.477,1071.9 996.593,1072.98 998.721,1074.04 1000.86,1075.07 1003.01,1076.09 1005.17,1077.08 1007.34,1078.06 1009.52,1079.01 1011.71,1079.94 \n",
       "  1013.91,1080.85 1016.12,1081.74 1018.34,1082.61 1020.57,1083.46 1022.81,1084.29 1025.06,1085.09 1027.32,1085.88 1029.58,1086.64 1031.86,1087.38 1034.14,1088.11 \n",
       "  1036.43,1088.81 1038.73,1089.49 1041.04,1090.15 1043.36,1090.79 1045.68,1091.4 1048.02,1092 1050.36,1092.58 1052.7,1093.13 1055.06,1093.67 1057.42,1094.18 \n",
       "  1059.79,1094.67 1062.16,1095.14 1064.55,1095.6 1066.93,1096.03 1069.33,1096.44 1071.73,1096.83 1074.14,1097.19 1076.55,1097.54 1078.97,1097.87 1081.39,1098.18 \n",
       "  1083.82,1098.46 1086.25,1098.73 1088.69,1098.97 1091.13,1099.2 1093.58,1099.4 1096.03,1099.59 1098.49,1099.75 1100.95,1099.9 1103.42,1100.02 1105.89,1100.13 \n",
       "  1108.36,1100.21 1110.84,1100.27 1113.32,1100.32 1115.8,1100.34 1118.29,1100.34 1120.77,1100.33 1123.27,1100.29 1125.76,1100.24 1128.26,1100.16 1130.76,1100.07 \n",
       "  1133.26,1099.95 1135.76,1099.82 1138.27,1099.66 1140.77,1099.49 1143.28,1099.3 1145.79,1099.09 1148.3,1098.85 1150.82,1098.6 1153.33,1098.33 1155.85,1098.05 \n",
       "  1158.36,1097.74 1160.88,1097.41 1163.39,1097.07 1165.91,1096.7 1168.42,1096.32 1170.94,1095.92 1173.45,1095.49 1175.97,1095.06 1178.48,1094.6 1181,1094.12 \n",
       "  1183.51,1093.63 1186.02,1093.11 1188.53,1092.58 1191.04,1092.03 1193.55,1091.47 1196.05,1090.88 1198.56,1090.28 1201.06,1089.66 1203.56,1089.02 1206.06,1088.36 \n",
       "  1208.55,1087.69 1211.05,1087 1213.54,1086.29 1216.03,1085.56 1218.51,1084.82 1220.99,1084.06 1223.47,1083.28 1225.95,1082.48 1228.42,1081.67 1230.89,1080.84 \n",
       "  1233.35,1080 1235.81,1079.13 1238.27,1078.25 1240.72,1077.36 1243.17,1076.45 1245.61,1075.52 1248.05,1074.58 1250.49,1073.62 1252.91,1072.64 1255.34,1071.65 \n",
       "  1257.76,1070.64 1260.17,1069.62 1262.58,1068.58 1264.98,1067.52 1267.38,1066.45 1269.77,1065.36 1272.16,1064.26 1274.54,1063.15 1276.91,1062.02 1279.28,1060.87 \n",
       "  1281.64,1059.71 1284,1058.53 1286.35,1057.34 1288.69,1056.14 1291.02,1054.92 1293.35,1053.69 1295.67,1052.44 1297.98,1051.18 1300.29,1049.9 1302.59,1048.62 \n",
       "  1304.88,1047.31 1307.16,1046 1309.44,1044.67 1311.7,1043.32 1313.96,1041.97 1316.21,1040.6 1318.46,1039.21 1320.69,1037.82 1322.92,1036.41 1325.13,1034.99 \n",
       "  1327.34,1033.56 1329.54,1032.11 1331.73,1030.65 1333.91,1029.18 1336.08,1027.7 1338.25,1026.21 1340.4,1024.7 1342.54,1023.18 1344.68,1021.65 1346.8,1020.11 \n",
       "  1348.92,1018.56 1351.02,1016.99 1353.12,1015.42 1355.2,1013.83 1357.28,1012.24 1359.34,1010.63 1361.39,1009.01 1363.44,1007.38 1365.47,1005.74 1367.49,1004.09 \n",
       "  1369.5,1002.43 1371.5,1000.76 1373.49,999.082 1375.47,997.392 1377.44,995.693 1379.39,993.984 1381.34,992.265 1383.27,990.538 1385.19,988.801 1387.1,987.055 \n",
       "  1389,985.3 1390.88,983.537 1392.76,981.765 1394.62,979.984 1396.47,978.195 1398.3,976.397 1400.13,974.592 1401.94,972.778 1403.74,970.957 1405.53,969.127 \n",
       "  1407.31,967.29 1409.07,965.446 1410.82,963.594 1412.56,961.735 1414.28,959.868 1415.99,957.995 1417.69,956.115 1419.38,954.228 1421.05,952.334 1422.71,950.434 \n",
       "  1424.35,948.527 1425.99,946.614 1427.61,944.696 1429.21,942.771 1430.8,940.84 1432.38,938.903 1433.95,936.961 1435.5,935.013 1437.03,933.06 1438.56,931.102 \n",
       "  1440.07,929.139 1441.56,927.171 1443.05,925.197 1444.51,923.22 1445.97,921.237 1447.41,919.25 1448.83,917.259 1450.24,915.264 1451.64,913.264 1453.02,911.261 \n",
       "  1454.39,909.254 1455.74,907.243 1457.08,905.229 1458.4,903.211 1459.71,901.19 1461.01,899.166 1462.29,897.138 1463.56,895.108 1464.81,893.075 1466.04,891.04 \n",
       "  1467.26,889.002 1468.47,886.962 1469.66,884.919 1470.84,882.874 1472,880.828 1473.15,878.779 1474.28,876.729 1475.4,874.677 1476.5,872.624 1477.59,870.569 \n",
       "  1478.66,868.513 1479.71,866.456 1480.76,864.398 1481.78,862.338 1482.79,860.278 1483.79,858.218 1484.77,856.157 1485.73,854.095 1486.68,852.034 1487.62,849.972 \n",
       "  1488.54,847.91 1489.44,845.848 1490.33,843.787 1491.2,841.726 1492.06,839.666 1492.9,837.606 1493.72,835.547 1494.54,833.488 1495.33,831.431 1496.11,829.375 \n",
       "  1496.87,827.32 1497.62,825.267 1498.36,823.215 1499.07,821.164 1499.78,819.116 1500.46,817.069 1501.13,815.024 1501.79,812.981 1502.43,810.941 1503.05,808.902 \n",
       "  1503.66,806.866 1504.25,804.833 1504.83,802.803 1505.39,800.775 1505.94,798.75 1506.47,796.728 1506.98,794.709 1507.48,792.694 1507.97,790.681 1508.44,788.673 \n",
       "  1508.89,786.667 1509.33,784.666 1509.75,782.668 1510.15,780.674 1510.54,778.684 1510.92,776.699 1511.28,774.717 1511.62,772.74 1511.95,770.767 1512.26,768.799 \n",
       "  1512.56,766.836 1512.85,764.877 1513.11,762.923 1513.36,760.974 1513.6,759.03 1513.82,757.091 1514.03,755.158 1514.22,753.23 1514.39,751.307 1514.55,749.39 \n",
       "  1514.7,747.478 1514.83,745.573 1514.94,743.673 1515.04,741.779 1515.13,739.892 1515.2,738.01 1515.25,736.135 1515.29,734.266 1515.32,732.403 1515.33,730.547 \n",
       "  1515.32,728.698 1515.3,726.855 1515.27,725.02 1515.22,723.191 1515.15,721.369 1515.07,719.554 1514.98,717.747 1514.87,715.947 1514.75,714.154 1514.61,712.368 \n",
       "  1514.46,710.591 1514.3,708.82 1514.12,707.058 1513.92,705.303 1513.71,703.557 1513.49,701.818 1513.26,700.087 1513,698.365 1512.74,696.651 1512.46,694.945 \n",
       "  1512.17,693.248 1511.86,691.559 1511.54,689.878 1511.21,688.206 1510.86,686.543 1510.5,684.889 1510.12,683.244 1509.73,681.607 1509.33,679.98 1508.92,678.361 \n",
       "  1508.49,676.752 1508.04,675.152 1507.59,673.562 1507.12,671.981 1506.64,670.409 1506.14,668.847 1505.63,667.294 1505.11,665.751 1504.58,664.218 1504.03,662.695 \n",
       "  1503.47,661.182 1502.9,659.678 1502.31,658.185 1501.71,656.702 1501.1,655.229 1500.48,653.766 1499.84,652.314 1499.2,650.872 1498.53,649.44 1497.86,648.019 \n",
       "  1497.18,646.608 1496.48,645.208 1495.77,643.819 1495.05,642.44 1494.32,641.073 1493.57,639.716 1492.82,638.37 1492.05,637.034 1491.27,635.71 1490.48,634.397 \n",
       "  1489.68,633.095 1488.86,631.805 1488.04,630.525 1487.2,629.257 1486.36,628 1485.5,626.754 1484.63,625.52 1483.75,624.297 1482.86,623.086 1481.96,621.886 \n",
       "  1481.04,620.698 1480.12,619.521 1479.19,618.357 1478.24,617.203 1477.29,616.062 1476.32,614.932 1475.35,613.815 1474.36,612.709 1473.37,611.615 1472.36,610.533 \n",
       "  1471.35,609.463 1470.33,608.405 1469.29,607.358 1468.25,606.325 1467.19,605.303 1466.13,604.293 1465.06,603.295 1463.98,602.31 1462.89,601.337 1461.79,600.376 \n",
       "  1460.68,599.427 1459.56,598.491 1458.44,597.567 1457.3,596.656 1456.16,595.756 1455.01,594.87 1453.85,593.995 1452.68,593.133 1451.5,592.284 1450.32,591.447 \n",
       "  1449.12,590.622 1447.92,589.81 1446.71,589.011 1445.5,588.224 1444.27,587.449 1443.04,586.687 1441.8,585.938 1440.55,585.202 1439.3,584.478 1438.04,583.766 \n",
       "  1436.77,583.067 1435.49,582.381 1434.21,581.708 1432.92,581.047 1431.62,580.399 1430.32,579.764 1429.01,579.141 1427.69,578.531 1426.37,577.933 1425.04,577.349 \n",
       "  1423.7,576.777 1422.36,576.218 1421.01,575.671 1419.66,575.138 1418.3,574.617 1416.93,574.108 1415.56,573.613 1414.19,573.13 1412.8,572.66 1411.42,572.203 \n",
       "  1410.02,571.759 1408.63,571.327 1407.22,570.908 1405.82,570.502 1404.4,570.108 1402.99,569.727 1401.56,569.359 1400.14,569.004 1398.71,568.661 1397.27,568.331 \n",
       "  1395.83,568.014 1394.39,567.709 1392.94,567.417 1391.49,567.138 1390.03,566.871 1388.57,566.617 1387.11,566.376 1385.64,566.147 1384.17,565.931 1382.69,565.727 \n",
       "  1381.22,565.536 1379.74,565.357 1378.25,565.191 1376.77,565.038 1375.28,564.897 1373.78,564.768 1372.29,564.652 1370.79,564.548 1369.29,564.457 1367.79,564.378 \n",
       "  1366.28,564.311 1364.77,564.257 1363.26,564.215 1361.75,564.185 1360.23,564.168 1358.72,564.162 1357.2,564.169 1355.68,564.188 1354.16,564.219 1352.64,564.263 \n",
       "  1351.11,564.318 1349.59,564.386 1348.06,564.465 1346.53,564.556 1345,564.66 1343.47,564.775 1341.94,564.902 1340.41,565.041 1338.88,565.192 1337.34,565.354 \n",
       "  1335.81,565.528 1334.27,565.714 1332.74,565.911 1331.21,566.12 1329.67,566.341 1328.14,566.573 1326.6,566.817 1325.07,567.072 1323.53,567.338 1322,567.616 \n",
       "  1320.46,567.905 1318.93,568.205 1317.4,568.516 1315.86,568.839 1314.33,569.172 1312.8,569.517 1311.27,569.872 1309.74,570.239 1308.22,570.616 1306.69,571.005 \n",
       "  1305.17,571.404 1303.64,571.813 1302.12,572.234 1300.6,572.665 1299.08,573.106 1297.57,573.558 1296.05,574.021 1294.54,574.494 1293.03,574.977 1291.52,575.47 \n",
       "  1290.01,575.974 1288.51,576.487 1287,577.011 1285.5,577.545 1284.01,578.089 1282.51,578.643 1281.02,579.207 1279.53,579.781 1278.05,580.364 1276.56,580.958 \n",
       "  1275.08,581.561 1273.61,582.173 1272.13,582.796 1270.66,583.427 1269.19,584.069 1267.73,584.719 1266.27,585.38 1264.81,586.049 1263.36,586.727 1261.91,587.415 \n",
       "  1260.46,588.112 1259.02,588.818 1257.58,589.533 1256.15,590.256 1254.72,590.989 1253.29,591.73 1251.87,592.48 1250.46,593.239 1249.04,594.006 1247.64,594.782 \n",
       "  1246.23,595.566 1244.83,596.358 1243.44,597.159 1242.05,597.968 1240.67,598.786 1239.29,599.611 1237.91,600.445 1236.54,601.286 1235.18,602.135 1233.82,602.992 \n",
       "  1232.47,603.857 1231.12,604.73 1229.77,605.61 1228.44,606.498 1227.1,607.393 1225.78,608.296 1224.46,609.206 1223.14,610.123 1221.83,611.048 1220.53,611.979 \n",
       "  1219.23,612.918 1217.94,613.864 1216.65,614.816 1215.37,615.775 1214.1,616.742 1212.83,617.714 1211.57,618.694 1210.32,619.68 1209.07,620.672 1207.83,621.671 \n",
       "  1206.6,622.676 1205.37,623.687 1204.15,624.705 1202.93,625.728 1201.72,626.758 1200.52,627.793 1199.33,628.835 1198.14,629.882 1196.96,630.935 1195.78,631.993 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1234.57,621.25 1195.78,631.993 1210.46,594.516 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5802)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1195.78,631.993 1196.96,630.935 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip5800)\" d=\"\n",
       "M1536.44 312.204 L1915.5 312.204 L1915.5 130.764 L1536.44 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1536.44,312.204 1915.5,312.204 1915.5,130.764 1536.44,130.764 1536.44,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1560.44,191.244 1704.44,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1728.44, 208.744)\" x=\"1728.44\" y=\"208.744\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip5800)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1560.44,251.724 1704.44,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip5800)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1728.44, 269.224)\" x=\"1728.44\" y=\"269.224\">ODE</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xylim=1.5\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "ODE_pdhg = ODEProblem(pdhg!,x0,tspan)\n",
    "sol_pdhg = solve(ODE_pdhg);\n",
    "plot(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5, dpi=100)\n",
    "plot!(sol_pdhg, vars=(1,2), color=:black, linewidth=2, label=\"ODE\", arrow=0.5, aspect_ratio=:equal)\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> for_slides.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This solves\n",
    "\n",
    "min -x_1-2x_2\n",
    "\n",
    "s.t. 2x_1+x_2 <= 4\n",
    "\n",
    "     x_1+2x_2 <= 4\n",
    "     \n",
    "     x_1,x_2 >=0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "300"
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.2\n",
    "A = [1 2; 2 1]\n",
    "c = [-3;2]\n",
    "b=[4;4]\n",
    "ini_solution=[1.0;1;0;0]\n",
    "num_iter=300\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    primal_gradient = A*solution[3:4]+c\n",
    "    dual_gradient = -A*solution[1:2]+b\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:2\n",
    "        if solution[idx] <= 0 && primal_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += primal_gradient[idx]^2\n",
    "    end\n",
    "    for idx in 1:2\n",
    "        if solution[idx+2] <= 0 && dual_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += dual_gradient[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "13.0\n",
      "13.0\n",
      "12.472\n",
      "6.641154559999999\n",
      "5.748583387135998\n",
      "4.975973779904921\n",
      "4.3072029038857\n",
      "3.7283148336034615\n",
      "3.227229319967158\n",
      "2.793489699363573\n",
      "2.418044683769108\n",
      "2.0930594782705407\n",
      "1.81175228439098\n",
      "1.568252777368832\n",
      "1.3574796040904606\n",
      "1.1750343453007028\n",
      "1.0171097292922888\n",
      "0.8804101816754053\n",
      "0.7620830532582303\n",
      "0.6596590909003239\n",
      "0.5710009090833198\n",
      "0.4942583869025222\n",
      "0.4278300597028233\n",
      "0.370329699678764\n",
      "0.320557388041938\n",
      "0.27747447508910156\n",
      "0.24018190563712616\n",
      "0.20790145751949637\n",
      "0.17995950162887617\n",
      "0.15577294460995544\n",
      "0.1348370608543775\n",
      "0.116714959875549\n",
      "0.101028469268275\n",
      "0.08745024299861873\n",
      "0.07569693033960449\n",
      "0.06552326290196178\n",
      "0.056716936367938155\n",
      "0.04909418012008732\n",
      "0.04249592231194748\n",
      "0.036784470353221764\n",
      "0.031840637537748816\n",
      "0.02756125585267541\n",
      "0.02385702306607588\n",
      "0.020650639165995254\n",
      "0.017875193262085476\n",
      "0.015472767287661183\n",
      "0.013393227364199557\n",
      "0.011593177606451116\n",
      "0.010035054536144103\n",
      "0.008686343206486338\n",
      "0.007518898679534561\n",
      "0.006508358697005079\n",
      "0.005633635288127627\n",
      "0.004876474705403255\n",
      "0.004221076504997054\n",
      "0.003653763822725448\n",
      "0.0031626979649511428\n",
      "0.0027376313584617186\n",
      "0.002369693703884474\n",
      "0.0020512068700824023\n",
      "0.001775524666743317\n",
      "0.0015368941515330374\n",
      "0.0013303355775670252\n",
      "0.001151538475942025\n",
      "0.0009967717047754264\n",
      "0.0008628055876536026\n",
      "0.0007468445166729564\n",
      "0.0006464686136321166\n",
      "0.0005595832319599647\n",
      "0.00048437524558454353\n",
      "0.0004192752125779908\n",
      "0.000362924624007504\n",
      "0.0003141475545408931\n",
      "0.0002719261232105954\n",
      "0.0002353792522510953\n",
      "0.00020374428074856026\n",
      "0.00017636104941596325\n",
      "0.00015265812437444744\n",
      "0.00013214087245852466\n",
      "0.00011438113920010256\n",
      "9.900831409160895e-5\n",
      "8.570159667769343e-5\n",
      "7.418330208420851e-5\n",
      "6.421306628408692e-5\n",
      "5.5582830175509416e-5\n",
      "4.811249779991864e-5\n",
      "4.164617809561092e-5\n",
      "3.60489317595567e-5\n",
      "3.1203955331066546e-5\n",
      "2.7010143734567587e-5\n",
      "2.3379980416644097e-5\n",
      "2.0237711048643623e-5\n",
      "1.7517762683706536e-5\n",
      "1.5163375379016269e-5\n",
      "1.3125417728076771e-5\n",
      "1.1361361585423975e-5\n",
      "9.834394588343256e-6\n",
      "8.51265195566946e-6\n",
      "7.368551532828529e-6\n",
      "6.378218206817121e-6\n",
      "5.520985679819893e-6\n",
      "4.778965204452215e-6\n",
      "4.136672280973508e-6\n",
      "3.580703526411631e-6\n",
      "3.0994569724620488e-6\n",
      "2.682889955364007e-6\n",
      "2.3223095453639667e-6\n",
      "2.010191142468008e-6\n",
      "1.7400214529199798e-6\n",
      "1.5061625696473211e-6\n",
      "1.3037343202867066e-6\n",
      "1.1285124276399543e-6\n",
      "9.768403573653557e-7\n",
      "8.455530133351337e-7\n",
      "7.319106883427595e-7\n",
      "6.335418918295396e-7\n",
      "5.483938615677175e-7\n",
      "4.7468972657338125e-7\n",
      "4.108914273217489e-7\n",
      "3.5566761949024165e-7\n",
      "3.0786589143062847e-7\n",
      "2.66488715622448e-7\n",
      "2.306726322427929e-7\n",
      "1.996702304693148e-7\n",
      "1.728345514941983e-7\n",
      "1.4960558777335726e-7\n",
      "1.2949859677658398e-7\n",
      "1.120939853697929e-7\n",
      "9.702855373623206e-8\n",
      "8.398791611414287e-8\n",
      "7.269994018841945e-8\n",
      "6.292906822697091e-8\n",
      "5.447140145716818e-8\n",
      "4.715044510138687e-8\n",
      "4.081342527979146e-8\n",
      "3.532810092218859e-8\n",
      "3.0580004158332806e-8\n",
      "2.6470051599485482e-8\n",
      "2.291247666452255e-8\n",
      "1.9833039800743912e-8\n",
      "1.7167479251466643e-8\n",
      "1.4860170040116433e-8\n",
      "1.2862963186743943e-8\n",
      "1.113418093445706e-8\n",
      "9.637747016890316e-9\n",
      "8.342433817741488e-9\n",
      "7.221210712574003e-9\n",
      "6.250679992827892e-9\n",
      "5.410588601785068e-9\n",
      "4.683405493703696e-9\n",
      "4.0539557953275225e-9\n",
      "3.5091041364425473e-9\n",
      "3.037480540524247e-9\n",
      "2.629243155883986e-9\n",
      "2.275872875726953e-9\n",
      "1.969995561230565e-9\n",
      "1.7052281577906053e-9\n",
      "1.4760454933871853e-9\n",
      "1.2776649790744504e-9\n",
      "1.1059468058843322e-9\n",
      "9.573075551950534e-10\n",
      "8.286454197766128e-10\n",
      "7.172754753587498e-10\n",
      "6.208736514667061e-10\n",
      "5.374282327028546e-10\n",
      "4.6519787822102797e-10\n",
      "4.0267528338364585e-10\n",
      "3.4855572529655735e-10\n",
      "3.017098358213753e-10\n",
      "2.611600338888697e-10\n",
      "2.2606012533447995e-10\n",
      "1.9567764448970429e-10\n",
      "1.6937856906812666e-10\n",
      "1.4661408939092654e-10\n",
      "1.2690915577844953e-10\n",
      "1.0985256524089932e-10\n",
      "9.508838047031737e-11\n",
      "8.230850213543521e-11\n",
      "7.124623944977812e-11\n",
      "6.167074487028571e-11\n",
      "5.338219676125618e-11\n",
      "4.6207629516445455e-11\n",
      "3.99973241125844e-11\n",
      "3.462168375362871e-11\n",
      "2.996852945535523e-11\n",
      "2.594075909737996e-11\n",
      "2.245432107587836e-11\n",
      "1.9436460321673475e-11\n",
      "1.6824200056400157e-11\n",
      "1.4563027570975795e-11\n",
      "1.2605756667286632e-11\n",
      "1.091154297417827e-11\n",
      "9.445031597181296e-12\n",
      "8.175619350440116e-12\n",
      "7.076816109383248e-12\n",
      "6.125692025141438e-12\n",
      "5.302399016390298e-12\n",
      "4.589756588746743e-12\n",
      "3.9728933031843545e-12\n",
      "3.4389364434004767e-12\n",
      "2.976743385106365e-12\n",
      "2.576669072953016e-12\n",
      "2.230364750009114e-12\n",
      "1.930603728461393e-12\n",
      "1.6711305876462972e-12\n",
      "1.4465306368171203e-12\n",
      "1.2521169199399229e-12\n",
      "1.0838324057390583e-12\n",
      "9.381653305155401e-13\n",
      "8.120759102520789e-13\n",
      "7.029329080640674e-13\n",
      "6.084587251157608e-13\n",
      "5.266818727518496e-13\n",
      "4.558958290811484e-13\n",
      "3.9462343006046455e-13\n",
      "3.4158604105196565e-13\n",
      "2.9567687695176363e-13\n",
      "2.559379043930281e-13\n",
      "2.2153985001203925e-13\n",
      "1.9176489419586704e-13\n",
      "1.6599169246565713e-13\n",
      "1.436824089752859e-13\n",
      "1.2437149337068216e-13\n",
      "1.0765596454907309e-13\n",
      "9.318700288871007e-14\n",
      "8.066266963256605e-14\n",
      "6.98216068385157e-14\n",
      "6.043758298268043e-14\n",
      "5.231477181961991e-14\n",
      "4.5283666488560245e-14\n",
      "3.9197541738336075e-14\n",
      "3.392939199531238e-14\n",
      "2.936928176733278e-14\n",
      "2.5422050298453593e-14\n",
      "2.200532668024912e-14\n",
      "1.9047810862466678e-14\n",
      "1.6487785041837023e-14\n",
      "1.4271826748831362e-14\n",
      "1.235369317725806e-14\n",
      "1.0693356814234577e-14\n",
      "9.256169615822666e-15\n",
      "8.012140412350373e-15\n",
      "6.93530876708098e-15\n",
      "6.003203274766236e-15\n",
      "5.196372754320117e-15\n",
      "4.4979802705711405e-15\n",
      "3.893451716553134e-15\n",
      "3.3701717828623824e-15\n",
      "2.917220672083528e-15\n",
      "2.5251462201880513e-15\n",
      "2.1857665985911148e-15\n",
      "1.891999593928958e-15\n",
      "1.6377148458509834e-15\n",
      "1.4176059646586912e-15\n",
      "1.2270797114492158e-15\n",
      "1.062160209988758e-15\n",
      "9.194058802003666e-16\n",
      "7.958377344361393e-16\n",
      "6.888771274595145e-16\n",
      "5.962920631879856e-16\n",
      "5.161503920925968e-16\n",
      "4.467797848582391e-16\n",
      "3.867325805866958e-16\n",
      "3.347557109999182e-16\n",
      "2.8976454687134784e-16\n",
      "2.508201869437623e-16\n",
      "2.1710995198453373e-16\n",
      "1.87930377646965e-16\n",
      "1.626725273535725e-16\n",
      "1.4080933909274955e-16\n",
      "1.218845695770385e-16\n",
      "1.0550328983909056e-16\n",
      "9.132364338556244e-17\n",
      "7.904975251928786e-17\n",
      "6.842546504307539e-17\n",
      "5.922908678449206e-17\n",
      "5.1268698121290067e-17\n",
      "4.437818552501994e-17\n",
      "3.841375614039397e-17\n",
      "3.325094656931051e-17\n",
      "2.878201839202959e-17\n",
      "2.4913712680698024e-17\n",
      "2.1565309978747032e-17\n",
      "1.8666932491900297e-17\n",
      "1.6158097811239743e-17\n",
      "1.3986449945044897e-17\n",
      "1.2106670430654276e-17\n",
      "1.0479532858647535e-17\n",
      "9.07108257499244e-18\n",
      "7.851926922842114e-18\n",
      "6.796628371869827e-18\n",
      "5.883160764379033e-18\n",
      "5.092464120978012e-18\n",
      "4.4080365563974856e-18\n",
      "3.815596885033162e-18\n",
      "3.3027807425162804e-18\n",
      "2.858887406071332e-18\n",
      "2.474653024005362e-18\n",
      "2.1420598490022558e-18\n",
      "1.8541676548230833e-18\n"
     ]
    }
   ],
   "source": [
    "solutions = zeros(4, num_iter)\n",
    "current_solution = copy(ini_solution)\n",
    "for i in 1:num_iter\n",
    "    println(lyapunov(current_solution, A, c, b))\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution[1:2] -= s*(A*current_solution[3:4]+c)\n",
    "    middle_solution[3:4] -= s*(-A*current_solution[1:2]+b)\n",
    "    middle_solution[middle_solution.<0.] .= 0\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1:2] -= s*(A*middle_solution[3:4]+c)\n",
    "    next_solution[3:4] -= s*(-A*middle_solution[1:2]+b)\n",
    "    next_solution[next_solution.<0.] .= 0\n",
    "    current_solution = copy(next_solution)\n",
    "end\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2100\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2100)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2101\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2100)\" d=\"\n",
       "M513.14 1487.47 L1953.37 1487.47 L1953.37 47.2441 L513.14 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2102\">\n",
       "    <rect x=\"513\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1487.47 513.14,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  993.217,1487.47 993.217,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1473.29,1487.47 1473.29,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1953.37,1487.47 1953.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1487.47 1953.37,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,1007.4 1953.37,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,527.321 1953.37,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  513.14,47.2441 1953.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  993.217,1007.4 1281.26,1199.43 1569.31,1391.46 1811.27,1487.47 1964.43,1487.47 2005.85,1487.47 1942.87,1487.47 1801.19,1487.47 1617.7,1487.47 1432.07,1487.47 \n",
       "  1279.04,1487.47 1182.63,1487.47 1153.12,1487.47 1187.01,1487.47 1269.47,1487.47 1378.68,1487.47 1490.78,1487.47 1584.56,1487.47 1645.09,1487.47 1665.6,1487.47 \n",
       "  1647.66,1487.47 1599.77,1487.47 1534.84,1487.47 1467.22,1487.47 1409.81,1487.47 1371.9,1487.47 1357.91,1487.47 1367.21,1487.47 1394.95,1487.47 1433.5,1487.47 \n",
       "  1474.26,1487.47 1509.36,1487.47 1533.05,1487.47 1542.46,1487.47 1537.77,1487.47 1521.75,1487.47 1498.88,1487.47 1474.34,1487.47 1452.9,1487.47 1438.13,1487.47 \n",
       "  1431.87,1487.47 1434.14,1487.47 1443.37,1487.47 1456.91,1487.47 1471.68,1487.47 1484.76,1487.47 1493.95,1487.47 1498.08,1487.47 1497.05,1487.47 1491.75,1487.47 \n",
       "  1483.73,1487.47 1474.86,1487.47 1466.89,1487.47 1461.18,1487.47 1458.48,1487.47 1458.9,1487.47 1461.93,1487.47 1466.66,1487.47 1471.99,1487.47 1476.84,1487.47 \n",
       "  1480.39,1487.47 1482.14,1487.47 1482.01,1487.47 1480.28,1487.47 1477.49,1487.47 1474.29,1487.47 1471.34,1487.47 1469.15,1487.47 1468.02,1487.47 1468.02,1487.47 \n",
       "  1469,1487.47 1470.65,1487.47 1472.56,1487.47 1474.35,1487.47 1475.71,1487.47 1476.44,1487.47 1476.48,1487.47 1475.93,1487.47 1474.96,1487.47 1473.81,1487.47 \n",
       "  1472.72,1487.47 1471.89,1487.47 1471.42,1487.47 1471.37,1487.47 1471.68,1487.47 1472.25,1487.47 1472.93,1487.47 1473.59,1487.47 1474.11,1487.47 1474.4,1487.47 \n",
       "  1474.45,1487.47 1474.28,1487.47 1473.95,1487.47 1473.54,1487.47 1473.14,1487.47 1472.82,1487.47 1472.63,1487.47 1472.59,1487.47 1472.69,1487.47 1472.88,1487.47 \n",
       "  1473.13,1487.47 1473.37,1487.47 1473.57,1487.47 1473.68,1487.47 1473.71,1487.47 1473.66,1487.47 1473.55,1487.47 1473.4,1487.47 1473.26,1487.47 1473.14,1487.47 \n",
       "  1473.06,1487.47 1473.04,1487.47 1473.07,1487.47 1473.14,1487.47 1473.22,1487.47 1473.31,1487.47 1473.38,1487.47 1473.43,1487.47 1473.45,1487.47 1473.43,1487.47 \n",
       "  1473.39,1487.47 1473.34,1487.47 1473.29,1487.47 1473.24,1487.47 1473.21,1487.47 1473.2,1487.47 1473.21,1487.47 1473.23,1487.47 1473.26,1487.47 1473.3,1487.47 \n",
       "  1473.32,1487.47 1473.34,1487.47 1473.35,1487.47 1473.34,1487.47 1473.33,1487.47 1473.31,1487.47 1473.29,1487.47 1473.28,1487.47 1473.27,1487.47 1473.26,1487.47 \n",
       "  1473.26,1487.47 1473.27,1487.47 1473.28,1487.47 1473.29,1487.47 1473.3,1487.47 1473.31,1487.47 1473.31,1487.47 1473.31,1487.47 1473.31,1487.47 1473.3,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.28,1487.47 1473.28,1487.47 1473.28,1487.47 1473.28,1487.47 1473.29,1487.47 1473.29,1487.47 1473.3,1487.47 1473.3,1487.47 \n",
       "  1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.3,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 1473.29,1487.47 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"993.217\" y2=\"991.398\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"977.217\" y2=\"1007.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"993.217\" y2=\"1023.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"993.217\" y1=\"1007.4\" x2=\"1009.22\" y2=\"1007.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1281.26\" y2=\"1183.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1265.26\" y2=\"1199.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1281.26\" y2=\"1215.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1281.26\" y1=\"1199.43\" x2=\"1297.26\" y2=\"1199.43\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1569.31\" y2=\"1375.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1553.31\" y2=\"1391.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1569.31\" y2=\"1407.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1569.31\" y1=\"1391.46\" x2=\"1585.31\" y2=\"1391.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1811.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1795.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1811.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1811.27\" y1=\"1487.47\" x2=\"1827.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1942.87\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1926.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1942.87\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1942.87\" y1=\"1487.47\" x2=\"1958.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1801.19\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1785.19\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1801.19\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1801.19\" y1=\"1487.47\" x2=\"1817.19\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1617.7\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1601.7\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1617.7\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1617.7\" y1=\"1487.47\" x2=\"1633.7\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1432.07\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1416.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1432.07\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1432.07\" y1=\"1487.47\" x2=\"1448.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1279.04\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1263.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1279.04\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1279.04\" y1=\"1487.47\" x2=\"1295.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1182.63\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1166.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1182.63\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1182.63\" y1=\"1487.47\" x2=\"1198.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1153.12\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1137.12\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1153.12\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1153.12\" y1=\"1487.47\" x2=\"1169.12\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1187.01\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1171.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1187.01\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1187.01\" y1=\"1487.47\" x2=\"1203.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1269.47\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1253.47\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1269.47\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1269.47\" y1=\"1487.47\" x2=\"1285.47\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1378.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1362.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1378.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1378.68\" y1=\"1487.47\" x2=\"1394.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1490.78\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1474.78\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1490.78\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1490.78\" y1=\"1487.47\" x2=\"1506.78\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1584.56\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1568.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1584.56\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1584.56\" y1=\"1487.47\" x2=\"1600.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1645.09\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1629.09\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1645.09\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1645.09\" y1=\"1487.47\" x2=\"1661.09\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1665.6\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1649.6\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1665.6\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1665.6\" y1=\"1487.47\" x2=\"1681.6\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1647.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1631.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1647.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1647.66\" y1=\"1487.47\" x2=\"1663.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1599.77\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1583.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1599.77\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1599.77\" y1=\"1487.47\" x2=\"1615.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1534.84\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1518.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1534.84\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1534.84\" y1=\"1487.47\" x2=\"1550.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1467.22\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1451.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1467.22\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1467.22\" y1=\"1487.47\" x2=\"1483.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1409.81\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1393.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1409.81\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1409.81\" y1=\"1487.47\" x2=\"1425.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1371.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1355.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1371.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1371.9\" y1=\"1487.47\" x2=\"1387.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1357.91\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1341.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1357.91\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1357.91\" y1=\"1487.47\" x2=\"1373.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1367.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1351.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1367.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1367.21\" y1=\"1487.47\" x2=\"1383.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1394.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1378.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1394.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1394.95\" y1=\"1487.47\" x2=\"1410.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1433.5\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1417.5\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1433.5\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1433.5\" y1=\"1487.47\" x2=\"1449.5\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1474.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1458.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1474.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.26\" y1=\"1487.47\" x2=\"1490.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1509.36\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1493.36\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1509.36\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1509.36\" y1=\"1487.47\" x2=\"1525.36\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1533.05\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1517.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1533.05\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1533.05\" y1=\"1487.47\" x2=\"1549.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1542.46\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1526.46\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1542.46\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1542.46\" y1=\"1487.47\" x2=\"1558.46\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1537.77\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1521.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1537.77\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1537.77\" y1=\"1487.47\" x2=\"1553.77\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1521.75\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1505.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1521.75\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1521.75\" y1=\"1487.47\" x2=\"1537.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1498.88\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1482.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1498.88\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.88\" y1=\"1487.47\" x2=\"1514.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1474.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1458.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1474.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.34\" y1=\"1487.47\" x2=\"1490.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1452.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1436.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1452.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1452.9\" y1=\"1487.47\" x2=\"1468.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1438.13\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1422.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1438.13\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1438.13\" y1=\"1487.47\" x2=\"1454.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1431.87\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1415.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1431.87\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1431.87\" y1=\"1487.47\" x2=\"1447.87\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1434.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1418.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1434.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1434.14\" y1=\"1487.47\" x2=\"1450.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1443.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1427.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1443.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1443.37\" y1=\"1487.47\" x2=\"1459.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1456.91\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1440.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1456.91\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1456.91\" y1=\"1487.47\" x2=\"1472.91\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1455.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1487.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1484.76\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1468.76\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1484.76\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1484.76\" y1=\"1487.47\" x2=\"1500.76\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1493.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1477.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1493.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1493.95\" y1=\"1487.47\" x2=\"1509.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1498.08\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1482.08\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1498.08\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1498.08\" y1=\"1487.47\" x2=\"1514.08\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1497.05\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1481.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1497.05\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1497.05\" y1=\"1487.47\" x2=\"1513.05\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1491.75\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1475.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1491.75\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1491.75\" y1=\"1487.47\" x2=\"1507.75\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1483.73\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1467.73\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1483.73\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1483.73\" y1=\"1487.47\" x2=\"1499.73\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1474.86\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1458.86\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1474.86\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.86\" y1=\"1487.47\" x2=\"1490.86\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1466.89\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1450.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1466.89\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.89\" y1=\"1487.47\" x2=\"1482.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1461.18\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1445.18\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1461.18\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.18\" y1=\"1487.47\" x2=\"1477.18\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1458.48\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1442.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1458.48\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.48\" y1=\"1487.47\" x2=\"1474.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1458.9\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1442.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1458.9\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1458.9\" y1=\"1487.47\" x2=\"1474.9\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1461.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1445.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1461.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1461.93\" y1=\"1487.47\" x2=\"1477.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1466.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1450.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1466.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1466.66\" y1=\"1487.47\" x2=\"1482.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1471.99\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1455.99\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1471.99\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.99\" y1=\"1487.47\" x2=\"1487.99\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1476.84\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1460.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1476.84\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.84\" y1=\"1487.47\" x2=\"1492.84\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1480.39\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1464.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1480.39\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.39\" y1=\"1487.47\" x2=\"1496.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1482.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1466.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1482.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.14\" y1=\"1487.47\" x2=\"1498.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1482.01\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1466.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1482.01\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1482.01\" y1=\"1487.47\" x2=\"1498.01\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1480.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1464.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1480.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1480.28\" y1=\"1487.47\" x2=\"1496.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1477.49\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1461.49\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1477.49\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1477.49\" y1=\"1487.47\" x2=\"1493.49\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1474.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1458.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1474.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.29\" y1=\"1487.47\" x2=\"1490.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1471.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1455.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1471.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.34\" y1=\"1487.47\" x2=\"1487.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1469.15\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1453.15\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1469.15\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469.15\" y1=\"1487.47\" x2=\"1485.15\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1452.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1484.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1452.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1468.02\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1468.02\" y1=\"1487.47\" x2=\"1484.02\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1469\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1453\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1469\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1469\" y1=\"1487.47\" x2=\"1485\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1470.65\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1454.65\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1470.65\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1470.65\" y1=\"1487.47\" x2=\"1486.65\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1472.56\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1456.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1472.56\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.56\" y1=\"1487.47\" x2=\"1488.56\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1474.35\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1458.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1474.35\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.35\" y1=\"1487.47\" x2=\"1490.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1475.71\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1459.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1475.71\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.71\" y1=\"1487.47\" x2=\"1491.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1476.44\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1460.44\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1476.44\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.44\" y1=\"1487.47\" x2=\"1492.44\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1476.48\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1460.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1476.48\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1476.48\" y1=\"1487.47\" x2=\"1492.48\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1475.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1459.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1475.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1475.93\" y1=\"1487.47\" x2=\"1491.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1474.96\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1458.96\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1474.96\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.96\" y1=\"1487.47\" x2=\"1490.96\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1473.81\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1457.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1473.81\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.81\" y1=\"1487.47\" x2=\"1489.81\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1472.72\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1456.72\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1472.72\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.72\" y1=\"1487.47\" x2=\"1488.72\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1471.89\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1455.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1471.89\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.89\" y1=\"1487.47\" x2=\"1487.89\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1471.42\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1455.42\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1471.42\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.42\" y1=\"1487.47\" x2=\"1487.42\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1471.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1455.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1471.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.37\" y1=\"1487.47\" x2=\"1487.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1455.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1471.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1471.68\" y1=\"1487.47\" x2=\"1487.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1472.25\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1456.25\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1472.25\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.25\" y1=\"1487.47\" x2=\"1488.25\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1472.93\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1456.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1472.93\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.93\" y1=\"1487.47\" x2=\"1488.93\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1473.59\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1457.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1473.59\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.59\" y1=\"1487.47\" x2=\"1489.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1474.11\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1458.11\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1474.11\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.11\" y1=\"1487.47\" x2=\"1490.11\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1474.4\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1458.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1474.4\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.4\" y1=\"1487.47\" x2=\"1490.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1474.45\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1458.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1474.45\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.45\" y1=\"1487.47\" x2=\"1490.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1474.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1458.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1474.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1474.28\" y1=\"1487.47\" x2=\"1490.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1473.95\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1457.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1473.95\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.95\" y1=\"1487.47\" x2=\"1489.95\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1473.54\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1457.54\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1473.54\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.54\" y1=\"1487.47\" x2=\"1489.54\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1472.82\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1456.82\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1472.82\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.82\" y1=\"1487.47\" x2=\"1488.82\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1472.63\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1456.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1472.63\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.63\" y1=\"1487.47\" x2=\"1488.63\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1472.59\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1456.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1472.59\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.59\" y1=\"1487.47\" x2=\"1488.59\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1472.69\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1456.69\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1472.69\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.69\" y1=\"1487.47\" x2=\"1488.69\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1472.88\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1456.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1472.88\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1472.88\" y1=\"1487.47\" x2=\"1488.88\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1473.13\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1457.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1473.13\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.13\" y1=\"1487.47\" x2=\"1489.13\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1473.37\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1457.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1473.37\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.37\" y1=\"1487.47\" x2=\"1489.37\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1473.57\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1457.57\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1473.57\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.57\" y1=\"1487.47\" x2=\"1489.57\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1473.68\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1457.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1473.68\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.68\" y1=\"1487.47\" x2=\"1489.68\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1473.71\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1457.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1473.71\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.71\" y1=\"1487.47\" x2=\"1489.71\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1473.66\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1457.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1473.66\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.66\" y1=\"1487.47\" x2=\"1489.66\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1473.55\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1457.55\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1473.55\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.55\" y1=\"1487.47\" x2=\"1489.55\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1473.4\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1457.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1473.4\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.4\" y1=\"1487.47\" x2=\"1489.4\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1473.06\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1457.06\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1473.06\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.06\" y1=\"1487.47\" x2=\"1489.06\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1473.04\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1457.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1473.04\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.04\" y1=\"1487.47\" x2=\"1489.04\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1473.07\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1457.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1473.07\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.07\" y1=\"1487.47\" x2=\"1489.07\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1457.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1473.14\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.14\" y1=\"1487.47\" x2=\"1489.14\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1473.22\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1457.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1473.22\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.22\" y1=\"1487.47\" x2=\"1489.22\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1473.38\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1457.38\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1473.38\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.38\" y1=\"1487.47\" x2=\"1489.38\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1457.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1489.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1473.45\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1457.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1473.45\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.45\" y1=\"1487.47\" x2=\"1489.45\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1457.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1473.43\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.43\" y1=\"1487.47\" x2=\"1489.43\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1473.39\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1457.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1473.39\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.39\" y1=\"1487.47\" x2=\"1489.39\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1473.24\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1457.24\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1473.24\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.24\" y1=\"1487.47\" x2=\"1489.24\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1457.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1489.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1473.2\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1457.2\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1473.2\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.2\" y1=\"1487.47\" x2=\"1489.2\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1457.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1473.21\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.21\" y1=\"1487.47\" x2=\"1489.21\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1473.23\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1457.23\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1473.23\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.23\" y1=\"1487.47\" x2=\"1489.23\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1473.32\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1457.32\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1473.32\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.32\" y1=\"1487.47\" x2=\"1489.32\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1473.35\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1457.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1473.35\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.35\" y1=\"1487.47\" x2=\"1489.35\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1457.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1473.34\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.34\" y1=\"1487.47\" x2=\"1489.34\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1473.33\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1457.33\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1473.33\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.33\" y1=\"1487.47\" x2=\"1489.33\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1457.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1489.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1457.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1473.26\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.26\" y1=\"1487.47\" x2=\"1489.26\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1457.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1473.27\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.27\" y1=\"1487.47\" x2=\"1489.27\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1457.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1473.31\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.31\" y1=\"1487.47\" x2=\"1489.31\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1457.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1473.28\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.28\" y1=\"1487.47\" x2=\"1489.28\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1457.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1473.3\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.3\" y1=\"1487.47\" x2=\"1489.3\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1471.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1457.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1473.29\" y2=\"1503.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2102)\" x1=\"1473.29\" y1=\"1487.47\" x2=\"1489.29\" y2=\"1487.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip2102)\" d=\"M1153.24 807.372 L1143.84 834.412 L1115.2 835.012 L1138.04 852.332 L1129.72 879.732 L1153.24 863.372 L1176.76 879.732 L1168.44 852.332 L1191.28 835.012 L1162.64 834.412 L1153.24 807.372 Z\" fill=\"#e26f46\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"#000000\" stroke-opacity=\"1\" stroke-width=\"3.2\"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  513.14,1487.47 513.14,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  513.14,527.321 1153.24,847.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1153.24,847.372 1473.29,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2102)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1473.29,1487.47 513.14,1487.47 \n",
       "  \"/>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 130,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions[1,:], solutions[2,:], markershape=:+, markercolor=:black, axis=false)\n",
    "plot!([4/3],[4/3], markershape=:star5, label=\"optimal solution\", markersize = 10,\n",
    "      legend=false, aspect_ratio=:equal)\n",
    "plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "xlims!((0,3))\n",
    "ylims!((0,3))\n",
    "\n",
    "\n",
    "# savefig(\"mp_2d\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2500\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2501\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M113.754 1487.47 L2352.76 1487.47 L2352.76 47.2441 L113.754 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2502\">\n",
       "    <rect x=\"113\" y=\"47\" width=\"2240\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  170.058,1487.47 170.058,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  876.501,1487.47 876.501,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1582.94,1487.47 1582.94,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1009.73 2352.76,1009.73 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,572.756 2352.76,572.756 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,135.778 2352.76,135.778 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 113.754,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  170.058,1487.47 170.058,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  876.501,1487.47 876.501,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1582.94,1487.47 1582.94,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1446.71 140.622,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1009.73 140.622,1009.73 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,572.756 140.622,572.756 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,135.778 140.622,135.778 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 170.058, 1541.47)\" x=\"170.058\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 876.501, 1541.47)\" x=\"876.501\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1582.94, 1541.47)\" x=\"1582.94\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2289.39, 1541.47)\" x=\"2289.39\" y=\"1541.47\">300</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1464.21)\" x=\"89.7545\" y=\"1464.21\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1027.23)\" x=\"89.7545\" y=\"1027.23\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 590.256)\" x=\"89.7545\" y=\"590.256\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 153.278)\" x=\"89.7545\" y=\"153.278\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1009.73 184.187,747.548 191.251,485.361 198.316,265.124 205.38,125.71 212.445,88.0053 219.509,145.338 226.573,274.294 233.638,441.313 240.702,610.281 \n",
       "  247.767,749.574 254.831,837.33 261.896,864.186 268.96,833.343 276.024,758.281 283.089,658.874 290.153,556.844 297.218,471.48 304.282,416.385 311.347,397.718 \n",
       "  318.411,414.047 325.476,457.638 332.54,516.736 339.604,578.289 346.669,630.542 353.733,665.047 360.798,677.786 367.862,669.319 374.927,644.068 381.991,608.975 \n",
       "  389.055,571.877 396.12,539.928 403.184,518.366 410.249,509.796 417.313,514.064 424.378,528.652 431.442,549.464 438.506,571.803 445.571,591.316 452.635,604.762 \n",
       "  459.7,610.461 466.764,608.396 473.829,599.993 480.893,587.665 487.957,574.227 495.022,562.322 502.086,553.953 509.151,550.2 516.215,551.137 523.28,555.961 \n",
       "  530.344,563.254 537.409,571.33 544.473,578.586 551.537,583.784 558.602,586.237 565.666,585.859 572.731,583.099 579.795,578.791 586.86,573.942 593.924,569.524 \n",
       "  600.988,566.3 608.053,564.708 615.117,564.823 622.182,566.396 629.246,568.937 636.311,571.846 643.375,574.533 650.439,576.529 657.504,577.556 664.568,577.555 \n",
       "  671.633,576.663 678.697,575.166 685.762,573.423 692.826,571.79 699.89,570.557 706.955,569.897 714.019,569.857 721.084,570.36 728.148,571.24 735.213,572.284 \n",
       "  742.277,573.275 749.342,574.036 756.406,574.458 763.47,574.507 770.535,574.225 777.599,573.708 784.664,573.084 791.728,572.483 798.793,572.013 805.857,571.745 \n",
       "  812.921,571.7 819.986,571.858 827.05,572.161 834.115,572.534 841.179,572.898 848.244,573.187 855.308,573.357 862.372,573.393 869.437,573.306 876.501,573.129 \n",
       "  883.566,572.906 890.63,572.686 897.695,572.508 904.759,572.4 911.823,572.373 918.888,572.421 925.952,572.524 933.017,572.657 940.081,572.79 947.146,572.899 \n",
       "  954.21,572.967 961.275,572.987 968.339,572.961 975.403,572.901 982.468,572.822 989.532,572.741 996.597,572.674 1003.66,572.632 1010.73,572.618 1017.79,572.632 \n",
       "  1024.85,572.667 1031.92,572.714 1038.98,572.762 1046.05,572.803 1053.11,572.83 1060.18,572.84 1067.24,572.832 1074.31,572.812 1081.37,572.784 1088.43,572.755 \n",
       "  1095.5,572.73 1102.56,572.713 1109.63,572.707 1116.69,572.71 1123.76,572.722 1130.82,572.739 1137.89,572.756 1144.95,572.772 1152.01,572.782 1159.08,572.786 \n",
       "  1166.14,572.784 1173.21,572.778 1180.27,572.768 1187.34,572.757 1194.4,572.748 1201.47,572.741 1208.53,572.739 1215.59,572.739 1222.66,572.743 1229.72,572.749 \n",
       "  1236.79,572.756 1243.85,572.761 1250.92,572.765 1257.98,572.767 1265.05,572.767 1272.11,572.765 1279.17,572.761 1286.24,572.757 1293.3,572.754 1300.37,572.751 \n",
       "  1307.43,572.75 1314.5,572.75 1321.56,572.751 1328.63,572.754 1335.69,572.756 1342.75,572.758 1349.82,572.759 1356.88,572.76 1363.95,572.76 1371.01,572.76 \n",
       "  1378.08,572.758 1385.14,572.757 1392.2,572.756 1399.27,572.755 1406.33,572.754 1413.4,572.754 1420.46,572.755 1427.53,572.755 1434.59,572.756 1441.66,572.757 \n",
       "  1448.72,572.757 1455.78,572.758 1462.85,572.758 1469.91,572.758 1476.98,572.757 1484.04,572.757 1491.11,572.756 1498.17,572.756 1505.24,572.756 1512.3,572.756 \n",
       "  1519.36,572.756 1526.43,572.756 1533.49,572.756 1540.56,572.757 1547.62,572.757 1554.69,572.757 1561.75,572.757 1568.82,572.757 1575.88,572.757 1582.94,572.757 \n",
       "  1590.01,572.756 1597.07,572.756 1604.14,572.756 1611.2,572.756 1618.27,572.756 1625.33,572.756 1632.4,572.756 1639.46,572.756 1646.52,572.757 1653.59,572.757 \n",
       "  1660.65,572.757 1667.72,572.757 1674.78,572.757 1681.85,572.756 1688.91,572.756 1695.98,572.756 1703.04,572.756 1710.1,572.756 1717.17,572.756 1724.23,572.756 \n",
       "  1731.3,572.756 1738.36,572.756 1745.43,572.756 1752.49,572.757 1759.56,572.757 1766.62,572.757 1773.68,572.756 1780.75,572.756 1787.81,572.756 1794.88,572.756 \n",
       "  1801.94,572.756 1809.01,572.756 1816.07,572.756 1823.14,572.756 1830.2,572.756 1837.26,572.756 1844.33,572.756 1851.39,572.756 1858.46,572.756 1865.52,572.756 \n",
       "  1872.59,572.756 1879.65,572.756 1886.72,572.756 1893.78,572.756 1900.84,572.756 1907.91,572.756 1914.97,572.756 1922.04,572.756 1929.1,572.756 1936.17,572.756 \n",
       "  1943.23,572.756 1950.3,572.756 1957.36,572.756 1964.42,572.756 1971.49,572.756 1978.55,572.756 1985.62,572.756 1992.68,572.756 1999.75,572.756 2006.81,572.756 \n",
       "  2013.88,572.756 2020.94,572.756 2028,572.756 2035.07,572.756 2042.13,572.756 2049.2,572.756 2056.26,572.756 2063.33,572.756 2070.39,572.756 2077.45,572.756 \n",
       "  2084.52,572.756 2091.58,572.756 2098.65,572.756 2105.71,572.756 2112.78,572.756 2119.84,572.756 2126.91,572.756 2133.97,572.756 2141.03,572.756 2148.1,572.756 \n",
       "  2155.16,572.756 2162.23,572.756 2169.29,572.756 2176.36,572.756 2183.42,572.756 2190.49,572.756 2197.55,572.756 2204.61,572.756 2211.68,572.756 2218.74,572.756 \n",
       "  2225.81,572.756 2232.87,572.756 2239.94,572.756 2247,572.756 2254.07,572.756 2261.13,572.756 2268.19,572.756 2275.26,572.756 2282.32,572.756 2289.39,572.756 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2502)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1009.73 184.187,1184.53 191.251,1359.32 198.316,1446.71 205.38,1446.71 212.445,1446.71 219.509,1446.71 226.573,1446.71 233.638,1446.71 240.702,1446.71 \n",
       "  247.767,1446.71 254.831,1446.71 261.896,1446.71 268.96,1446.71 276.024,1446.71 283.089,1446.71 290.153,1446.71 297.218,1446.71 304.282,1446.71 311.347,1446.71 \n",
       "  318.411,1446.71 325.476,1446.71 332.54,1446.71 339.604,1446.71 346.669,1446.71 353.733,1446.71 360.798,1446.71 367.862,1446.71 374.927,1446.71 381.991,1446.71 \n",
       "  389.055,1446.71 396.12,1446.71 403.184,1446.71 410.249,1446.71 417.313,1446.71 424.378,1446.71 431.442,1446.71 438.506,1446.71 445.571,1446.71 452.635,1446.71 \n",
       "  459.7,1446.71 466.764,1446.71 473.829,1446.71 480.893,1446.71 487.957,1446.71 495.022,1446.71 502.086,1446.71 509.151,1446.71 516.215,1446.71 523.28,1446.71 \n",
       "  530.344,1446.71 537.409,1446.71 544.473,1446.71 551.537,1446.71 558.602,1446.71 565.666,1446.71 572.731,1446.71 579.795,1446.71 586.86,1446.71 593.924,1446.71 \n",
       "  600.988,1446.71 608.053,1446.71 615.117,1446.71 622.182,1446.71 629.246,1446.71 636.311,1446.71 643.375,1446.71 650.439,1446.71 657.504,1446.71 664.568,1446.71 \n",
       "  671.633,1446.71 678.697,1446.71 685.762,1446.71 692.826,1446.71 699.89,1446.71 706.955,1446.71 714.019,1446.71 721.084,1446.71 728.148,1446.71 735.213,1446.71 \n",
       "  742.277,1446.71 749.342,1446.71 756.406,1446.71 763.47,1446.71 770.535,1446.71 777.599,1446.71 784.664,1446.71 791.728,1446.71 798.793,1446.71 805.857,1446.71 \n",
       "  812.921,1446.71 819.986,1446.71 827.05,1446.71 834.115,1446.71 841.179,1446.71 848.244,1446.71 855.308,1446.71 862.372,1446.71 869.437,1446.71 876.501,1446.71 \n",
       "  883.566,1446.71 890.63,1446.71 897.695,1446.71 904.759,1446.71 911.823,1446.71 918.888,1446.71 925.952,1446.71 933.017,1446.71 940.081,1446.71 947.146,1446.71 \n",
       "  954.21,1446.71 961.275,1446.71 968.339,1446.71 975.403,1446.71 982.468,1446.71 989.532,1446.71 996.597,1446.71 1003.66,1446.71 1010.73,1446.71 1017.79,1446.71 \n",
       "  1024.85,1446.71 1031.92,1446.71 1038.98,1446.71 1046.05,1446.71 1053.11,1446.71 1060.18,1446.71 1067.24,1446.71 1074.31,1446.71 1081.37,1446.71 1088.43,1446.71 \n",
       "  1095.5,1446.71 1102.56,1446.71 1109.63,1446.71 1116.69,1446.71 1123.76,1446.71 1130.82,1446.71 1137.89,1446.71 1144.95,1446.71 1152.01,1446.71 1159.08,1446.71 \n",
       "  1166.14,1446.71 1173.21,1446.71 1180.27,1446.71 1187.34,1446.71 1194.4,1446.71 1201.47,1446.71 1208.53,1446.71 1215.59,1446.71 1222.66,1446.71 1229.72,1446.71 \n",
       "  1236.79,1446.71 1243.85,1446.71 1250.92,1446.71 1257.98,1446.71 1265.05,1446.71 1272.11,1446.71 1279.17,1446.71 1286.24,1446.71 1293.3,1446.71 1300.37,1446.71 \n",
       "  1307.43,1446.71 1314.5,1446.71 1321.56,1446.71 1328.63,1446.71 1335.69,1446.71 1342.75,1446.71 1349.82,1446.71 1356.88,1446.71 1363.95,1446.71 1371.01,1446.71 \n",
       "  1378.08,1446.71 1385.14,1446.71 1392.2,1446.71 1399.27,1446.71 1406.33,1446.71 1413.4,1446.71 1420.46,1446.71 1427.53,1446.71 1434.59,1446.71 1441.66,1446.71 \n",
       "  1448.72,1446.71 1455.78,1446.71 1462.85,1446.71 1469.91,1446.71 1476.98,1446.71 1484.04,1446.71 1491.11,1446.71 1498.17,1446.71 1505.24,1446.71 1512.3,1446.71 \n",
       "  1519.36,1446.71 1526.43,1446.71 1533.49,1446.71 1540.56,1446.71 1547.62,1446.71 1554.69,1446.71 1561.75,1446.71 1568.82,1446.71 1575.88,1446.71 1582.94,1446.71 \n",
       "  1590.01,1446.71 1597.07,1446.71 1604.14,1446.71 1611.2,1446.71 1618.27,1446.71 1625.33,1446.71 1632.4,1446.71 1639.46,1446.71 1646.52,1446.71 1653.59,1446.71 \n",
       "  1660.65,1446.71 1667.72,1446.71 1674.78,1446.71 1681.85,1446.71 1688.91,1446.71 1695.98,1446.71 1703.04,1446.71 1710.1,1446.71 1717.17,1446.71 1724.23,1446.71 \n",
       "  1731.3,1446.71 1738.36,1446.71 1745.43,1446.71 1752.49,1446.71 1759.56,1446.71 1766.62,1446.71 1773.68,1446.71 1780.75,1446.71 1787.81,1446.71 1794.88,1446.71 \n",
       "  1801.94,1446.71 1809.01,1446.71 1816.07,1446.71 1823.14,1446.71 1830.2,1446.71 1837.26,1446.71 1844.33,1446.71 1851.39,1446.71 1858.46,1446.71 1865.52,1446.71 \n",
       "  1872.59,1446.71 1879.65,1446.71 1886.72,1446.71 1893.78,1446.71 1900.84,1446.71 1907.91,1446.71 1914.97,1446.71 1922.04,1446.71 1929.1,1446.71 1936.17,1446.71 \n",
       "  1943.23,1446.71 1950.3,1446.71 1957.36,1446.71 1964.42,1446.71 1971.49,1446.71 1978.55,1446.71 1985.62,1446.71 1992.68,1446.71 1999.75,1446.71 2006.81,1446.71 \n",
       "  2013.88,1446.71 2020.94,1446.71 2028,1446.71 2035.07,1446.71 2042.13,1446.71 2049.2,1446.71 2056.26,1446.71 2063.33,1446.71 2070.39,1446.71 2077.45,1446.71 \n",
       "  2084.52,1446.71 2091.58,1446.71 2098.65,1446.71 2105.71,1446.71 2112.78,1446.71 2119.84,1446.71 2126.91,1446.71 2133.97,1446.71 2141.03,1446.71 2148.1,1446.71 \n",
       "  2155.16,1446.71 2162.23,1446.71 2169.29,1446.71 2176.36,1446.71 2183.42,1446.71 2190.49,1446.71 2197.55,1446.71 2204.61,1446.71 2211.68,1446.71 2218.74,1446.71 \n",
       "  2225.81,1446.71 2232.87,1446.71 2239.94,1446.71 2247,1446.71 2254.07,1446.71 2261.13,1446.71 2268.19,1446.71 2275.26,1446.71 2282.32,1446.71 2289.39,1446.71 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2500)\" d=\"\n",
       "M1963.16 312.204 L2280.76 312.204 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,312.204 2280.76,312.204 2280.76,130.764 1963.16,130.764 1963.16,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2500)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2500)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 131,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions[1,:], label=\"x_1\")\n",
    "plot!(solutions[2,:], label=\"x_2\")\n",
    "# savefig(\"mp_1d\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4×300 Array{Float64,2}:\n",
       " 1.0  1.4  1.8   1.992   1.96064   1.80074   …  1.64693   1.64693   1.64693 \n",
       " 1.0  1.2  1.4   1.424   1.25472   0.991565     0.706146  0.706146  0.706146\n",
       " 0.0  0.0  0.12  0.344   0.516672  0.529882     0.0       0.0       0.0     \n",
       " 0.0  0.0  0.2   0.5408  0.8592    1.03989      1.0       1.0       1.0     "
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip1700\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip1701\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip1702\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1247.44 1967.43,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1007.4 1967.43,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,527.321 1967.43,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,287.283 1967.43,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1247.44 544.478,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1007.4 544.478,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,527.321 544.478,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,287.283 544.478,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 767.233, 1541.47)\" x=\"767.233\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1007.27, 1541.47)\" x=\"1007.27\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1487.35, 1541.47)\" x=\"1487.35\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1727.39, 1541.47)\" x=\"1727.39\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1264.94)\" x=\"503.195\" y=\"1264.94\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1024.9)\" x=\"503.195\" y=\"1024.9\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 544.821)\" x=\"503.195\" y=\"544.821\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 304.783)\" x=\"503.195\" y=\"304.783\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1393.73,476.913 1293.42,459.126 1196.8,473.034 1113.05,514.676 1049.33,577.695 1010.25,654.16 997.623,735.467 1010.53,813.243 1045.6,880.149 \n",
       "  1097.59,930.51 1160.01,960.742 1225.88,969.526 1288.46,957.759 1341.88,928.278 1381.64,885.424 1404.97,834.499 1410.92,781.157 1400.34,730.831 1375.61,688.21 \n",
       "  1340.32,656.844 1298.79,638.889 1255.62,635.007 1215.16,644.427 1181.18,665.135 1156.46,694.175 1142.68,728.016 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1172.93,701.462 1142.68,728.016 1139.59,687.886 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1142.68,728.016 1156.46,694.175 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,455.309 1321.72,404.901 1212.98,382.578 1097.55,392.875 985.205,437.803 886.338,516.435 811.061,624.727 768.271,755.601 764.744,899.313 \n",
       "  804.33,1044.08 887.347,1176.98 1010.23,1284.97 1165.51,1356.09 1342.13,1380.63 1526.11,1352.18 1701.56,1268.54 1851.91,1132.27 1961.39,950.884 2016.44,736.661 \n",
       "  2007.23,505.921 1928.8,277.943 1781.98,73.4957 1573.82,-86.9046 1317.54,-184.857 1031.87,-205.926 739.889,-141.295 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  778.928,-131.501 739.889,-141.295 771.148,-166.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  739.889,-141.295 1031.87,-205.926 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,498.516 1334.68,496.5 1253.43,519.043 1178.93,561.905 1117.29,619.4 1072.91,685.037 1048.21,752.176 1043.66,814.639 1057.84,867.225 \n",
       "  1087.8,906.091 1129.42,928.972 1177.9,935.249 1228.27,925.851 1275.82,903.035 1316.52,870.061 1347.33,830.812 1366.37,789.385 1372.97,749.703 1367.68,715.182 \n",
       "  1352.02,688.464 1328.36,671.251 1299.52,664.237 1268.59,667.135 1238.52,678.793 1211.95,697.372 1190.95,720.578 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1228.45,705.96 1190.95,720.578 1201.76,681.807 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1190.95,720.578 1211.95,697.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,599.333 1364.93,649.741 1329.64,685.026 1304.94,709.726 1287.65,727.016 1275.55,739.119 1267.08,747.591 1261.15,753.522 1257,757.673 \n",
       "  1254.09,760.579 1252.06,762.613 1250.63,764.037 1249.64,765.034 1248.94,765.731 1248.45,766.22 1248.11,766.562 1247.87,766.801 1247.7,766.969 1247.58,767.086 \n",
       "  1247.5,767.168 1247.44,767.225 1247.4,767.266 1247.38,767.294 1247.36,767.313 1247.34,767.327 1247.33,767.337 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1285.52,754.609 1247.33,767.337 1260.06,729.153 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1702)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.33,767.337 1247.34,767.327 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip1700)\" d=\"\n",
       "M1516.37 1343.47 L1895.43 1343.47 L1895.43 1041.07 L1516.37 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1516.37,1343.47 1895.43,1343.47 1895.43,1041.07 1516.37,1041.07 1516.37,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1101.55 1684.37,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1119.05)\" x=\"1708.37\" y=\"1119.05\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1162.03 1684.37,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1179.53)\" x=\"1708.37\" y=\"1179.53\">GM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1222.51 1684.37,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1240.01)\" x=\"1708.37\" y=\"1240.01\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip1700)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1282.99 1684.37,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip1700)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1300.49)\" x=\"1708.37\" y=\"1300.49\">NEW</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)\n",
    "# solutions_pgd = pgd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "# ODE_pgd = ODEProblem(pgd!,x0,tspan)\n",
    "# sol_pgd = solve(ODE_pgd);\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:black, linewidth=2, label=\"NEW\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"MP_GM_PDHG\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> new_algorithm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0e-9"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using DifferentialEquations\n",
    "using Plots\n",
    "using LinearAlgebra\n",
    "eps=1e-9"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1-d example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "pdhg_discrete (generic function with 2 methods)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.3\n",
    "F_matrix = [0 1; -1 0]\n",
    "\n",
    "function gd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function new_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution += s*F_matrix*F_matrix*current_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function egd_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    middle_solution = copy(current_solution)\n",
    "    middle_solution -= s*F_matrix*current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution -= s*F_matrix*middle_solution\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end\n",
    "\n",
    "function pdhg_discrete(ini_solution, num_iter, s=0.3)\n",
    "#   s = 0.3\n",
    "  solutions = zeros(2, num_iter)\n",
    "  current_solution = copy(ini_solution)\n",
    "  for i in 1:num_iter\n",
    "    solutions[:,i] = current_solution\n",
    "    next_solution = copy(current_solution)\n",
    "    next_solution[1] -= s*next_solution[2]\n",
    "    next_solution[2] += s*(2*next_solution[1]-current_solution[1])\n",
    "    current_solution = copy(next_solution)\n",
    "  end\n",
    "  return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip6600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip6602\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1247.44 1967.43,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1007.4 1967.43,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,527.321 1967.43,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,287.283 1967.43,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  767.233,1487.47 767.233,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1007.27,1487.47 1007.27,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,1487.47 1487.35,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1727.39,1487.47 1727.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1247.44 544.478,1247.44 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1007.4 544.478,1007.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,527.321 544.478,527.321 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,287.283 544.478,287.283 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 767.233, 1541.47)\" x=\"767.233\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1007.27, 1541.47)\" x=\"1007.27\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1487.35, 1541.47)\" x=\"1487.35\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1727.39, 1541.47)\" x=\"1727.39\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1264.94)\" x=\"503.195\" y=\"1264.94\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1024.9)\" x=\"503.195\" y=\"1024.9\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 544.821)\" x=\"503.195\" y=\"544.821\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 304.783)\" x=\"503.195\" y=\"304.783\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1393.73,476.913 1293.42,459.126 1196.8,473.034 1113.05,514.676 1049.33,577.695 1010.25,654.16 997.623,735.467 1010.53,813.243 1045.6,880.149 \n",
       "  1097.59,930.51 1160.01,960.742 1225.88,969.526 1288.46,957.759 1341.88,928.278 1381.64,885.424 1404.97,834.499 1410.92,781.157 1400.34,730.831 1375.61,688.21 \n",
       "  1340.32,656.844 1298.79,638.889 1255.62,635.007 1215.16,644.427 1181.18,665.135 1156.46,694.175 1142.68,728.016 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1172.93,701.462 1142.68,728.016 1139.59,687.886 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1142.68,728.016 1156.46,694.175 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,455.309 1321.72,404.901 1212.98,382.578 1097.55,392.875 985.205,437.803 886.338,516.435 811.061,624.727 768.271,755.601 764.744,899.313 \n",
       "  804.33,1044.08 887.347,1176.98 1010.23,1284.97 1165.51,1356.09 1342.13,1380.63 1526.11,1352.18 1701.56,1268.54 1851.91,1132.27 1961.39,950.884 2016.44,736.661 \n",
       "  2007.23,505.921 1928.8,277.943 1781.98,73.4957 1573.82,-86.9046 1317.54,-184.857 1031.87,-205.926 739.889,-141.295 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  778.928,-131.501 739.889,-141.295 771.148,-166.65 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  739.889,-141.295 1031.87,-205.926 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,498.516 1334.68,496.5 1253.43,519.043 1178.93,561.905 1117.29,619.4 1072.91,685.037 1048.21,752.176 1043.66,814.639 1057.84,867.225 \n",
       "  1087.8,906.091 1129.42,928.972 1177.9,935.249 1228.27,925.851 1275.82,903.035 1316.52,870.061 1347.33,830.812 1366.37,789.385 1372.97,749.703 1367.68,715.182 \n",
       "  1352.02,688.464 1328.36,671.251 1299.52,664.237 1268.59,667.135 1238.52,678.793 1211.95,697.372 1190.95,720.578 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1228.45,705.96 1190.95,720.578 1201.76,681.807 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1190.95,720.578 1211.95,697.372 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1487.35,527.321 1415.34,599.333 1364.93,649.741 1329.64,685.026 1304.94,709.726 1287.65,727.016 1275.55,739.119 1267.08,747.591 1261.15,753.522 1257,757.673 \n",
       "  1254.09,760.579 1252.06,762.613 1250.63,764.037 1249.64,765.034 1248.94,765.731 1248.45,766.22 1248.11,766.562 1247.87,766.801 1247.7,766.969 1247.58,767.086 \n",
       "  1247.5,767.168 1247.44,767.225 1247.4,767.266 1247.38,767.294 1247.36,767.313 1247.34,767.327 1247.33,767.337 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1285.52,754.609 1247.33,767.337 1260.06,729.153 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6602)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.33,767.337 1247.34,767.327 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip6600)\" d=\"\n",
       "M1516.37 1343.47 L1895.43 1343.47 L1895.43 1041.07 L1516.37 1041.07  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1516.37,1343.47 1895.43,1343.47 1895.43,1041.07 1516.37,1041.07 1516.37,1343.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#ff0000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1101.55 1684.37,1101.55 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1119.05)\" x=\"1708.37\" y=\"1119.05\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#008000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1162.03 1684.37,1162.03 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1179.53)\" x=\"1708.37\" y=\"1179.53\">GM</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#0000ff; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1222.51 1684.37,1222.51 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1240.01)\" x=\"1708.37\" y=\"1240.01\">PDHG</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip6600)\" style=\"stroke:#000000; stroke-width:8; stroke-opacity:1; fill:none\" points=\"\n",
       "  1540.37,1282.99 1684.37,1282.99 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip6600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1708.37, 1300.49)\" x=\"1708.37\" y=\"1300.49\">NEW</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x0 = [1.0;1.0]\n",
    "tspan = (0.0,8.0)\n",
    "solutions_gd = gd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_egd = egd_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_pdhg = pdhg_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "solutions_new = new_discrete(x0, Int(ceil(tspan[2]/s)))\n",
    "xylim=3\n",
    "\n",
    "plot(solutions_egd[1,:], solutions_egd[2,:], color=:red, linewidth=2, label=\"MP\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_gd[1,:], solutions_gd[2,:], color=:green, linewidth=2, label=\"GM\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_pdhg[1,:], solutions_pdhg[2,:], color=:blue, linewidth=2, label=\"PDHG\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "plot!(solutions_new[1,:], solutions_new[2,:], color=:black, linewidth=2, label=\"NEW\", arrow=0.5,legend=:bottomright, aspect_ratio=:equal)\n",
    "\n",
    "\n",
    "xlims!((-xylim,xylim))\n",
    "ylims!((-xylim,xylim))\n",
    "# savefig(\"new_\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d Unconstrainted Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "200"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "A = [1 2; 3 1]\n",
    "c = [-2;1]\n",
    "b=[1;1]\n",
    "ini_solution=[1.0;2;0;0]\n",
    "num_iter=200"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    primal_gradient = A*solution[3:4]+c\n",
    "    dual_gradient = -A*solution[1:2]+b\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:2\n",
    "        if solution[idx] <= 0 && primal_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += primal_gradient[idx]^2\n",
    "    end\n",
    "    for idx in 1:2\n",
    "        if solution[idx+2] <= 0 && dual_gradient[idx] >= 0\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += dual_gradient[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        next_solution += s*F_matrix*(F_matrix*current_solution+[c;b])\n",
    "#         next_solution[next_solution.<0.] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "egd_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        middle_solution = copy(current_solution)\n",
    "        middle_solution -= s*(F_matrix*current_solution+[c;b])\n",
    "#         middle_solution[middle_solution.<0.] .= 0\n",
    "        next_solution = copy(current_solution)\n",
    "        next_solution -= s*(F_matrix*middle_solution+[c;b])\n",
    "        next_solution[next_solution.<0.] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7000\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7001\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7002\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  364.166,1487.47 364.166,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  868.956,1487.47 868.956,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1373.75,1487.47 1373.75,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1878.54,1487.47 1878.54,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1194.32 2352.76,1194.32 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,941.923 2352.76,941.923 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,689.528 2352.76,689.528 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,437.133 2352.76,437.133 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,184.738 2352.76,184.738 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  364.166,1487.47 364.166,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  868.956,1487.47 868.956,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1487.47 1373.75,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1878.54,1487.47 1878.54,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1446.71 180.284,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1194.32 180.284,1194.32 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,941.923 180.284,941.923 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,689.528 180.284,689.528 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,437.133 180.284,437.133 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,184.738 180.284,184.738 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 364.166, 1541.47)\" x=\"364.166\" y=\"1541.47\">-2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 868.956, 1541.47)\" x=\"868.956\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1373.75, 1541.47)\" x=\"1373.75\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1878.54, 1541.47)\" x=\"1878.54\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1464.21)\" x=\"129.898\" y=\"1464.21\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1211.82)\" x=\"129.898\" y=\"1211.82\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 959.423)\" x=\"129.898\" y=\"959.423\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 707.028)\" x=\"129.898\" y=\"707.028\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 454.633)\" x=\"129.898\" y=\"454.633\">2.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 202.238)\" x=\"129.898\" y=\"202.238\">2.5</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1446.71 1323.27,1295.28 1247.55,1194.32 1197.07,1105.98 1152.9,1036.57 1118.2,979.783 1089.8,934.036 1066.93,896.966 1048.39,866.994 1033.41,842.74 \n",
       "  1021.28,823.12 1011.47,807.247 1003.53,794.405 997.113,784.016 991.918,775.611 987.716,768.812 984.316,763.311 981.565,758.86 979.34,755.259 977.54,752.347 \n",
       "  976.083,749.99 974.905,748.084 973.952,746.541 973.181,745.293 972.557,744.284 972.052,743.467 971.644,742.806 971.313,742.272 971.046,741.839 970.83,741.489 \n",
       "  970.655,741.206 970.513,740.977 970.399,740.792 970.306,740.642 970.231,740.521 970.171,740.423 970.122,740.344 970.082,740.279 970.05,740.227 970.024,740.185 \n",
       "  970.003,740.151 969.986,740.124 969.972,740.102 969.961,740.084 969.952,740.069 969.945,740.057 969.939,740.048 969.934,740.04 969.93,740.034 969.927,740.029 \n",
       "  969.925,740.025 969.922,740.021 969.921,740.019 969.92,740.017 969.918,740.015 969.918,740.013 969.917,740.012 969.916,740.011 969.916,740.011 969.915,740.01 \n",
       "  969.915,740.009 969.915,740.009 969.915,740.009 969.915,740.009 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 \n",
       "  969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.008 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 969.914,740.007 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1373.75 1430.71 L1369.99 1441.53 L1358.53 1441.77 L1367.67 1448.7 L1364.34 1459.66 L1373.75 1453.11 L1383.15 1459.66 L1379.83 1448.7 L1388.96 1441.77 L1377.51 1441.53 L1373.75 1430.71 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1323.27 1279.28 L1319.51 1290.09 L1308.05 1290.33 L1317.19 1297.26 L1313.86 1308.22 L1323.27 1301.68 L1332.67 1308.22 L1329.35 1297.26 L1338.48 1290.33 L1327.03 1290.09 L1323.27 1279.28 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1247.55 1178.32 L1243.79 1189.13 L1232.33 1189.37 L1241.47 1196.3 L1238.14 1207.26 L1247.55 1200.72 L1256.96 1207.26 L1253.63 1196.3 L1262.76 1189.37 L1251.31 1189.13 L1247.55 1178.32 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1197.07 1089.98 L1193.31 1100.8 L1181.85 1101.04 L1190.99 1107.96 L1187.66 1118.92 L1197.07 1112.38 L1206.48 1118.92 L1203.15 1107.96 L1212.29 1101.04 L1200.83 1100.8 L1197.07 1089.98 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1152.9 1020.57 L1149.14 1031.39 L1137.68 1031.63 L1146.82 1038.56 L1143.49 1049.52 L1152.9 1042.97 L1162.31 1049.52 L1158.98 1038.56 L1168.12 1031.63 L1156.66 1031.39 L1152.9 1020.57 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1118.2 963.783 L1114.44 974.599 L1102.98 974.839 L1112.12 981.767 L1108.79 992.727 L1118.2 986.183 L1127.6 992.727 L1124.28 981.767 L1133.41 974.839 L1121.96 974.599 L1118.2 963.783 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1089.8 918.036 L1086.04 928.852 L1074.59 929.092 L1083.72 936.02 L1080.39 946.98 L1089.8 940.436 L1099.21 946.98 L1095.88 936.02 L1105.02 929.092 L1093.56 928.852 L1089.8 918.036 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1066.93 880.966 L1063.17 891.782 L1051.71 892.022 L1060.85 898.95 L1057.52 909.91 L1066.93 903.366 L1076.34 909.91 L1073.01 898.95 L1082.14 892.022 L1070.69 891.782 L1066.93 880.966 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1048.39 850.994 L1044.63 861.81 L1033.18 862.05 L1042.31 868.978 L1038.98 879.938 L1048.39 873.394 L1057.8 879.938 L1054.47 868.978 L1063.61 862.05 L1052.15 861.81 L1048.39 850.994 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1033.41 826.74 L1029.65 837.556 L1018.19 837.796 L1027.33 844.724 L1024 855.684 L1033.41 849.14 L1042.81 855.684 L1039.49 844.724 L1048.62 837.796 L1037.17 837.556 L1033.41 826.74 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1021.28 807.12 L1017.52 817.936 L1006.06 818.176 L1015.2 825.104 L1011.87 836.064 L1021.28 829.52 L1030.69 836.064 L1027.36 825.104 L1036.5 818.176 L1025.04 817.936 L1021.28 807.12 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1011.47 791.247 L1007.71 802.063 L996.254 802.303 L1005.39 809.231 L1002.06 820.191 L1011.47 813.647 L1020.88 820.191 L1017.55 809.231 L1026.69 802.303 L1015.23 802.063 L1011.47 791.247 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M1003.53 778.405 L999.774 789.221 L988.318 789.461 L997.454 796.389 L994.126 807.349 L1003.53 800.805 L1012.94 807.349 L1009.61 796.389 L1018.75 789.461 L1007.29 789.221 L1003.53 778.405 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M997.113 768.016 L993.353 778.832 L981.897 779.072 L991.033 786 L987.705 796.96 L997.113 790.416 L1006.52 796.96 L1003.19 786 L1012.33 779.072 L1000.87 778.832 L997.113 768.016 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M991.918 759.611 L988.158 770.427 L976.702 770.667 L985.838 777.595 L982.51 788.555 L991.918 782.011 L1001.33 788.555 L997.998 777.595 L1007.13 770.667 L995.678 770.427 L991.918 759.611 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M987.716 752.812 L983.956 763.628 L972.5 763.868 L981.636 770.796 L978.308 781.756 L987.716 775.212 L997.124 781.756 L993.796 770.796 L1002.93 763.868 L991.476 763.628 L987.716 752.812 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M984.316 747.311 L980.556 758.127 L969.1 758.367 L978.236 765.295 L974.908 776.255 L984.316 769.711 L993.724 776.255 L990.396 765.295 L999.532 758.367 L988.076 758.127 L984.316 747.311 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M981.565 742.86 L977.805 753.676 L966.349 753.916 L975.485 760.844 L972.157 771.804 L981.565 765.26 L990.973 771.804 L987.645 760.844 L996.781 753.916 L985.325 753.676 L981.565 742.86 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M979.34 739.259 L975.58 750.075 L964.124 750.315 L973.26 757.243 L969.932 768.203 L979.34 761.659 L988.748 768.203 L985.42 757.243 L994.556 750.315 L983.1 750.075 L979.34 739.259 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M977.54 736.347 L973.78 747.163 L962.324 747.403 L971.46 754.331 L968.132 765.291 L977.54 758.747 L986.948 765.291 L983.62 754.331 L992.756 747.403 L981.3 747.163 L977.54 736.347 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M976.083 733.99 L972.323 744.806 L960.867 745.046 L970.003 751.974 L966.675 762.934 L976.083 756.39 L985.491 762.934 L982.163 751.974 L991.299 745.046 L979.843 744.806 L976.083 733.99 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M974.905 732.084 L971.145 742.9 L959.689 743.14 L968.825 750.068 L965.497 761.028 L974.905 754.484 L984.313 761.028 L980.985 750.068 L990.121 743.14 L978.665 742.9 L974.905 732.084 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M973.952 730.541 L970.192 741.357 L958.736 741.597 L967.872 748.525 L964.544 759.485 L973.952 752.941 L983.36 759.485 L980.032 748.525 L989.168 741.597 L977.712 741.357 L973.952 730.541 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M973.181 729.293 L969.421 740.109 L957.965 740.349 L967.101 747.277 L963.773 758.237 L973.181 751.693 L982.589 758.237 L979.261 747.277 L988.397 740.349 L976.941 740.109 L973.181 729.293 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M972.557 728.284 L968.797 739.1 L957.341 739.34 L966.477 746.268 L963.149 757.228 L972.557 750.684 L981.965 757.228 L978.637 746.268 L987.773 739.34 L976.317 739.1 L972.557 728.284 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M972.052 727.467 L968.292 738.283 L956.836 738.523 L965.972 745.451 L962.644 756.411 L972.052 749.867 L981.46 756.411 L978.132 745.451 L987.268 738.523 L975.812 738.283 L972.052 727.467 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.644 726.806 L967.884 737.622 L956.428 737.862 L965.564 744.79 L962.236 755.75 L971.644 749.206 L981.052 755.75 L977.724 744.79 L986.86 737.862 L975.404 737.622 L971.644 726.806 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.313 726.272 L967.553 737.088 L956.097 737.328 L965.233 744.256 L961.905 755.216 L971.313 748.672 L980.721 755.216 L977.393 744.256 L986.529 737.328 L975.073 737.088 L971.313 726.272 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M971.046 725.839 L967.286 736.655 L955.83 736.895 L964.966 743.823 L961.638 754.783 L971.046 748.239 L980.454 754.783 L977.126 743.823 L986.262 736.895 L974.806 736.655 L971.046 725.839 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.83 725.489 L967.07 736.305 L955.614 736.545 L964.75 743.473 L961.422 754.433 L970.83 747.889 L980.238 754.433 L976.91 743.473 L986.046 736.545 L974.59 736.305 L970.83 725.489 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.655 725.206 L966.895 736.022 L955.439 736.262 L964.575 743.19 L961.247 754.15 L970.655 747.606 L980.063 754.15 L976.735 743.19 L985.871 736.262 L974.415 736.022 L970.655 725.206 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.513 724.977 L966.753 735.793 L955.297 736.033 L964.433 742.961 L961.105 753.921 L970.513 747.377 L979.921 753.921 L976.593 742.961 L985.729 736.033 L974.273 735.793 L970.513 724.977 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.399 724.792 L966.639 735.608 L955.183 735.848 L964.319 742.776 L960.991 753.736 L970.399 747.192 L979.807 753.736 L976.479 742.776 L985.615 735.848 L974.159 735.608 L970.399 724.792 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.306 724.642 L966.546 735.458 L955.09 735.698 L964.226 742.626 L960.898 753.586 L970.306 747.042 L979.714 753.586 L976.386 742.626 L985.522 735.698 L974.066 735.458 L970.306 724.642 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.231 724.521 L966.471 735.337 L955.015 735.577 L964.151 742.505 L960.823 753.465 L970.231 746.921 L979.639 753.465 L976.311 742.505 L985.447 735.577 L973.991 735.337 L970.231 724.521 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.171 724.423 L966.411 735.239 L954.955 735.479 L964.091 742.407 L960.763 753.367 L970.171 746.823 L979.579 753.367 L976.251 742.407 L985.387 735.479 L973.931 735.239 L970.171 724.423 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.122 724.344 L966.362 735.16 L954.906 735.4 L964.042 742.328 L960.714 753.288 L970.122 746.744 L979.53 753.288 L976.202 742.328 L985.338 735.4 L973.882 735.16 L970.122 724.344 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.082 724.279 L966.322 735.095 L954.866 735.335 L964.002 742.263 L960.674 753.223 L970.082 746.679 L979.49 753.223 L976.162 742.263 L985.298 735.335 L973.842 735.095 L970.082 724.279 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.05 724.227 L966.29 735.043 L954.834 735.283 L963.97 742.211 L960.642 753.171 L970.05 746.627 L979.458 753.171 L976.13 742.211 L985.266 735.283 L973.81 735.043 L970.05 724.227 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.024 724.185 L966.264 735.001 L954.808 735.241 L963.944 742.169 L960.616 753.129 L970.024 746.585 L979.432 753.129 L976.104 742.169 L985.24 735.241 L973.784 735.001 L970.024 724.185 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M970.003 724.151 L966.243 734.967 L954.787 735.207 L963.923 742.135 L960.595 753.095 L970.003 746.551 L979.411 753.095 L976.083 742.135 L985.219 735.207 L973.763 734.967 L970.003 724.151 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.986 724.124 L966.226 734.94 L954.77 735.18 L963.906 742.108 L960.578 753.068 L969.986 746.524 L979.394 753.068 L976.066 742.108 L985.202 735.18 L973.746 734.94 L969.986 724.124 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.972 724.102 L966.212 734.918 L954.756 735.158 L963.892 742.086 L960.564 753.046 L969.972 746.502 L979.38 753.046 L976.052 742.086 L985.188 735.158 L973.732 734.918 L969.972 724.102 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.961 724.084 L966.201 734.9 L954.745 735.14 L963.881 742.068 L960.553 753.028 L969.961 746.484 L979.369 753.028 L976.041 742.068 L985.177 735.14 L973.721 734.9 L969.961 724.084 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.952 724.069 L966.192 734.885 L954.736 735.125 L963.872 742.053 L960.544 753.013 L969.952 746.469 L979.36 753.013 L976.032 742.053 L985.168 735.125 L973.712 734.885 L969.952 724.069 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.945 724.057 L966.185 734.873 L954.729 735.113 L963.865 742.041 L960.537 753.001 L969.945 746.457 L979.353 753.001 L976.025 742.041 L985.161 735.113 L973.705 734.873 L969.945 724.057 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.939 724.048 L966.179 734.864 L954.723 735.104 L963.859 742.032 L960.531 752.992 L969.939 746.448 L979.347 752.992 L976.019 742.032 L985.155 735.104 L973.699 734.864 L969.939 724.048 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.934 724.04 L966.174 734.856 L954.718 735.096 L963.854 742.024 L960.526 752.984 L969.934 746.44 L979.342 752.984 L976.014 742.024 L985.15 735.096 L973.694 734.856 L969.934 724.04 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.93 724.034 L966.17 734.85 L954.714 735.09 L963.85 742.018 L960.522 752.978 L969.93 746.434 L979.338 752.978 L976.01 742.018 L985.146 735.09 L973.69 734.85 L969.93 724.034 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.927 724.029 L966.167 734.845 L954.711 735.085 L963.847 742.013 L960.519 752.973 L969.927 746.429 L979.335 752.973 L976.007 742.013 L985.143 735.085 L973.687 734.845 L969.927 724.029 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.925 724.025 L966.165 734.841 L954.709 735.081 L963.845 742.009 L960.517 752.969 L969.925 746.425 L979.333 752.969 L976.005 742.009 L985.141 735.081 L973.685 734.841 L969.925 724.025 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.922 724.021 L966.162 734.837 L954.706 735.077 L963.842 742.005 L960.514 752.965 L969.922 746.421 L979.33 752.965 L976.002 742.005 L985.138 735.077 L973.682 734.837 L969.922 724.021 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.921 724.019 L966.161 734.835 L954.705 735.075 L963.841 742.003 L960.513 752.963 L969.921 746.419 L979.329 752.963 L976.001 742.003 L985.137 735.075 L973.681 734.835 L969.921 724.019 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.92 724.017 L966.16 734.833 L954.704 735.073 L963.84 742.001 L960.512 752.961 L969.92 746.417 L979.328 752.961 L976 742.001 L985.136 735.073 L973.68 734.833 L969.92 724.017 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.918 724.015 L966.158 734.831 L954.702 735.071 L963.838 741.999 L960.51 752.959 L969.918 746.415 L979.326 752.959 L975.998 741.999 L985.134 735.071 L973.678 734.831 L969.918 724.015 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.918 724.013 L966.158 734.829 L954.702 735.069 L963.838 741.997 L960.51 752.957 L969.918 746.413 L979.326 752.957 L975.998 741.997 L985.134 735.069 L973.678 734.829 L969.918 724.013 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.917 724.012 L966.157 734.828 L954.701 735.068 L963.837 741.996 L960.509 752.956 L969.917 746.412 L979.325 752.956 L975.997 741.996 L985.133 735.068 L973.677 734.828 L969.917 724.012 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.916 724.011 L966.156 734.827 L954.7 735.067 L963.836 741.995 L960.508 752.955 L969.916 746.411 L979.324 752.955 L975.996 741.995 L985.132 735.067 L973.676 734.827 L969.916 724.011 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.916 724.011 L966.156 734.827 L954.7 735.067 L963.836 741.995 L960.508 752.955 L969.916 746.411 L979.324 752.955 L975.996 741.995 L985.132 735.067 L973.676 734.827 L969.916 724.011 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.01 L966.155 734.826 L954.699 735.066 L963.835 741.994 L960.507 752.954 L969.915 746.41 L979.323 752.954 L975.995 741.994 L985.131 735.066 L973.675 734.826 L969.915 724.01 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.915 724.009 L966.155 734.825 L954.699 735.065 L963.835 741.993 L960.507 752.953 L969.915 746.409 L979.323 752.953 L975.995 741.993 L985.131 735.065 L973.675 734.825 L969.915 724.009 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.008 L966.154 734.824 L954.698 735.064 L963.834 741.992 L960.506 752.952 L969.914 746.408 L979.322 752.952 L975.994 741.992 L985.13 735.064 L973.674 734.824 L969.914 724.008 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip7002)\" d=\"M969.914 724.007 L966.154 734.823 L954.698 735.063 L963.834 741.991 L960.506 752.951 L969.914 746.407 L979.322 752.951 L975.994 741.991 L985.13 735.063 L973.674 734.823 L969.914 724.007 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip7002)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1373.75,1446.71 1671.57,1280.13 1888.38,1144.34 2000.37,1054.45 2000.89,1015.32 1899.55,1022.12 1719,1062.23 1490.22,1118.22 1247.04,1171.09 1021,1203.46 \n",
       "  837.012,1202.22 710.601,1160.15 646.794,1076.58 640.722,956.971 679.608,811.625 745.691,653.84 819.557,497.811 883.317,356.617 923.194,240.594 931.191,156.269 \n",
       "  905.696,105.957 851.06,88.0053 776.322,97.5658 693.369,127.722 614.861,170.771 552.265,219.438 514.266,267.871 505.764,312.278 527.515,351.161 576.427,385.168 \n",
       "  646.368,416.614 729.33,448.8 816.721,485.246 900.601,528.97 974.662,581.912 1034.87,644.588 1079.68,715.986 1109.87,793.707 1128.06,874.308 1138.02,953.762 \n",
       "  1143.87,1027.97 1149.34,1093.26 1157.24,1146.73 1169.03,1186.53 1184.75,1211.93 1203.15,1223.25 1221.96,1221.68 1238.4,1208.98 1249.63,1187.19 1253.19,1158.35 \n",
       "  1247.4,1124.24 1231.54,1086.24 1205.93,1045.28 1171.82,1001.85 1131.2,956.134 1086.46,908.138 1040.16,857.854 994.645,805.423 951.863,751.241 913.199,696.023 \n",
       "  879.422,640.805 850.731,586.889 826.862,535.748 807.256,488.903 791.236,447.791 778.169,413.646 767.6,387.406 759.326,369.659 753.418,360.618 750.183,360.151 \n",
       "  750.09,367.826 753.661,382.981 761.363,404.807 773.506,432.424 790.171,464.937 811.163,501.489 836.017,541.279 864.024,583.565 894.295,627.655 925.837,672.878 \n",
       "  957.64,718.565 988.75,764.021 1018.33,808.515 1045.71,851.281 1070.38,891.524 1092.01,928.448 1110.42,961.286 1125.53,989.337 1137.34,1012 1145.88,1028.82 \n",
       "  1151.2,1039.47 1153.34,1043.83 1152.3,1041.91 1148.12,1033.92 1140.81,1020.2 1130.45,1001.19 1117.14,977.472 1101.08,949.657 1082.54,918.422 1061.89,884.468 \n",
       "  1039.56,848.507 1016.05,811.253 991.931,773.41 967.754,735.674 944.082,698.723 921.444,663.214 900.314,629.777 881.105,599.008 864.151,571.455 849.717,547.611 \n",
       "  837.992,527.897 829.1,512.652 823.106,502.123 820.027,496.455 819.834,495.688 822.462,499.756 827.806,508.487 835.728,521.616 846.054,538.786 858.57,559.567 \n",
       "  873.024,583.467 889.129,609.945 906.559,638.423 924.961,668.306 943.958,698.984 963.157,729.853 982.164,760.319 1000.59,789.809 1018.07,817.78 1034.27,843.727 \n",
       "  1048.87,867.191 1061.63,887.764 1072.32,905.101 1080.78,918.92 1086.91,929.012 1090.63,935.241 1091.94,937.552 1090.86,935.967 1087.47,930.584 1081.89,921.577 \n",
       "  1074.25,909.189 1064.74,893.729 1053.58,875.558 1041,855.086 1027.28,832.759 1012.69,809.051 997.52,784.451 982.085,759.457 966.688,734.561 951.63,710.246 \n",
       "  937.202,686.97 923.677,665.165 911.307,645.223 900.316,627.497 890.893,612.287 883.194,599.843 877.336,590.353 873.398,583.95 871.417,580.701 871.392,580.612 \n",
       "  873.283,583.628 877.017,589.633 882.483,598.455 889.543,609.871 898.029,623.61 907.751,639.359 918.497,656.774 930.042,675.484 942.147,695.098 954.568,715.218 \n",
       "  967.058,735.441 979.374,755.372 991.278,774.628 1002.55,792.848 1012.97,809.698 1022.36,824.874 1030.56,838.115 1037.41,849.2 1042.83,857.952 1046.72,864.247 \n",
       "  1049.04,868.007 1049.78,869.206 1048.95,867.869 1046.59,864.069 1042.79,857.925 1037.64,849.6 1031.27,839.298 1023.82,827.255 1015.47,813.739 1006.39,799.041 \n",
       "  996.769,783.468 986.806,767.341 976.701,750.985 966.653,734.721 956.856,718.866 947.495,703.719 938.745,689.564 930.766,676.655 923.697,665.222 917.66,655.458 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1373.75\" y2=\"1430.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1357.75\" y2=\"1446.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1373.75\" y2=\"1462.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1373.75\" y1=\"1446.71\" x2=\"1389.75\" y2=\"1446.71\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1671.57\" y2=\"1264.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1655.57\" y2=\"1280.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1671.57\" y2=\"1296.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1671.57\" y1=\"1280.13\" x2=\"1687.57\" y2=\"1280.13\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1888.38\" y2=\"1128.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1872.38\" y2=\"1144.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1888.38\" y2=\"1160.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1888.38\" y1=\"1144.34\" x2=\"1904.38\" y2=\"1144.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2000.37\" y2=\"1038.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"1984.37\" y2=\"1054.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2000.37\" y2=\"1070.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.37\" y1=\"1054.45\" x2=\"2016.37\" y2=\"1054.45\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2000.89\" y2=\"999.324\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"1984.89\" y2=\"1015.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2000.89\" y2=\"1031.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"2000.89\" y1=\"1015.32\" x2=\"2016.89\" y2=\"1015.32\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1899.55\" y2=\"1006.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1883.55\" y2=\"1022.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1899.55\" y2=\"1038.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1899.55\" y1=\"1022.12\" x2=\"1915.55\" y2=\"1022.12\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1719\" y2=\"1046.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1703\" y2=\"1062.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1719\" y2=\"1078.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1719\" y1=\"1062.23\" x2=\"1735\" y2=\"1062.23\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1490.22\" y2=\"1102.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1474.22\" y2=\"1118.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1490.22\" y2=\"1134.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1490.22\" y1=\"1118.22\" x2=\"1506.22\" y2=\"1118.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1247.04\" y2=\"1155.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1231.04\" y2=\"1171.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1247.04\" y2=\"1187.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.04\" y1=\"1171.09\" x2=\"1263.04\" y2=\"1171.09\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1021\" y2=\"1187.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1005\" y2=\"1203.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1021\" y2=\"1219.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1021\" y1=\"1203.46\" x2=\"1037\" y2=\"1203.46\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"837.012\" y2=\"1186.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"821.012\" y2=\"1202.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"837.012\" y2=\"1218.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.012\" y1=\"1202.22\" x2=\"853.012\" y2=\"1202.22\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"710.601\" y2=\"1144.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"694.601\" y2=\"1160.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"710.601\" y2=\"1176.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"710.601\" y1=\"1160.15\" x2=\"726.601\" y2=\"1160.15\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"646.794\" y2=\"1060.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"630.794\" y2=\"1076.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"646.794\" y2=\"1092.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.794\" y1=\"1076.58\" x2=\"662.794\" y2=\"1076.58\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"640.722\" y2=\"940.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"624.722\" y2=\"956.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"640.722\" y2=\"972.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"640.722\" y1=\"956.971\" x2=\"656.722\" y2=\"956.971\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"679.608\" y2=\"795.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"663.608\" y2=\"811.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"679.608\" y2=\"827.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"679.608\" y1=\"811.625\" x2=\"695.608\" y2=\"811.625\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"745.691\" y2=\"637.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"729.691\" y2=\"653.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"745.691\" y2=\"669.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"745.691\" y1=\"653.84\" x2=\"761.691\" y2=\"653.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"819.557\" y2=\"481.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"803.557\" y2=\"497.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"819.557\" y2=\"513.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.557\" y1=\"497.811\" x2=\"835.557\" y2=\"497.811\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"883.317\" y2=\"340.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"867.317\" y2=\"356.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"883.317\" y2=\"372.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.317\" y1=\"356.617\" x2=\"899.317\" y2=\"356.617\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"923.194\" y2=\"224.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"907.194\" y2=\"240.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"923.194\" y2=\"256.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.194\" y1=\"240.594\" x2=\"939.194\" y2=\"240.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"931.191\" y2=\"140.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"915.191\" y2=\"156.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"931.191\" y2=\"172.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"931.191\" y1=\"156.269\" x2=\"947.191\" y2=\"156.269\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"905.696\" y2=\"89.9567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"889.696\" y2=\"105.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"905.696\" y2=\"121.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"905.696\" y1=\"105.957\" x2=\"921.696\" y2=\"105.957\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"851.06\" y2=\"72.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"835.06\" y2=\"88.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"851.06\" y2=\"104.005\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"851.06\" y1=\"88.0053\" x2=\"867.06\" y2=\"88.0053\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"776.322\" y2=\"81.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"760.322\" y2=\"97.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"776.322\" y2=\"113.566\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"776.322\" y1=\"97.5658\" x2=\"792.322\" y2=\"97.5658\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"693.369\" y2=\"111.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"677.369\" y2=\"127.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"693.369\" y2=\"143.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"693.369\" y1=\"127.722\" x2=\"709.369\" y2=\"127.722\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"614.861\" y2=\"154.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"598.861\" y2=\"170.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"614.861\" y2=\"186.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"614.861\" y1=\"170.771\" x2=\"630.861\" y2=\"170.771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"552.265\" y2=\"203.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"536.265\" y2=\"219.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"552.265\" y2=\"235.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"552.265\" y1=\"219.438\" x2=\"568.265\" y2=\"219.438\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"514.266\" y2=\"251.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"498.266\" y2=\"267.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"514.266\" y2=\"283.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"514.266\" y1=\"267.871\" x2=\"530.266\" y2=\"267.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"505.764\" y2=\"296.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"489.764\" y2=\"312.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"505.764\" y2=\"328.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"505.764\" y1=\"312.278\" x2=\"521.764\" y2=\"312.278\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"527.515\" y2=\"335.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"511.515\" y2=\"351.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"527.515\" y2=\"367.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"527.515\" y1=\"351.161\" x2=\"543.515\" y2=\"351.161\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"576.427\" y2=\"369.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"560.427\" y2=\"385.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"576.427\" y2=\"401.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"576.427\" y1=\"385.168\" x2=\"592.427\" y2=\"385.168\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"646.368\" y2=\"400.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"630.368\" y2=\"416.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"646.368\" y2=\"432.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"646.368\" y1=\"416.614\" x2=\"662.368\" y2=\"416.614\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"729.33\" y2=\"432.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"713.33\" y2=\"448.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"729.33\" y2=\"464.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"729.33\" y1=\"448.8\" x2=\"745.33\" y2=\"448.8\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"816.721\" y2=\"469.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"800.721\" y2=\"485.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"816.721\" y2=\"501.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"816.721\" y1=\"485.246\" x2=\"832.721\" y2=\"485.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"900.601\" y2=\"512.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"884.601\" y2=\"528.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"900.601\" y2=\"544.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.601\" y1=\"528.97\" x2=\"916.601\" y2=\"528.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"974.662\" y2=\"565.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"958.662\" y2=\"581.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"974.662\" y2=\"597.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"974.662\" y1=\"581.912\" x2=\"990.662\" y2=\"581.912\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1034.87\" y2=\"628.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1018.87\" y2=\"644.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1034.87\" y2=\"660.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.87\" y1=\"644.588\" x2=\"1050.87\" y2=\"644.588\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1079.68\" y2=\"699.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1063.68\" y2=\"715.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1079.68\" y2=\"731.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1079.68\" y1=\"715.986\" x2=\"1095.68\" y2=\"715.986\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1109.87\" y2=\"777.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1093.87\" y2=\"793.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1109.87\" y2=\"809.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1109.87\" y1=\"793.707\" x2=\"1125.87\" y2=\"793.707\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1128.06\" y2=\"858.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1112.06\" y2=\"874.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1128.06\" y2=\"890.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1128.06\" y1=\"874.308\" x2=\"1144.06\" y2=\"874.308\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1138.02\" y2=\"937.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1122.02\" y2=\"953.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1138.02\" y2=\"969.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1138.02\" y1=\"953.762\" x2=\"1154.02\" y2=\"953.762\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1143.87\" y2=\"1011.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1127.87\" y2=\"1027.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1143.87\" y2=\"1043.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1143.87\" y1=\"1027.97\" x2=\"1159.87\" y2=\"1027.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1149.34\" y2=\"1077.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1133.34\" y2=\"1093.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1149.34\" y2=\"1109.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1149.34\" y1=\"1093.26\" x2=\"1165.34\" y2=\"1093.26\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1157.24\" y2=\"1130.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1141.24\" y2=\"1146.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1157.24\" y2=\"1162.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1157.24\" y1=\"1146.73\" x2=\"1173.24\" y2=\"1146.73\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1169.03\" y2=\"1170.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1153.03\" y2=\"1186.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1169.03\" y2=\"1202.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1169.03\" y1=\"1186.53\" x2=\"1185.03\" y2=\"1186.53\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1184.75\" y2=\"1195.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1168.75\" y2=\"1211.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1184.75\" y2=\"1227.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1184.75\" y1=\"1211.93\" x2=\"1200.75\" y2=\"1211.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1203.15\" y2=\"1207.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1187.15\" y2=\"1223.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1203.15\" y2=\"1239.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1203.15\" y1=\"1223.25\" x2=\"1219.15\" y2=\"1223.25\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1221.96\" y2=\"1205.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1205.96\" y2=\"1221.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1221.96\" y2=\"1237.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1221.96\" y1=\"1221.68\" x2=\"1237.96\" y2=\"1221.68\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1238.4\" y2=\"1192.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1222.4\" y2=\"1208.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1238.4\" y2=\"1224.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1238.4\" y1=\"1208.98\" x2=\"1254.4\" y2=\"1208.98\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1249.63\" y2=\"1171.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1233.63\" y2=\"1187.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1249.63\" y2=\"1203.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1249.63\" y1=\"1187.19\" x2=\"1265.63\" y2=\"1187.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1253.19\" y2=\"1142.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1237.19\" y2=\"1158.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1253.19\" y2=\"1174.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1253.19\" y1=\"1158.35\" x2=\"1269.19\" y2=\"1158.35\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1247.4\" y2=\"1108.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1231.4\" y2=\"1124.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1247.4\" y2=\"1140.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1247.4\" y1=\"1124.24\" x2=\"1263.4\" y2=\"1124.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1231.54\" y2=\"1070.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1215.54\" y2=\"1086.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1231.54\" y2=\"1102.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1231.54\" y1=\"1086.24\" x2=\"1247.54\" y2=\"1086.24\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1205.93\" y2=\"1029.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1189.93\" y2=\"1045.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1205.93\" y2=\"1061.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1205.93\" y1=\"1045.28\" x2=\"1221.93\" y2=\"1045.28\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1171.82\" y2=\"985.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1155.82\" y2=\"1001.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1171.82\" y2=\"1017.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1171.82\" y1=\"1001.85\" x2=\"1187.82\" y2=\"1001.85\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1131.2\" y2=\"940.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1115.2\" y2=\"956.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1131.2\" y2=\"972.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1131.2\" y1=\"956.134\" x2=\"1147.2\" y2=\"956.134\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1086.46\" y2=\"892.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1070.46\" y2=\"908.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1086.46\" y2=\"924.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.46\" y1=\"908.138\" x2=\"1102.46\" y2=\"908.138\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1040.16\" y2=\"841.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1024.16\" y2=\"857.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1040.16\" y2=\"873.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1040.16\" y1=\"857.854\" x2=\"1056.16\" y2=\"857.854\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"994.645\" y2=\"789.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"978.645\" y2=\"805.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"994.645\" y2=\"821.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"994.645\" y1=\"805.423\" x2=\"1010.64\" y2=\"805.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"951.863\" y2=\"735.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"935.863\" y2=\"751.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"951.863\" y2=\"767.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.863\" y1=\"751.241\" x2=\"967.863\" y2=\"751.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"913.199\" y2=\"680.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"897.199\" y2=\"696.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"913.199\" y2=\"712.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"913.199\" y1=\"696.023\" x2=\"929.199\" y2=\"696.023\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"879.422\" y2=\"624.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"863.422\" y2=\"640.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"879.422\" y2=\"656.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"879.422\" y1=\"640.805\" x2=\"895.422\" y2=\"640.805\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"850.731\" y2=\"570.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"834.731\" y2=\"586.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"850.731\" y2=\"602.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"850.731\" y1=\"586.889\" x2=\"866.731\" y2=\"586.889\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"826.862\" y2=\"519.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"810.862\" y2=\"535.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"826.862\" y2=\"551.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"826.862\" y1=\"535.748\" x2=\"842.862\" y2=\"535.748\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"807.256\" y2=\"472.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"791.256\" y2=\"488.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"807.256\" y2=\"504.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"807.256\" y1=\"488.903\" x2=\"823.256\" y2=\"488.903\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"791.236\" y2=\"431.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"775.236\" y2=\"447.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"791.236\" y2=\"463.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"791.236\" y1=\"447.791\" x2=\"807.236\" y2=\"447.791\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"778.169\" y2=\"397.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"762.169\" y2=\"413.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"778.169\" y2=\"429.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"778.169\" y1=\"413.646\" x2=\"794.169\" y2=\"413.646\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"767.6\" y2=\"371.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"751.6\" y2=\"387.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"767.6\" y2=\"403.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"767.6\" y1=\"387.406\" x2=\"783.6\" y2=\"387.406\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"759.326\" y2=\"353.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"743.326\" y2=\"369.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"759.326\" y2=\"385.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"759.326\" y1=\"369.659\" x2=\"775.326\" y2=\"369.659\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"753.418\" y2=\"344.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"737.418\" y2=\"360.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"753.418\" y2=\"376.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.418\" y1=\"360.618\" x2=\"769.418\" y2=\"360.618\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"750.183\" y2=\"344.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"734.183\" y2=\"360.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"750.183\" y2=\"376.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.183\" y1=\"360.151\" x2=\"766.183\" y2=\"360.151\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"750.09\" y2=\"351.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"734.09\" y2=\"367.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"750.09\" y2=\"383.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"750.09\" y1=\"367.826\" x2=\"766.09\" y2=\"367.826\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"753.661\" y2=\"366.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"737.661\" y2=\"382.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"753.661\" y2=\"398.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"753.661\" y1=\"382.981\" x2=\"769.661\" y2=\"382.981\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"761.363\" y2=\"388.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"745.363\" y2=\"404.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"761.363\" y2=\"420.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"761.363\" y1=\"404.807\" x2=\"777.363\" y2=\"404.807\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"773.506\" y2=\"416.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"757.506\" y2=\"432.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"773.506\" y2=\"448.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"773.506\" y1=\"432.424\" x2=\"789.506\" y2=\"432.424\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"790.171\" y2=\"448.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"774.171\" y2=\"464.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"790.171\" y2=\"480.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"790.171\" y1=\"464.937\" x2=\"806.171\" y2=\"464.937\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"811.163\" y2=\"485.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"795.163\" y2=\"501.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"811.163\" y2=\"517.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"811.163\" y1=\"501.489\" x2=\"827.163\" y2=\"501.489\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"836.017\" y2=\"525.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"820.017\" y2=\"541.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"836.017\" y2=\"557.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"836.017\" y1=\"541.279\" x2=\"852.017\" y2=\"541.279\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"864.024\" y2=\"567.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"848.024\" y2=\"583.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"864.024\" y2=\"599.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.024\" y1=\"583.565\" x2=\"880.024\" y2=\"583.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"894.295\" y2=\"611.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"878.295\" y2=\"627.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"894.295\" y2=\"643.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"894.295\" y1=\"627.655\" x2=\"910.295\" y2=\"627.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"925.837\" y2=\"656.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"909.837\" y2=\"672.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"925.837\" y2=\"688.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"925.837\" y1=\"672.878\" x2=\"941.837\" y2=\"672.878\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"957.64\" y2=\"702.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"941.64\" y2=\"718.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"957.64\" y2=\"734.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"957.64\" y1=\"718.565\" x2=\"973.64\" y2=\"718.565\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"988.75\" y2=\"748.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"972.75\" y2=\"764.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"988.75\" y2=\"780.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"988.75\" y1=\"764.021\" x2=\"1004.75\" y2=\"764.021\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1018.33\" y2=\"792.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1002.33\" y2=\"808.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1018.33\" y2=\"824.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.33\" y1=\"808.515\" x2=\"1034.33\" y2=\"808.515\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1045.71\" y2=\"835.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1029.71\" y2=\"851.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1045.71\" y2=\"867.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1045.71\" y1=\"851.281\" x2=\"1061.71\" y2=\"851.281\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1070.38\" y2=\"875.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1054.38\" y2=\"891.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1070.38\" y2=\"907.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1070.38\" y1=\"891.524\" x2=\"1086.38\" y2=\"891.524\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1092.01\" y2=\"912.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1076.01\" y2=\"928.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1092.01\" y2=\"944.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1092.01\" y1=\"928.448\" x2=\"1108.01\" y2=\"928.448\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1110.42\" y2=\"945.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1094.42\" y2=\"961.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1110.42\" y2=\"977.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1110.42\" y1=\"961.286\" x2=\"1126.42\" y2=\"961.286\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1125.53\" y2=\"973.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1109.53\" y2=\"989.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1125.53\" y2=\"1005.34\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1125.53\" y1=\"989.337\" x2=\"1141.53\" y2=\"989.337\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1137.34\" y2=\"996.003\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1121.34\" y2=\"1012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1137.34\" y2=\"1028\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1137.34\" y1=\"1012\" x2=\"1153.34\" y2=\"1012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1145.88\" y2=\"1012.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1129.88\" y2=\"1028.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1145.88\" y2=\"1044.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1145.88\" y1=\"1028.82\" x2=\"1161.88\" y2=\"1028.82\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1151.2\" y2=\"1023.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1135.2\" y2=\"1039.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1151.2\" y2=\"1055.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1151.2\" y1=\"1039.47\" x2=\"1167.2\" y2=\"1039.47\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1153.34\" y2=\"1027.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1137.34\" y2=\"1043.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1153.34\" y2=\"1059.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1153.34\" y1=\"1043.83\" x2=\"1169.34\" y2=\"1043.83\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1152.3\" y2=\"1025.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1136.3\" y2=\"1041.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1152.3\" y2=\"1057.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1152.3\" y1=\"1041.91\" x2=\"1168.3\" y2=\"1041.91\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1148.12\" y2=\"1017.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1132.12\" y2=\"1033.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1148.12\" y2=\"1049.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1148.12\" y1=\"1033.92\" x2=\"1164.12\" y2=\"1033.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1140.81\" y2=\"1004.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1124.81\" y2=\"1020.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1140.81\" y2=\"1036.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1140.81\" y1=\"1020.2\" x2=\"1156.81\" y2=\"1020.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1130.45\" y2=\"985.195\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1114.45\" y2=\"1001.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1130.45\" y2=\"1017.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1130.45\" y1=\"1001.19\" x2=\"1146.45\" y2=\"1001.19\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1117.14\" y2=\"961.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1101.14\" y2=\"977.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1117.14\" y2=\"993.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1117.14\" y1=\"977.472\" x2=\"1133.14\" y2=\"977.472\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1101.08\" y2=\"933.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1085.08\" y2=\"949.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1101.08\" y2=\"965.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1101.08\" y1=\"949.657\" x2=\"1117.08\" y2=\"949.657\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1082.54\" y2=\"902.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1066.54\" y2=\"918.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1082.54\" y2=\"934.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1082.54\" y1=\"918.422\" x2=\"1098.54\" y2=\"918.422\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1061.89\" y2=\"868.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1045.89\" y2=\"884.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1061.89\" y2=\"900.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.89\" y1=\"884.468\" x2=\"1077.89\" y2=\"884.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1039.56\" y2=\"832.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1023.56\" y2=\"848.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1039.56\" y2=\"864.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1039.56\" y1=\"848.507\" x2=\"1055.56\" y2=\"848.507\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1016.05\" y2=\"795.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1000.05\" y2=\"811.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1016.05\" y2=\"827.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1016.05\" y1=\"811.253\" x2=\"1032.05\" y2=\"811.253\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"991.931\" y2=\"757.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"975.931\" y2=\"773.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"991.931\" y2=\"789.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.931\" y1=\"773.41\" x2=\"1007.93\" y2=\"773.41\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"967.754\" y2=\"719.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"951.754\" y2=\"735.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"967.754\" y2=\"751.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.754\" y1=\"735.674\" x2=\"983.754\" y2=\"735.674\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"944.082\" y2=\"682.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"928.082\" y2=\"698.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"944.082\" y2=\"714.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"944.082\" y1=\"698.723\" x2=\"960.082\" y2=\"698.723\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"921.444\" y2=\"647.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"905.444\" y2=\"663.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"921.444\" y2=\"679.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"921.444\" y1=\"663.214\" x2=\"937.444\" y2=\"663.214\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"900.314\" y2=\"613.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"884.314\" y2=\"629.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"900.314\" y2=\"645.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.314\" y1=\"629.777\" x2=\"916.314\" y2=\"629.777\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"881.105\" y2=\"583.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"865.105\" y2=\"599.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"881.105\" y2=\"615.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"881.105\" y1=\"599.008\" x2=\"897.105\" y2=\"599.008\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"864.151\" y2=\"555.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"848.151\" y2=\"571.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"864.151\" y2=\"587.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"864.151\" y1=\"571.455\" x2=\"880.151\" y2=\"571.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"849.717\" y2=\"531.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"833.717\" y2=\"547.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"849.717\" y2=\"563.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"849.717\" y1=\"547.611\" x2=\"865.717\" y2=\"547.611\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"837.992\" y2=\"511.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"821.992\" y2=\"527.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"837.992\" y2=\"543.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"837.992\" y1=\"527.897\" x2=\"853.992\" y2=\"527.897\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"829.1\" y2=\"496.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"813.1\" y2=\"512.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"829.1\" y2=\"528.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"829.1\" y1=\"512.652\" x2=\"845.1\" y2=\"512.652\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"823.106\" y2=\"486.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"807.106\" y2=\"502.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"823.106\" y2=\"518.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"823.106\" y1=\"502.123\" x2=\"839.106\" y2=\"502.123\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"820.027\" y2=\"480.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"804.027\" y2=\"496.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"820.027\" y2=\"512.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"820.027\" y1=\"496.455\" x2=\"836.027\" y2=\"496.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"819.834\" y2=\"479.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"803.834\" y2=\"495.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"819.834\" y2=\"511.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"819.834\" y1=\"495.688\" x2=\"835.834\" y2=\"495.688\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"822.462\" y2=\"483.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"806.462\" y2=\"499.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"822.462\" y2=\"515.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"822.462\" y1=\"499.756\" x2=\"838.462\" y2=\"499.756\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"827.806\" y2=\"492.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"811.806\" y2=\"508.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"827.806\" y2=\"524.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"827.806\" y1=\"508.487\" x2=\"843.806\" y2=\"508.487\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"835.728\" y2=\"505.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"819.728\" y2=\"521.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"835.728\" y2=\"537.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"835.728\" y1=\"521.616\" x2=\"851.728\" y2=\"521.616\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"846.054\" y2=\"522.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"830.054\" y2=\"538.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"846.054\" y2=\"554.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"846.054\" y1=\"538.786\" x2=\"862.054\" y2=\"538.786\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"858.57\" y2=\"543.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"842.57\" y2=\"559.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"858.57\" y2=\"575.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"858.57\" y1=\"559.567\" x2=\"874.57\" y2=\"559.567\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"873.024\" y2=\"567.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"857.024\" y2=\"583.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"873.024\" y2=\"599.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.024\" y1=\"583.467\" x2=\"889.024\" y2=\"583.467\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"889.129\" y2=\"593.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"873.129\" y2=\"609.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"889.129\" y2=\"625.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.129\" y1=\"609.945\" x2=\"905.129\" y2=\"609.945\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"906.559\" y2=\"622.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"890.559\" y2=\"638.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"906.559\" y2=\"654.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"906.559\" y1=\"638.423\" x2=\"922.559\" y2=\"638.423\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"924.961\" y2=\"652.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"908.961\" y2=\"668.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"924.961\" y2=\"684.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"924.961\" y1=\"668.306\" x2=\"940.961\" y2=\"668.306\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"943.958\" y2=\"682.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"927.958\" y2=\"698.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"943.958\" y2=\"714.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"943.958\" y1=\"698.984\" x2=\"959.958\" y2=\"698.984\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"963.157\" y2=\"713.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"947.157\" y2=\"729.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"963.157\" y2=\"745.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"963.157\" y1=\"729.853\" x2=\"979.157\" y2=\"729.853\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"982.164\" y2=\"744.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"966.164\" y2=\"760.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"982.164\" y2=\"776.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.164\" y1=\"760.319\" x2=\"998.164\" y2=\"760.319\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1000.59\" y2=\"773.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"984.593\" y2=\"789.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1000.59\" y2=\"805.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1000.59\" y1=\"789.809\" x2=\"1016.59\" y2=\"789.809\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1018.07\" y2=\"801.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1002.07\" y2=\"817.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1018.07\" y2=\"833.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1018.07\" y1=\"817.78\" x2=\"1034.07\" y2=\"817.78\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1034.27\" y2=\"827.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1018.27\" y2=\"843.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1034.27\" y2=\"859.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1034.27\" y1=\"843.727\" x2=\"1050.27\" y2=\"843.727\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1048.87\" y2=\"851.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1032.87\" y2=\"867.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1048.87\" y2=\"883.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.87\" y1=\"867.191\" x2=\"1064.87\" y2=\"867.191\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1061.63\" y2=\"871.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1045.63\" y2=\"887.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1061.63\" y2=\"903.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1061.63\" y1=\"887.764\" x2=\"1077.63\" y2=\"887.764\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1072.32\" y2=\"889.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1056.32\" y2=\"905.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1072.32\" y2=\"921.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1072.32\" y1=\"905.101\" x2=\"1088.32\" y2=\"905.101\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1080.78\" y2=\"902.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1064.78\" y2=\"918.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1080.78\" y2=\"934.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1080.78\" y1=\"918.92\" x2=\"1096.78\" y2=\"918.92\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1086.91\" y2=\"913.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1070.91\" y2=\"929.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1086.91\" y2=\"945.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1086.91\" y1=\"929.012\" x2=\"1102.91\" y2=\"929.012\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1090.63\" y2=\"919.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1074.63\" y2=\"935.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1090.63\" y2=\"951.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.63\" y1=\"935.241\" x2=\"1106.63\" y2=\"935.241\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1091.94\" y2=\"921.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1075.94\" y2=\"937.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1091.94\" y2=\"953.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1091.94\" y1=\"937.552\" x2=\"1107.94\" y2=\"937.552\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1090.86\" y2=\"919.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1074.86\" y2=\"935.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1090.86\" y2=\"951.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1090.86\" y1=\"935.967\" x2=\"1106.86\" y2=\"935.967\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1087.47\" y2=\"914.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1071.47\" y2=\"930.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1087.47\" y2=\"946.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1087.47\" y1=\"930.584\" x2=\"1103.47\" y2=\"930.584\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1081.89\" y2=\"905.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1065.89\" y2=\"921.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1081.89\" y2=\"937.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1081.89\" y1=\"921.577\" x2=\"1097.89\" y2=\"921.577\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1074.25\" y2=\"893.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1058.25\" y2=\"909.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1074.25\" y2=\"925.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1074.25\" y1=\"909.189\" x2=\"1090.25\" y2=\"909.189\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1064.74\" y2=\"877.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1048.74\" y2=\"893.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1064.74\" y2=\"909.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1064.74\" y1=\"893.729\" x2=\"1080.74\" y2=\"893.729\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1053.58\" y2=\"859.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1037.58\" y2=\"875.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1053.58\" y2=\"891.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1053.58\" y1=\"875.558\" x2=\"1069.58\" y2=\"875.558\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1041\" y2=\"839.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1025\" y2=\"855.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1041\" y2=\"871.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1041\" y1=\"855.086\" x2=\"1057\" y2=\"855.086\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1027.28\" y2=\"816.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1011.28\" y2=\"832.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1027.28\" y2=\"848.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1027.28\" y1=\"832.759\" x2=\"1043.28\" y2=\"832.759\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1012.69\" y2=\"793.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"996.685\" y2=\"809.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1012.69\" y2=\"825.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.69\" y1=\"809.051\" x2=\"1028.69\" y2=\"809.051\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"997.52\" y2=\"768.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"981.52\" y2=\"784.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"997.52\" y2=\"800.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"997.52\" y1=\"784.451\" x2=\"1013.52\" y2=\"784.451\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"982.085\" y2=\"743.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"966.085\" y2=\"759.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"982.085\" y2=\"775.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"982.085\" y1=\"759.457\" x2=\"998.085\" y2=\"759.457\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"966.688\" y2=\"718.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"950.688\" y2=\"734.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"966.688\" y2=\"750.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.688\" y1=\"734.561\" x2=\"982.688\" y2=\"734.561\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"951.63\" y2=\"694.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"935.63\" y2=\"710.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"951.63\" y2=\"726.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"951.63\" y1=\"710.246\" x2=\"967.63\" y2=\"710.246\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"937.202\" y2=\"670.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"921.202\" y2=\"686.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"937.202\" y2=\"702.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"937.202\" y1=\"686.97\" x2=\"953.202\" y2=\"686.97\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"923.677\" y2=\"649.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"907.677\" y2=\"665.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"923.677\" y2=\"681.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.677\" y1=\"665.165\" x2=\"939.677\" y2=\"665.165\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"911.307\" y2=\"629.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"895.307\" y2=\"645.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"911.307\" y2=\"661.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"911.307\" y1=\"645.223\" x2=\"927.307\" y2=\"645.223\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"900.316\" y2=\"611.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"884.316\" y2=\"627.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"900.316\" y2=\"643.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"900.316\" y1=\"627.497\" x2=\"916.316\" y2=\"627.497\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"890.893\" y2=\"596.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"874.893\" y2=\"612.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"890.893\" y2=\"628.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"890.893\" y1=\"612.287\" x2=\"906.893\" y2=\"612.287\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"883.194\" y2=\"583.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"867.194\" y2=\"599.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"883.194\" y2=\"615.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"883.194\" y1=\"599.843\" x2=\"899.194\" y2=\"599.843\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"877.336\" y2=\"574.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"861.336\" y2=\"590.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"877.336\" y2=\"606.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.336\" y1=\"590.353\" x2=\"893.336\" y2=\"590.353\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"873.398\" y2=\"567.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"857.398\" y2=\"583.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"873.398\" y2=\"599.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.398\" y1=\"583.95\" x2=\"889.398\" y2=\"583.95\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"871.417\" y2=\"564.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"855.417\" y2=\"580.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"871.417\" y2=\"596.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.417\" y1=\"580.701\" x2=\"887.417\" y2=\"580.701\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"871.392\" y2=\"564.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"855.392\" y2=\"580.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"871.392\" y2=\"596.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"871.392\" y1=\"580.612\" x2=\"887.392\" y2=\"580.612\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"873.283\" y2=\"567.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"857.283\" y2=\"583.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"873.283\" y2=\"599.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"873.283\" y1=\"583.628\" x2=\"889.283\" y2=\"583.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"877.017\" y2=\"573.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"861.017\" y2=\"589.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"877.017\" y2=\"605.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"877.017\" y1=\"589.633\" x2=\"893.017\" y2=\"589.633\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"882.483\" y2=\"582.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"866.483\" y2=\"598.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"882.483\" y2=\"614.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"882.483\" y1=\"598.455\" x2=\"898.483\" y2=\"598.455\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"889.543\" y2=\"593.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"873.543\" y2=\"609.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"889.543\" y2=\"625.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"889.543\" y1=\"609.871\" x2=\"905.543\" y2=\"609.871\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"898.029\" y2=\"607.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"882.029\" y2=\"623.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"898.029\" y2=\"639.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"898.029\" y1=\"623.61\" x2=\"914.029\" y2=\"623.61\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"907.751\" y2=\"623.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"891.751\" y2=\"639.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"907.751\" y2=\"655.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"907.751\" y1=\"639.359\" x2=\"923.751\" y2=\"639.359\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"918.497\" y2=\"640.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"902.497\" y2=\"656.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"918.497\" y2=\"672.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"918.497\" y1=\"656.774\" x2=\"934.497\" y2=\"656.774\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"930.042\" y2=\"659.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"914.042\" y2=\"675.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"930.042\" y2=\"691.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.042\" y1=\"675.484\" x2=\"946.042\" y2=\"675.484\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"942.147\" y2=\"679.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"926.147\" y2=\"695.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"942.147\" y2=\"711.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"942.147\" y1=\"695.098\" x2=\"958.147\" y2=\"695.098\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"954.568\" y2=\"699.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"938.568\" y2=\"715.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"954.568\" y2=\"731.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"954.568\" y1=\"715.218\" x2=\"970.568\" y2=\"715.218\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"967.058\" y2=\"719.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"951.058\" y2=\"735.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"967.058\" y2=\"751.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"967.058\" y1=\"735.441\" x2=\"983.058\" y2=\"735.441\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"979.374\" y2=\"739.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"963.374\" y2=\"755.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"979.374\" y2=\"771.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"979.374\" y1=\"755.372\" x2=\"995.374\" y2=\"755.372\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"991.278\" y2=\"758.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"975.278\" y2=\"774.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"991.278\" y2=\"790.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"991.278\" y1=\"774.628\" x2=\"1007.28\" y2=\"774.628\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1002.55\" y2=\"776.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"986.546\" y2=\"792.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1002.55\" y2=\"808.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1002.55\" y1=\"792.848\" x2=\"1018.55\" y2=\"792.848\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1012.97\" y2=\"793.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"996.97\" y2=\"809.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1012.97\" y2=\"825.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1012.97\" y1=\"809.698\" x2=\"1028.97\" y2=\"809.698\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1022.36\" y2=\"808.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1006.36\" y2=\"824.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1022.36\" y2=\"840.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1022.36\" y1=\"824.874\" x2=\"1038.36\" y2=\"824.874\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1030.56\" y2=\"822.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1014.56\" y2=\"838.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1030.56\" y2=\"854.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1030.56\" y1=\"838.115\" x2=\"1046.56\" y2=\"838.115\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1037.41\" y2=\"833.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1021.41\" y2=\"849.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1037.41\" y2=\"865.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.41\" y1=\"849.2\" x2=\"1053.41\" y2=\"849.2\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1042.83\" y2=\"841.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1026.83\" y2=\"857.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1042.83\" y2=\"873.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.83\" y1=\"857.952\" x2=\"1058.83\" y2=\"857.952\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1046.72\" y2=\"848.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1030.72\" y2=\"864.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1046.72\" y2=\"880.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.72\" y1=\"864.247\" x2=\"1062.72\" y2=\"864.247\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1049.04\" y2=\"852.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1033.04\" y2=\"868.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1049.04\" y2=\"884.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.04\" y1=\"868.007\" x2=\"1065.04\" y2=\"868.007\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1049.78\" y2=\"853.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1033.78\" y2=\"869.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1049.78\" y2=\"885.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1049.78\" y1=\"869.206\" x2=\"1065.78\" y2=\"869.206\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1048.95\" y2=\"851.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1032.95\" y2=\"867.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1048.95\" y2=\"883.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1048.95\" y1=\"867.869\" x2=\"1064.95\" y2=\"867.869\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1046.59\" y2=\"848.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1030.59\" y2=\"864.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1046.59\" y2=\"880.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1046.59\" y1=\"864.069\" x2=\"1062.59\" y2=\"864.069\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1042.79\" y2=\"841.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1026.79\" y2=\"857.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1042.79\" y2=\"873.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1042.79\" y1=\"857.925\" x2=\"1058.79\" y2=\"857.925\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1037.64\" y2=\"833.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1021.64\" y2=\"849.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1037.64\" y2=\"865.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1037.64\" y1=\"849.6\" x2=\"1053.64\" y2=\"849.6\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1031.27\" y2=\"823.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1015.27\" y2=\"839.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1031.27\" y2=\"855.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1031.27\" y1=\"839.298\" x2=\"1047.27\" y2=\"839.298\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1023.82\" y2=\"811.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1007.82\" y2=\"827.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1023.82\" y2=\"843.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1023.82\" y1=\"827.255\" x2=\"1039.82\" y2=\"827.255\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1015.47\" y2=\"797.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"999.47\" y2=\"813.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1015.47\" y2=\"829.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1015.47\" y1=\"813.739\" x2=\"1031.47\" y2=\"813.739\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1006.39\" y2=\"783.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"990.389\" y2=\"799.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1006.39\" y2=\"815.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"1006.39\" y1=\"799.041\" x2=\"1022.39\" y2=\"799.041\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"996.769\" y2=\"767.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"980.769\" y2=\"783.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"996.769\" y2=\"799.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"996.769\" y1=\"783.468\" x2=\"1012.77\" y2=\"783.468\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"986.806\" y2=\"751.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"970.806\" y2=\"767.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"986.806\" y2=\"783.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"986.806\" y1=\"767.341\" x2=\"1002.81\" y2=\"767.341\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"976.701\" y2=\"734.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"960.701\" y2=\"750.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"976.701\" y2=\"766.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"976.701\" y1=\"750.985\" x2=\"992.701\" y2=\"750.985\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"966.653\" y2=\"718.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"950.653\" y2=\"734.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"966.653\" y2=\"750.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"966.653\" y1=\"734.721\" x2=\"982.653\" y2=\"734.721\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"956.856\" y2=\"702.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"940.856\" y2=\"718.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"956.856\" y2=\"734.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"956.856\" y1=\"718.866\" x2=\"972.856\" y2=\"718.866\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"947.495\" y2=\"687.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"931.495\" y2=\"703.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"947.495\" y2=\"719.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"947.495\" y1=\"703.719\" x2=\"963.495\" y2=\"703.719\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"938.745\" y2=\"673.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"922.745\" y2=\"689.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"938.745\" y2=\"705.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"938.745\" y1=\"689.564\" x2=\"954.745\" y2=\"689.564\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"930.766\" y2=\"660.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"914.766\" y2=\"676.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"930.766\" y2=\"692.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"930.766\" y1=\"676.655\" x2=\"946.766\" y2=\"676.655\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"923.697\" y2=\"649.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"907.697\" y2=\"665.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"923.697\" y2=\"681.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"923.697\" y1=\"665.222\" x2=\"939.697\" y2=\"665.222\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"917.66\" y2=\"639.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"901.66\" y2=\"655.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"917.66\" y2=\"671.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7002)\" x1=\"917.66\" y1=\"655.458\" x2=\"933.66\" y2=\"655.458\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"\n",
       "M1928.46 312.204 L2280.76 312.204 L2280.76 130.764 L1928.46 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1928.46,312.204 2280.76,312.204 2280.76,130.764 1928.46,130.764 1928.46,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,191.244 2096.46,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7000)\" d=\"M2036.46 167.244 L2030.82 183.468 L2013.64 183.828 L2027.34 194.22 L2022.35 210.66 L2036.46 200.844 L2050.57 210.66 L2045.58 194.22 L2059.28 183.828 L2042.1 183.468 L2036.46 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 208.744)\" x=\"2120.46\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7000)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,251.724 2096.46,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2012.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip7000)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2060.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip7000)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 269.224)\" x=\"2120.46\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[3,:], solutions_new[4,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot!(solutions_egd[3,:], solutions_egd[4,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip7400\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7401\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M153.898 1487.47 L2352.76 1487.47 L2352.76 47.2441 L153.898 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip7402\">\n",
       "    <rect x=\"153\" y=\"47\" width=\"2200\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  205.706,1487.47 205.706,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  726.91,1487.47 726.91,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1248.11,1487.47 1248.11,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1769.32,1487.47 1769.32,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1323.19 2352.76,1323.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,1014.4 2352.76,1014.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,705.6 2352.76,705.6 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,396.803 2352.76,396.803 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  153.898,88.0053 2352.76,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1487.47 153.898,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  205.706,1487.47 205.706,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  726.91,1487.47 726.91,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1248.11,1487.47 1248.11,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1769.32,1487.47 1769.32,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2290.52,1487.47 2290.52,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1323.19 180.284,1323.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,1014.4 180.284,1014.4 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,705.6 180.284,705.6 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,396.803 180.284,396.803 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  153.898,88.0053 180.284,88.0053 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 205.706, 1541.47)\" x=\"205.706\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 726.91, 1541.47)\" x=\"726.91\" y=\"1541.47\">50</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1248.11, 1541.47)\" x=\"1248.11\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1769.32, 1541.47)\" x=\"1769.32\" y=\"1541.47\">150</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2290.52, 1541.47)\" x=\"2290.52\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1340.69)\" x=\"129.898\" y=\"1340.69\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 1031.9)\" x=\"129.898\" y=\"1031.9\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 723.1)\" x=\"129.898\" y=\"723.1\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 414.303)\" x=\"129.898\" y=\"414.303\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 129.898, 105.505)\" x=\"129.898\" y=\"105.505\">2.0</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,705.6 226.554,1446.71 236.978,1168.8 247.402,1215.12 257.826,1168.8 268.25,1157.22 278.674,1139.85 289.098,1128.27 299.523,1118.13 309.947,1110.17 \n",
       "  320.371,1103.66 330.795,1098.41 341.219,1094.16 351.643,1090.72 362.067,1087.94 372.491,1085.69 382.915,1083.87 393.339,1082.4 403.763,1081.2 414.188,1080.24 \n",
       "  424.612,1079.46 435.036,1078.83 445.46,1078.32 455.884,1077.91 466.308,1077.57 476.732,1077.3 487.156,1077.08 497.58,1076.91 508.004,1076.76 518.428,1076.65 \n",
       "  528.853,1076.55 539.277,1076.48 549.701,1076.42 560.125,1076.37 570.549,1076.33 580.973,1076.29 591.397,1076.27 601.821,1076.25 612.245,1076.23 622.669,1076.22 \n",
       "  633.093,1076.2 643.518,1076.2 653.942,1076.19 664.366,1076.18 674.79,1076.18 685.214,1076.17 695.638,1076.17 706.062,1076.17 716.486,1076.17 726.91,1076.16 \n",
       "  737.334,1076.16 747.758,1076.16 758.183,1076.16 768.607,1076.16 779.031,1076.16 789.455,1076.16 799.879,1076.16 810.303,1076.16 820.727,1076.16 831.151,1076.16 \n",
       "  841.575,1076.16 851.999,1076.16 862.423,1076.16 872.848,1076.16 883.272,1076.16 893.696,1076.16 904.12,1076.16 914.544,1076.16 924.968,1076.16 935.392,1076.16 \n",
       "  945.816,1076.16 956.24,1076.16 966.664,1076.16 977.089,1076.16 987.513,1076.16 997.937,1076.16 1008.36,1076.16 1018.78,1076.16 1029.21,1076.16 1039.63,1076.16 \n",
       "  1050.06,1076.16 1060.48,1076.16 1070.91,1076.16 1081.33,1076.16 1091.75,1076.16 1102.18,1076.16 1112.6,1076.16 1123.03,1076.16 1133.45,1076.16 1143.87,1076.16 \n",
       "  1154.3,1076.16 1164.72,1076.16 1175.15,1076.16 1185.57,1076.16 1195.99,1076.16 1206.42,1076.16 1216.84,1076.16 1227.27,1076.16 1237.69,1076.16 1248.11,1076.16 \n",
       "  1258.54,1076.16 1268.96,1076.16 1279.39,1076.16 1289.81,1076.16 1300.24,1076.16 1310.66,1076.16 1321.08,1076.16 1331.51,1076.16 1341.93,1076.16 1352.36,1076.16 \n",
       "  1362.78,1076.16 1373.2,1076.16 1383.63,1076.16 1394.05,1076.16 1404.48,1076.16 1414.9,1076.16 1425.32,1076.16 1435.75,1076.16 1446.17,1076.16 1456.6,1076.16 \n",
       "  1467.02,1076.16 1477.44,1076.16 1487.87,1076.16 1498.29,1076.16 1508.72,1076.16 1519.14,1076.16 1529.57,1076.16 1539.99,1076.16 1550.41,1076.16 1560.84,1076.16 \n",
       "  1571.26,1076.16 1581.69,1076.16 1592.11,1076.16 1602.53,1076.16 1612.96,1076.16 1623.38,1076.16 1633.81,1076.16 1644.23,1076.16 1654.65,1076.16 1665.08,1076.16 \n",
       "  1675.5,1076.16 1685.93,1076.16 1696.35,1076.16 1706.77,1076.16 1717.2,1076.16 1727.62,1076.16 1738.05,1076.16 1748.47,1076.16 1758.9,1076.16 1769.32,1076.16 \n",
       "  1779.74,1076.16 1790.17,1076.16 1800.59,1076.16 1811.02,1076.16 1821.44,1076.16 1831.86,1076.16 1842.29,1076.16 1852.71,1076.16 1863.14,1076.16 1873.56,1076.16 \n",
       "  1883.98,1076.16 1894.41,1076.16 1904.83,1076.16 1915.26,1076.16 1925.68,1076.16 1936.1,1076.16 1946.53,1076.16 1956.95,1076.16 1967.38,1076.16 1977.8,1076.16 \n",
       "  1988.23,1076.16 1998.65,1076.16 2009.07,1076.16 2019.5,1076.16 2029.92,1076.16 2040.35,1076.16 2050.77,1076.16 2061.19,1076.16 2071.62,1076.16 2082.04,1076.16 \n",
       "  2092.47,1076.16 2102.89,1076.16 2113.31,1076.16 2123.74,1076.16 2134.16,1076.16 2144.59,1076.16 2155.01,1076.16 2165.43,1076.16 2175.86,1076.16 2186.28,1076.16 \n",
       "  2196.71,1076.16 2207.13,1076.16 2217.56,1076.16 2227.98,1076.16 2238.4,1076.16 2248.83,1076.16 2259.25,1076.16 2269.68,1076.16 2280.1,1076.16 2290.52,1076.16 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7402)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  216.13,88.0053 226.554,1384.95 236.978,1014.4 247.402,1153.36 257.826,1130.2 268.25,1153.36 278.674,1159.15 289.098,1167.83 299.523,1173.62 309.947,1178.69 \n",
       "  320.371,1182.67 330.795,1185.92 341.219,1188.55 351.643,1190.67 362.067,1192.39 372.491,1193.78 382.915,1194.91 393.339,1195.82 403.763,1196.56 414.188,1197.15 \n",
       "  424.612,1197.63 435.036,1198.02 445.46,1198.34 455.884,1198.59 466.308,1198.8 476.732,1198.97 487.156,1199.1 497.58,1199.21 508.004,1199.3 518.428,1199.37 \n",
       "  528.853,1199.43 539.277,1199.48 549.701,1199.52 560.125,1199.55 570.549,1199.57 580.973,1199.59 591.397,1199.61 601.821,1199.62 612.245,1199.63 622.669,1199.64 \n",
       "  633.093,1199.65 643.518,1199.65 653.942,1199.66 664.366,1199.66 674.79,1199.66 685.214,1199.67 695.638,1199.67 706.062,1199.67 716.486,1199.67 726.91,1199.67 \n",
       "  737.334,1199.67 747.758,1199.67 758.183,1199.67 768.607,1199.67 779.031,1199.67 789.455,1199.67 799.879,1199.67 810.303,1199.67 820.727,1199.67 831.151,1199.68 \n",
       "  841.575,1199.68 851.999,1199.68 862.423,1199.68 872.848,1199.68 883.272,1199.68 893.696,1199.68 904.12,1199.68 914.544,1199.68 924.968,1199.68 935.392,1199.68 \n",
       "  945.816,1199.68 956.24,1199.68 966.664,1199.68 977.089,1199.68 987.513,1199.68 997.937,1199.68 1008.36,1199.68 1018.78,1199.68 1029.21,1199.68 1039.63,1199.68 \n",
       "  1050.06,1199.68 1060.48,1199.68 1070.91,1199.68 1081.33,1199.68 1091.75,1199.68 1102.18,1199.68 1112.6,1199.68 1123.03,1199.68 1133.45,1199.68 1143.87,1199.68 \n",
       "  1154.3,1199.68 1164.72,1199.68 1175.15,1199.68 1185.57,1199.68 1195.99,1199.68 1206.42,1199.68 1216.84,1199.68 1227.27,1199.68 1237.69,1199.68 1248.11,1199.68 \n",
       "  1258.54,1199.68 1268.96,1199.68 1279.39,1199.68 1289.81,1199.68 1300.24,1199.68 1310.66,1199.68 1321.08,1199.68 1331.51,1199.68 1341.93,1199.68 1352.36,1199.68 \n",
       "  1362.78,1199.68 1373.2,1199.68 1383.63,1199.68 1394.05,1199.68 1404.48,1199.68 1414.9,1199.68 1425.32,1199.68 1435.75,1199.68 1446.17,1199.68 1456.6,1199.68 \n",
       "  1467.02,1199.68 1477.44,1199.68 1487.87,1199.68 1498.29,1199.68 1508.72,1199.68 1519.14,1199.68 1529.57,1199.68 1539.99,1199.68 1550.41,1199.68 1560.84,1199.68 \n",
       "  1571.26,1199.68 1581.69,1199.68 1592.11,1199.68 1602.53,1199.68 1612.96,1199.68 1623.38,1199.68 1633.81,1199.68 1644.23,1199.68 1654.65,1199.68 1665.08,1199.68 \n",
       "  1675.5,1199.68 1685.93,1199.68 1696.35,1199.68 1706.77,1199.68 1717.2,1199.68 1727.62,1199.68 1738.05,1199.68 1748.47,1199.68 1758.9,1199.68 1769.32,1199.68 \n",
       "  1779.74,1199.68 1790.17,1199.68 1800.59,1199.68 1811.02,1199.68 1821.44,1199.68 1831.86,1199.68 1842.29,1199.68 1852.71,1199.68 1863.14,1199.68 1873.56,1199.68 \n",
       "  1883.98,1199.68 1894.41,1199.68 1904.83,1199.68 1915.26,1199.68 1925.68,1199.68 1936.1,1199.68 1946.53,1199.68 1956.95,1199.68 1967.38,1199.68 1977.8,1199.68 \n",
       "  1988.23,1199.68 1998.65,1199.68 2009.07,1199.68 2019.5,1199.68 2029.92,1199.68 2040.35,1199.68 2050.77,1199.68 2061.19,1199.68 2071.62,1199.68 2082.04,1199.68 \n",
       "  2092.47,1199.68 2102.89,1199.68 2113.31,1199.68 2123.74,1199.68 2134.16,1199.68 2144.59,1199.68 2155.01,1199.68 2165.43,1199.68 2175.86,1199.68 2186.28,1199.68 \n",
       "  2196.71,1199.68 2207.13,1199.68 2217.56,1199.68 2227.98,1199.68 2238.4,1199.68 2248.83,1199.68 2259.25,1199.68 2269.68,1199.68 2280.1,1199.68 2290.52,1199.68 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip7400)\" d=\"\n",
       "M1963.16 312.204 L2280.76 312.204 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,312.204 2280.76,312.204 2280.76,130.764 1963.16,130.764 1963.16,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip7400)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip7400)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions_new[1,:], label=\"x_1\")\n",
    "plot!(solutions_new[2,:], label=\"x_2\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 1d Constrainted Example"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$max_{y\\ge 0} min_{x\\ge 0} y'Ax+c'x-b'y$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "50"
      ]
     },
     "execution_count": 62,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.05\n",
    "# A = [1]\n",
    "A = Matrix{Int}(I, 1, 1)\n",
    "c = [1]\n",
    "b=[2]\n",
    "ini_solution=[1;1]\n",
    "num_iter=50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lyapunov (generic function with 1 method)"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function lyapunov(solution, A, c, b)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    middle_term = F_matrix*solution+[c;b]\n",
    "\n",
    "    lyapunov_value = 0\n",
    "    for idx in 1:(m+n)\n",
    "        if solution[idx] <= eps && middle_term[idx] >= -eps\n",
    "            continue\n",
    "        end\n",
    "        lyapunov_value += middle_term[idx]^2\n",
    "    end\n",
    "    return lyapunov_value\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "        middle_term = F_matrix*current_solution+[c;b]\n",
    "        indexes = (current_solution.<=eps) .& (F_matrix*middle_term.>=0)\n",
    "#         ignore_rows = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         println(ignore_rows)\n",
    "#         temp = copy(F_matrix)\n",
    "#         temp[ignore_rows,:].=0\n",
    "#         temp[:,ignore_rows].=0\n",
    "        middle_term[(current_solution.<=eps) .& (middle_term.>=0)] .= 0\n",
    "        println(middle_term)\n",
    "#         @show(current_solution)\n",
    "#         @show(middle_term)\n",
    "#         @show(F_matrix*(middle_term))\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        println(lyapunov(current_solution, A, c, b))\n",
    "        next_solution += s*F_matrix*(middle_term)\n",
    "        next_solution[next_solution.<=eps] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.0, 1.0]\n",
      "5.0\n",
      "[1.9, 0.95]\n",
      "4.5125\n",
      "[1.8050000000000002, 0.9024999999999999]\n",
      "4.07253125\n",
      "[1.71475, 0.8573749999999998]\n",
      "3.6754594531249998\n",
      "[1.6290125, 0.8145062499999998]\n",
      "3.317102156445312\n",
      "[1.547561875, 0.7737809374999998]\n",
      "2.9936846961918944\n",
      "[1.47018378125, 0.7350918906249997]\n",
      "2.7018004383131844\n",
      "[1.3966745921875, 0.6983372960937497]\n",
      "2.4383748955776485\n",
      "[1.326840862578125, 0.6634204312890621]\n",
      "2.200633343258828\n",
      "[1.2604988194492188, 0.630249409724609]\n",
      "1.9860715922910923\n",
      "[1.1974738784767578, 0.5987369392383786]\n",
      "1.7924296120427106\n",
      "[1.13760018455292, 0.5688000922764596]\n",
      "1.6176677248685465\n",
      "[1.080720175325274, 0.5403600876626367]\n",
      "1.4599451216938633\n",
      "[1.0266841665590103, 0.5133420832795048]\n",
      "1.3176004723287116\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n",
      "[1.0, 0.0]\n",
      "1.0\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip2600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M180.66 1487.47 L2352.76 1487.47 L2352.76 47.2441 L180.66 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip2602\">\n",
       "    <rect x=\"180\" y=\"47\" width=\"2173\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  242.135,1487.47 242.135,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  919.617,1487.47 919.617,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1597.1,1487.47 1597.1,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2274.58,1487.47 2274.58,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,1444.84 2352.76,1444.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,1106.1 2352.76,1106.1 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,428.618 2352.76,428.618 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  180.66,89.8771 2352.76,89.8771 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1487.47 180.66,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  242.135,1487.47 242.135,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  919.617,1487.47 919.617,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,1487.47 1597.1,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2274.58,1487.47 2274.58,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1444.84 206.725,1444.84 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,1106.1 206.725,1106.1 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,767.359 206.725,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,428.618 206.725,428.618 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  180.66,89.8771 206.725,89.8771 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 242.135, 1541.47)\" x=\"242.135\" y=\"1541.47\">0.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 919.617, 1541.47)\" x=\"919.617\" y=\"1541.47\">0.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1597.1, 1541.47)\" x=\"1597.1\" y=\"1541.47\">1.0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2274.58, 1541.47)\" x=\"2274.58\" y=\"1541.47\">1.5</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 1462.34)\" x=\"156.66\" y=\"1462.34\">0.00</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 1123.6)\" x=\"156.66\" y=\"1123.6\">0.25</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 784.859)\" x=\"156.66\" y=\"784.859\">0.50</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 446.118)\" x=\"156.66\" y=\"446.118\">0.75</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 156.66, 107.377)\" x=\"156.66\" y=\"107.377\">1.00</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,89.8771 1664.85,225.374 1729.21,354.095 1790.35,476.381 1848.44,592.552 1903.62,702.915 1956.04,807.759 2005.84,907.362 2053.15,1001.98 2098.1,1091.88 \n",
       "  2140.8,1177.27 2181.36,1258.4 2219.9,1335.47 2256.5,1408.69 2291.28,1444.84 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1597.1 73.8771 L1593.34 84.6931 L1581.88 84.9331 L1591.02 91.8611 L1587.69 102.821 L1597.1 96.2771 L1606.51 102.821 L1603.18 91.8611 L1612.32 84.9331 L1600.86 84.6931 L1597.1 73.8771 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1664.85 209.374 L1661.09 220.19 L1649.63 220.43 L1658.77 227.358 L1655.44 238.318 L1664.85 231.774 L1674.26 238.318 L1670.93 227.358 L1680.06 220.43 L1668.61 220.19 L1664.85 209.374 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1729.21 338.095 L1725.45 348.911 L1713.99 349.151 L1723.13 356.079 L1719.8 367.039 L1729.21 360.495 L1738.62 367.039 L1735.29 356.079 L1744.42 349.151 L1732.97 348.911 L1729.21 338.095 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1790.35 460.381 L1786.59 471.197 L1775.14 471.437 L1784.27 478.365 L1780.94 489.325 L1790.35 482.781 L1799.76 489.325 L1796.43 478.365 L1805.57 471.437 L1794.11 471.197 L1790.35 460.381 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1848.44 576.552 L1844.68 587.368 L1833.22 587.608 L1842.36 594.536 L1839.03 605.496 L1848.44 598.952 L1857.84 605.496 L1854.52 594.536 L1863.65 587.608 L1852.2 587.368 L1848.44 576.552 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1903.62 686.915 L1899.86 697.731 L1888.4 697.971 L1897.54 704.899 L1894.21 715.859 L1903.62 709.315 L1913.03 715.859 L1909.7 704.899 L1918.83 697.971 L1907.38 697.731 L1903.62 686.915 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M1956.04 791.759 L1952.28 802.575 L1940.82 802.815 L1949.96 809.743 L1946.63 820.703 L1956.04 814.159 L1965.45 820.703 L1962.12 809.743 L1971.26 802.815 L1959.8 802.575 L1956.04 791.759 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2005.84 891.362 L2002.08 902.178 L1990.63 902.418 L1999.76 909.346 L1996.43 920.306 L2005.84 913.762 L2015.25 920.306 L2011.92 909.346 L2021.06 902.418 L2009.6 902.178 L2005.84 891.362 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2053.15 985.984 L2049.39 996.8 L2037.94 997.04 L2047.07 1003.97 L2043.74 1014.93 L2053.15 1008.38 L2062.56 1014.93 L2059.23 1003.97 L2068.37 997.04 L2056.91 996.8 L2053.15 985.984 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2098.1 1075.88 L2094.34 1086.69 L2082.88 1086.93 L2092.02 1093.86 L2088.69 1104.82 L2098.1 1098.28 L2107.51 1104.82 L2104.18 1093.86 L2113.31 1086.93 L2101.86 1086.69 L2098.1 1075.88 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2140.8 1161.27 L2137.04 1172.09 L2125.58 1172.33 L2134.72 1179.26 L2131.39 1190.22 L2140.8 1183.67 L2150.2 1190.22 L2146.88 1179.26 L2156.01 1172.33 L2144.56 1172.09 L2140.8 1161.27 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2181.36 1242.4 L2177.6 1253.21 L2166.14 1253.45 L2175.28 1260.38 L2171.95 1271.34 L2181.36 1264.8 L2190.77 1271.34 L2187.44 1260.38 L2196.58 1253.45 L2185.12 1253.21 L2181.36 1242.4 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2219.9 1319.47 L2216.14 1330.28 L2204.68 1330.52 L2213.82 1337.45 L2210.49 1348.41 L2219.9 1341.87 L2229.3 1348.41 L2225.98 1337.45 L2235.11 1330.52 L2223.66 1330.28 L2219.9 1319.47 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2256.5 1392.69 L2252.74 1403.5 L2241.29 1403.74 L2250.42 1410.67 L2247.1 1421.63 L2256.5 1415.09 L2265.91 1421.63 L2262.58 1410.67 L2271.72 1403.74 L2260.26 1403.5 L2256.5 1392.69 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip2602)\" d=\"M2291.28 1428.84 L2287.52 1439.66 L2276.07 1439.9 L2285.2 1446.83 L2281.87 1457.79 L2291.28 1451.24 L2300.69 1457.79 L2297.36 1446.83 L2306.5 1439.9 L2295.04 1439.66 L2291.28 1428.84 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip2602)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1597.1,89.8771 1464.99,164.4 1336.94,245.342 1213.25,332.485 1094.23,425.594 980.167,524.421 871.328,628.704 767.974,738.169 670.353,852.527 578.693,971.481 \n",
       "  493.21,1094.72 414.103,1221.93 341.554,1352.77 275.728,1444.84 242.135,1444.84 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1597.1\" y2=\"73.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1581.1\" y2=\"89.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1597.1\" y2=\"105.877\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1597.1\" y1=\"89.8771\" x2=\"1613.1\" y2=\"89.8771\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1464.99\" y2=\"148.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1448.99\" y2=\"164.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1464.99\" y2=\"180.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1464.99\" y1=\"164.4\" x2=\"1480.99\" y2=\"164.4\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1336.94\" y2=\"229.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1320.94\" y2=\"245.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1336.94\" y2=\"261.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1336.94\" y1=\"245.342\" x2=\"1352.94\" y2=\"245.342\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1213.25\" y2=\"316.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1197.25\" y2=\"332.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1213.25\" y2=\"348.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1213.25\" y1=\"332.485\" x2=\"1229.25\" y2=\"332.485\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1094.23\" y2=\"409.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1078.23\" y2=\"425.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1094.23\" y2=\"441.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"1094.23\" y1=\"425.594\" x2=\"1110.23\" y2=\"425.594\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"980.167\" y2=\"508.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"964.167\" y2=\"524.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"980.167\" y2=\"540.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"980.167\" y1=\"524.421\" x2=\"996.167\" y2=\"524.421\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"871.328\" y2=\"612.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"855.328\" y2=\"628.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"871.328\" y2=\"644.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"871.328\" y1=\"628.704\" x2=\"887.328\" y2=\"628.704\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"767.974\" y2=\"722.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"751.974\" y2=\"738.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"767.974\" y2=\"754.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"767.974\" y1=\"738.169\" x2=\"783.974\" y2=\"738.169\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"670.353\" y2=\"836.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"654.353\" y2=\"852.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"670.353\" y2=\"868.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"670.353\" y1=\"852.527\" x2=\"686.353\" y2=\"852.527\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"578.693\" y2=\"955.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"562.693\" y2=\"971.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"578.693\" y2=\"987.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"578.693\" y1=\"971.481\" x2=\"594.693\" y2=\"971.481\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"493.21\" y2=\"1078.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"477.21\" y2=\"1094.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"493.21\" y2=\"1110.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"493.21\" y1=\"1094.72\" x2=\"509.21\" y2=\"1094.72\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"414.103\" y2=\"1205.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"398.103\" y2=\"1221.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"414.103\" y2=\"1237.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"414.103\" y1=\"1221.93\" x2=\"430.103\" y2=\"1221.93\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"341.554\" y2=\"1336.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"325.554\" y2=\"1352.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"341.554\" y2=\"1368.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"341.554\" y1=\"1352.77\" x2=\"357.554\" y2=\"1352.77\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"275.728\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"259.728\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"275.728\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"275.728\" y1=\"1444.84\" x2=\"291.728\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1428.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"226.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"242.135\" y2=\"1460.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2602)\" x1=\"242.135\" y1=\"1444.84\" x2=\"258.135\" y2=\"1444.84\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"\n",
       "M1928.46 312.204 L2280.76 312.204 L2280.76 130.764 L1928.46 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1928.46,312.204 2280.76,312.204 2280.76,130.764 1928.46,130.764 1928.46,312.204 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,191.244 2096.46,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip2600)\" d=\"M2036.46 167.244 L2030.82 183.468 L2013.64 183.828 L2027.34 194.22 L2022.35 210.66 L2036.46 200.844 L2050.57 210.66 L2045.58 194.22 L2059.28 183.828 L2042.1 183.468 L2036.46 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 208.744)\" x=\"2120.46\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip2600)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1952.46,251.724 2096.46,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2012.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2036.46\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip2600)\" x1=\"2036.46\" y1=\"251.724\" x2=\"2060.46\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip2600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2120.46, 269.224)\" x=\"2120.46\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[1,:], solutions_new[2,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot!(solutions_egd[1,:], solutions_egd[2,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")\n",
    "# plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "# plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "# plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "# plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "# xlims!((-1,3))\n",
    "# ylims!((-1,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2d Constrainted Example"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "500"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s = 0.1\n",
    "A = [1 0; 0 1]\n",
    "c = [-1;3]\n",
    "b=[4;4]\n",
    "ini_solution=[1;0.5;2;3]\n",
    "num_iter=500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "# function lyapunov(solution, A, c, b)\n",
    "#     primal_gradient = A*solution[3:4]+c\n",
    "#     dual_gradient = -A*solution[1:2]+b\n",
    "#     lyapunov_value = 0\n",
    "#     for idx in 1:2\n",
    "#         if solution[idx] <= eps && primal_gradient[idx] >= -eps\n",
    "# #             println(idx)\n",
    "#             continue\n",
    "#         end\n",
    "#         lyapunov_value += primal_gradient[idx]^2\n",
    "#     end\n",
    "#     for idx in 3:4\n",
    "#         if solution[idx] <= eps && dual_gradient[idx-2] >= -eps\n",
    "# #             println(idx)\n",
    "#             continue\n",
    "#         end\n",
    "#         lyapunov_value += dual_gradient[idx]^2\n",
    "#     end\n",
    "#     return lyapunov_value\n",
    "# end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "new_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        next_solution = copy(current_solution)\n",
    "        middle_term = F_matrix*current_solution+[c;b]\n",
    "        indexes = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         ignore_rows = (current_solution.<=eps) .& (middle_term.>=0)\n",
    "#         println(ignore_rows)\n",
    "#         temp = copy(F_matrix)\n",
    "#         temp[ignore_rows,:].=0\n",
    "#         temp[:,ignore_rows].=0\n",
    "        middle_term[(current_solution.<=eps) .& (middle_term.>=0)] .= 0\n",
    "        println(middle_term)\n",
    "#         @show(current_solution)\n",
    "#         @show(middle_term)\n",
    "#         @show(F_matrix*(middle_term))\n",
    "#         print(F_matrix*current_solution+[c;b])\n",
    "#         println(current_solution)\n",
    "        println(lyapunov(current_solution, A, c, b))\n",
    "        next_solution += s*F_matrix*(middle_term)\n",
    "        next_solution[next_solution.<=eps] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "        println(current_solution)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "egd_discrete (generic function with 3 methods)"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "    n = length(c)\n",
    "    m = length(b)\n",
    "    F_matrix = zeros(m+n, m+n)\n",
    "    F_matrix[1:n, n+1:end] = A\n",
    "    F_matrix[n+1:end, 1:n] = -A'\n",
    "    solutions = zeros(m+n, num_iter)\n",
    "    current_solution = copy(ini_solution)\n",
    "    for i in 1:num_iter\n",
    "        solutions[:,i] = current_solution\n",
    "        middle_solution = copy(current_solution)\n",
    "        middle_solution -= s*(F_matrix*current_solution+[c;b])\n",
    "        middle_solution[middle_solution.<=0] .= 0\n",
    "        next_solution = copy(current_solution)\n",
    "        next_solution -= s*(F_matrix*middle_solution+[c;b])\n",
    "        next_solution[next_solution.<=0] .= 0\n",
    "        current_solution = copy(next_solution)\n",
    "#         l_value = lyapunov(current_solution, A, c, b)\n",
    "#         @show(l_value)\n",
    "    end\n",
    "    return solutions\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.0, 6.0, 3.0, 3.5]\n",
      "58.25\n",
      "[1.3, 0.8500000000000001, 1.9, 2.4]\n",
      "[0.8999999999999999, 5.4, 2.7, 3.15]\n",
      "47.182500000000005\n",
      "[1.57, 1.165, 1.8099999999999998, 1.8599999999999999]\n",
      "[0.8099999999999998, 4.859999999999999, 2.4299999999999997, 2.835]\n",
      "38.21782499999999\n",
      "[1.8130000000000002, 1.4485000000000001, 1.7289999999999999, 1.3739999999999999]\n",
      "[0.7289999999999999, 4.374, 2.187, 2.5515]\n",
      "30.956438249999998\n",
      "[2.0317000000000003, 1.70365, 1.6561, 0.9365999999999999]\n",
      "[0.6560999999999999, 3.9366, 1.9682999999999997, 2.29635]\n",
      "25.074714982499998\n",
      "[2.22853, 1.9332850000000001, 1.59049, 0.5429399999999999]\n",
      "[0.59049, 3.5429399999999998, 1.7714699999999999, 2.066715]\n",
      "20.310519135824997\n",
      "[2.4056770000000003, 2.1399565000000003, 1.531441, 0.18864599999999987]\n",
      "[0.531441, 3.188646, 1.5943229999999997, 1.8600434999999997]\n",
      "16.451520500018248\n",
      "[2.5651093000000005, 2.3259608500000004, 1.4782969000000001, 0.0]\n",
      "[0.47829690000000014, 3.0, 1.4348906999999995, 0.0]\n",
      "11.287679245496099\n",
      "[2.7085983700000003, 2.3259608500000004, 1.4304672100000002, 0.0]\n",
      "[0.4304672100000002, 3.0, 1.2914016299999997, 0.0]\n",
      "10.853020188851842\n",
      "[2.8377385330000005, 2.3259608500000004, 1.3874204890000001, 0.0]\n",
      "[0.38742048900000015, 3.0, 1.1622614669999995, 0.0]\n",
      "10.500946352969992\n",
      "[2.9539646797000003, 2.3259608500000004, 1.3486784401, 0.0]\n",
      "[0.34867844010000004, 3.0, 1.0460353202999997, 0.0]\n",
      "10.215766545905693\n",
      "[3.0585682117300004, 2.3259608500000004, 1.31381059609, 0.0]\n",
      "[0.31381059608999995, 3.0, 0.9414317882699996, 0.0]\n",
      "9.98477090218361\n",
      "[3.152711390557, 2.3259608500000004, 1.2824295364809999, 0.0]\n",
      "[0.2824295364809999, 3.0, 0.8472886094429999, 0.0]\n",
      "9.797664430768725\n",
      "[3.2374402515013, 2.3259608500000004, 1.2541865828329, 0.0]\n",
      "[0.25418658283289997, 3.0, 0.7625597484986999, 0.0]\n",
      "9.646108188922666\n",
      "[3.31369622635117, 2.3259608500000004, 1.22876792454961, 0.0]\n",
      "[0.22876792454960992, 3.0, 0.68630377364883, 0.0]\n",
      "9.523347633027361\n",
      "[3.382326603716053, 2.3259608500000004, 1.2058911320946488, 0.0]\n",
      "[0.20589113209464882, 3.0, 0.6176733962839469, 0.0]\n",
      "9.423911582752162\n",
      "[3.444093943344448, 2.3259608500000004, 1.185302018885184, 0.0]\n",
      "[0.18530201888518394, 3.0, 0.555906056655552, 0.0]\n",
      "9.34336838202925\n",
      "[3.499684549010003, 2.3259608500000004, 1.1667718169966657, 0.0]\n",
      "[0.16677181699666566, 3.0, 0.500315450989997, 0.0]\n",
      "9.278128389443694\n",
      "[3.549716094109003, 2.3259608500000004, 1.1500946352969992, 0.0]\n",
      "[0.15009463529699918, 3.0, 0.4502839058909971, 0.0]\n",
      "9.225283995449391\n",
      "[3.5947444846981025, 2.3259608500000004, 1.1350851717672992, 0.0]\n",
      "[0.13508517176729917, 3.0, 0.4052555153018975, 0.0]\n",
      "9.182480036314008\n",
      "[3.635270036228292, 2.3259608500000004, 1.1215766545905692, 0.0]\n",
      "[0.12157665459056921, 3.0, 0.36472996377170785, 0.0]\n",
      "9.147808829414345\n",
      "[3.671743032605463, 2.3259608500000004, 1.1094189891315123, 0.0]\n",
      "[0.10941898913151227, 3.0, 0.328256967394537, 0.0]\n",
      "9.11972515182562\n",
      "[3.7045687293449165, 2.3259608500000004, 1.0984770902183612, 0.0]\n",
      "[0.09847709021836115, 3.0, 0.29543127065508346, 0.0]\n",
      "9.096977372978753\n",
      "[3.7341118564104248, 2.3259608500000004, 1.088629381196525, 0.0]\n",
      "[0.08862938119652508, 3.0, 0.26588814358957524, 0.0]\n",
      "9.07855167211279\n",
      "[3.760700670769382, 2.3259608500000004, 1.0797664430768725, 0.0]\n",
      "[0.07976644307687253, 3.0, 0.2392993292306178, 0.0]\n",
      "9.06362685441136\n",
      "[3.784630603692444, 2.3259608500000004, 1.0717897987691853, 0.0]\n",
      "[0.07178979876918534, 3.0, 0.21536939630755603, 0.0]\n",
      "9.051537752073202\n",
      "[3.8061675433231996, 2.3259608500000004, 1.0646108188922667, 0.0]\n",
      "[0.06461081889226672, 3.0, 0.19383245667680038, 0.0]\n",
      "9.041745579179294\n",
      "[3.8255507889908795, 2.3259608500000004, 1.0581497370030402, 0.0]\n",
      "[0.05814973700304016, 3.0, 0.17444921100912048, 0.0]\n",
      "9.033813919135227\n",
      "[3.8429957100917918, 2.3259608500000004, 1.0523347633027362, 0.0]\n",
      "[0.05233476330273623, 3.0, 0.15700428990820825, 0.0]\n",
      "9.027389274499535\n",
      "[3.8586961390826127, 2.3259608500000004, 1.0471012869724625, 0.0]\n",
      "[0.04710128697246252, 3.0, 0.14130386091738734, 0.0]\n",
      "9.022185312344622\n",
      "[3.8728265251743514, 2.3259608500000004, 1.0423911582752163, 0.0]\n",
      "[0.042391158275216334, 3.0, 0.12717347482564856, 0.0]\n",
      "9.017970102999143\n",
      "[3.8855438726569163, 2.3259608500000004, 1.0381520424476947, 0.0]\n",
      "[0.038152042447694656, 3.0, 0.11445612734308375, 0.0]\n",
      "9.014555783429307\n",
      "[3.8969894853912246, 2.3259608500000004, 1.0343368382029252, 0.0]\n",
      "[0.03433683820292521, 3.0, 0.10301051460877542, 0.0]\n",
      "9.01179018457774\n",
      "[3.907290536852102, 2.3259608500000004, 1.0309031543826328, 0.0]\n",
      "[0.030903154382632803, 3.0, 0.09270946314789796, 0.0]\n",
      "9.009550049507968\n",
      "[3.916561483166892, 2.3259608500000004, 1.0278128389443695, 0.0]\n",
      "[0.027812838944369478, 3.0, 0.08343851683310799, 0.0]\n",
      "9.007735540101454\n",
      "[3.924905334850203, 2.3259608500000004, 1.0250315550499325, 0.0]\n",
      "[0.025031555049932486, 3.0, 0.07509466514979701, 0.0]\n",
      "9.006265787482178\n",
      "[3.9324148013651827, 2.3259608500000004, 1.0225283995449392, 0.0]\n",
      "[0.022528399544939237, 3.0, 0.06758519863481727, 0.0]\n",
      "9.005075287860564\n",
      "[3.9391733212286644, 2.3259608500000004, 1.0202755595904454, 0.0]\n",
      "[0.020275559590445358, 3.0, 0.06082667877133563, 0.0]\n",
      "9.004110983167056\n",
      "[3.945255989105798, 2.3259608500000004, 1.0182480036314008, 0.0]\n",
      "[0.018248003631400778, 3.0, 0.05474401089420189, 0.0]\n",
      "9.003329896365315\n",
      "[3.9507303901952184, 2.3259608500000004, 1.0164232032682607, 0.0]\n",
      "[0.016423203268260744, 3.0, 0.04926960980478157, 0.0]\n",
      "9.002697216055907\n",
      "[3.9556573511756965, 2.3259608500000004, 1.0147808829414346, 0.0]\n",
      "[0.014780882941434648, 3.0, 0.0443426488243035, 0.0]\n",
      "9.002184745005284\n",
      "[3.960091616058127, 2.3259608500000004, 1.0133027946472912, 0.0]\n",
      "[0.013302794647291227, 3.0, 0.039908383941873016, 0.0]\n",
      "9.00176964345428\n",
      "[3.9640824544523143, 2.3259608500000004, 1.011972515182562, 0.0]\n",
      "[0.011972515182562038, 3.0, 0.03591754554768567, 0.0]\n",
      "9.001433411197967\n",
      "[3.967674209007083, 2.3259608500000004, 1.010775263664306, 0.0]\n",
      "[0.010775263664305923, 3.0, 0.0323257909929171, 0.0]\n",
      "9.001161063070352\n",
      "[3.9709067881063747, 2.3259608500000004, 1.0096977372978753, 0.0]\n",
      "[0.009697737297875264, 3.0, 0.029093211893625348, 0.0]\n",
      "9.000940461086985\n",
      "[3.973816109295737, 2.3259608500000004, 1.0087279635680877, 0.0]\n",
      "[0.008727963568087693, 3.0, 0.026183890704262858, 0.0]\n",
      "9.000761773480459\n",
      "[3.9764344983661633, 2.3259608500000004, 1.007855167211279, 0.0]\n",
      "[0.00785516721127899, 3.0, 0.02356550163383675, 0.0]\n",
      "9.000617036519172\n",
      "[3.978791048529547, 2.3259608500000004, 1.007069650490151, 0.0]\n",
      "[0.007069650490151069, 3.0, 0.021208951470453208, 0.0]\n",
      "9.00049979958053\n",
      "[3.9809119436765923, 2.3259608500000004, 1.006362685441136, 0.0]\n",
      "[0.006362685441136051, 3.0, 0.01908805632340771, 0.0]\n",
      "9.000404837660229\n",
      "[3.982820749308933, 2.3259608500000004, 1.0057264168970224, 0.0]\n",
      "[0.005726416897022357, 3.0, 0.01717925069106707, 0.0]\n",
      "9.000327918504784\n",
      "[3.9845386743780398, 2.3259608500000004, 1.00515377520732, 0.0]\n",
      "[0.005153775207320077, 3.0, 0.015461325621960231, 0.0]\n",
      "9.000265613988876\n",
      "[3.986084806940236, 2.3259608500000004, 1.004638397686588, 0.0]\n",
      "[0.004638397686588025, 3.0, 0.013915193059764075, 0.0]\n",
      "9.000215147330989\n",
      "[3.9874763262462123, 2.3259608500000004, 1.0041745579179293, 0.0]\n",
      "[0.004174557917929311, 3.0, 0.012523673753787712, 0.0]\n",
      "9.000174269338101\n",
      "[3.988728693621591, 2.3259608500000004, 1.0037571021261364, 0.0]\n",
      "[0.003757102126136447, 3.0, 0.011271306378409118, 0.0]\n",
      "9.000141158163862\n",
      "[3.9898558242594317, 2.3259608500000004, 1.0033813919135228, 0.0]\n",
      "[0.0033813919135228243, 3.0, 0.010144175740568251, 0.0]\n",
      "9.000114338112727\n",
      "[3.9908702418334885, 2.3259608500000004, 1.0030432527221707, 0.0]\n",
      "[0.003043252722170653, 3.0, 0.009129758166511515, 0.0]\n",
      "9.00009261387131\n",
      "[3.9917832176501395, 2.3259608500000004, 1.0027389274499536, 0.0]\n",
      "[0.002738927449953632, 3.0, 0.008216782349860452, 0.0]\n",
      "9.000075017235762\n",
      "[3.9926048958851257, 2.3259608500000004, 1.0024650347049582, 0.0]\n",
      "[0.00246503470495818, 3.0, 0.007395104114874318, 0.0]\n",
      "9.000060763960967\n",
      "[3.9933444062966132, 2.3259608500000004, 1.0022185312344623, 0.0]\n",
      "[0.002218531234462251, 3.0, 0.006655593703386753, 0.0]\n",
      "9.000049218808384\n",
      "[3.994009965666952, 2.3259608500000004, 1.0019966781110161, 0.0]\n",
      "[0.0019966781110161147, 3.0, 0.005990034333048122, 0.0]\n",
      "9.00003986723479\n",
      "[3.994608969100257, 2.3259608500000004, 1.0017970102999145, 0.0]\n",
      "[0.0017970102999145254, 3.0, 0.005391030899743132, 0.0]\n",
      "9.00003229246018\n",
      "[3.995148072190231, 2.3259608500000004, 1.001617309269923, 0.0]\n",
      "[0.001617309269922984, 3.0, 0.004851927809768952, 0.0]\n",
      "9.000026156892746\n",
      "[3.995633264971208, 2.3259608500000004, 1.0014555783429306, 0.0]\n",
      "[0.0014555783429306413, 3.0, 0.004366735028792146, 0.0]\n",
      "9.000021187083124\n",
      "[3.996069938474087, 2.3259608500000004, 1.0013100205086376, 0.0]\n",
      "[0.0013100205086375993, 3.0, 0.003930061525912798, 0.0]\n",
      "9.00001716153733\n",
      "[3.9964629446266784, 2.3259608500000004, 1.0011790184577738, 0.0]\n",
      "[0.001179018457773795, 3.0, 0.003537055373321607, 0.0]\n",
      "9.000013900845238\n",
      "[3.9968166501640106, 2.3259608500000004, 1.0010611166119965, 0.0]\n",
      "[0.001061116611996482, 3.0, 0.0031833498359894463, 0.0]\n",
      "9.000011259684644\n",
      "[3.9971349851476097, 2.3259608500000004, 1.000955004950797, 0.0]\n",
      "[0.0009550049507969227, 3.0, 0.002865014852390324, 0.0]\n",
      "9.000009120344561\n",
      "[3.997421486632849, 2.3259608500000004, 1.0008595044557171, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.0008595044557171416, 3.0, 0.002578513367151203, 0.0]\n",
      "9.000007387479094\n",
      "[3.997679337969564, 2.3259608500000004, 1.0007735540101454, 0.0]\n",
      "[0.0007735540101454497, 3.0, 0.002320662030435905, 0.0]\n",
      "9.000005983858067\n",
      "[3.9979114041726076, 2.3259608500000004, 1.000696198609131, 0.0]\n",
      "[0.0006961986091309491, 3.0, 0.0020885958273924032, 0.0]\n",
      "9.000004846925034\n",
      "[3.998120263755347, 2.3259608500000004, 1.0006265787482178, 0.0]\n",
      "[0.0006265787482178098, 3.0, 0.0018797362446529853, 0.0]\n",
      "9.000003926009278\n",
      "[3.9983082373798124, 2.3259608500000004, 1.000563920873396, 0.0]\n",
      "[0.0005639208733960732, 3.0, 0.0016917626201875535, 0.0]\n",
      "9.000003180067514\n",
      "[3.9984774136418313, 2.3259608500000004, 1.0005075287860565, 0.0]\n",
      "[0.0005075287860565325, 3.0, 0.0015225863581687094, 0.0]\n",
      "9.000002575854687\n",
      "[3.998629672277648, 2.3259608500000004, 1.000456775907451, 0.0]\n",
      "[0.0004567759074509681, 3.0, 0.001370327722352016, 0.0]\n",
      "9.000002086442295\n",
      "[3.998766705049883, 2.3259608500000004, 1.0004110983167058, 0.0]\n",
      "[0.00041109831670582686, 3.0, 0.0012332949501168144, 0.0]\n",
      "9.00000169001826\n",
      "[3.998890034544895, 2.3259608500000004, 1.0003699884850352, 0.0]\n",
      "[0.00036998848503522197, 3.0, 0.0011099654551052218, 0.0]\n",
      "9.000001368914791\n",
      "[3.999001031090405, 2.3259608500000004, 1.0003329896365316, 0.0]\n",
      "[0.00033298963653161096, 3.0, 0.0009989689095948329, 0.0]\n",
      "9.00000110882098\n",
      "[3.9991009279813645, 2.3259608500000004, 1.0002996906728785, 0.0]\n",
      "[0.00029969067287849427, 3.0, 0.0008990720186354828, 0.0]\n",
      "9.000000898144993\n",
      "[3.999190835183228, 2.3259608500000004, 1.0002697216055907, 0.0]\n",
      "[0.00026972160559068925, 3.0, 0.0008091648167720678, 0.0]\n",
      "9.000000727497445\n",
      "[3.9992717516649052, 2.3259608500000004, 1.0002427494450317, 0.0]\n",
      "[0.00024274944503166473, 3.0, 0.0007282483350947722, 0.0]\n",
      "9.000000589272931\n",
      "[3.9993445764984146, 2.3259608500000004, 1.0002184745005285, 0.0]\n",
      "[0.00021847450052847606, 3.0, 0.0006554235015854282, 0.0]\n",
      "9.000000477311074\n",
      "[3.999410118848573, 2.3259608500000004, 1.0001966270504756, 0.0]\n",
      "[0.00019662705047562845, 3.0, 0.0005898811514271074, 0.0]\n",
      "9.00000038662197\n",
      "[3.9994691069637156, 2.3259608500000004, 1.0001769643454281, 0.0]\n",
      "[0.00017696434542813222, 3.0, 0.0005308930362843967, 0.0]\n",
      "9.000000313163795\n",
      "[3.999522196267344, 2.3259608500000004, 1.0001592679108853, 0.0]\n",
      "[0.0001592679108852746, 3.0, 0.0004778037326560458, 0.0]\n",
      "9.000000253662675\n",
      "[3.9995699766406094, 2.3259608500000004, 1.0001433411197969, 0.0]\n",
      "[0.00014334111979685815, 3.0, 0.00043002335939057446, 0.0]\n",
      "9.000000205466767\n",
      "[3.9996129789765487, 2.3259608500000004, 1.0001290070078173, 0.0]\n",
      "[0.00012900700781726115, 3.0, 0.0003870210234513394, 0.0]\n",
      "9.00000016642808\n",
      "[3.999651681078894, 2.3259608500000004, 1.0001161063070356, 0.0]\n",
      "[0.00011610630703562386, 3.0, 0.00034831892110620544, 0.0]\n",
      "9.000000134806745\n",
      "[3.9996865129710044, 2.3259608500000004, 1.000104495676332, 0.0]\n",
      "[0.00010449567633208368, 3.0, 0.0003134870289955849, 0.0]\n",
      "9.000000109193465\n",
      "[3.999717861673904, 2.3259608500000004, 1.000094046108699, 0.0]\n",
      "[9.404610869889751e-5, 3.0, 0.00028213832609580436, 0.0]\n",
      "9.000000088446706\n",
      "[3.999746075506514, 2.3259608500000004, 1.000084641497829, 0.0]\n",
      "[8.464149782905217e-5, 3.0, 0.0002539244934860463, 0.0]\n",
      "9.000000071641832\n",
      "[3.9997714679558625, 2.3259608500000004, 1.0000761773480462, 0.0]\n",
      "[7.617734804621357e-5, 3.0, 0.00022853204413753048, 0.0]\n",
      "9.000000058029883\n",
      "[3.9997943211602762, 2.3259608500000004, 1.0000685596132417, 0.0]\n",
      "[6.855961324170323e-5, 3.0, 0.00020567883972377743, 0.0]\n",
      "9.000000047004207\n",
      "[3.9998148890442486, 2.3259608500000004, 1.0000617036519175, 0.0]\n",
      "[6.17036519174885e-5, 3.0, 0.00018511095575135528, 0.0]\n",
      "9.000000038073406\n",
      "[3.9998334001398237, 2.3259608500000004, 1.0000555332867258, 0.0]\n",
      "[5.5533286725806263e-5, 3.0, 0.00016659986017630857, 0.0]\n",
      "9.000000030839459\n",
      "[3.9998500601258415, 2.3259608500000004, 1.0000499799580531, 0.0]\n",
      "[4.9979958053114615e-5, 3.0, 0.00014993987415845567, 0.0]\n",
      "9.000000024979963\n",
      "[3.999865054113257, 2.3259608500000004, 1.000044981962248, 0.0]\n",
      "[4.498196224789197e-5, 3.0, 0.00013494588674278774, 0.0]\n",
      "9.00000002023377\n",
      "[3.9998785487019317, 2.3259608500000004, 1.000040483766023, 0.0]\n",
      "[4.0483766023058365e-5, 3.0, 0.00012145129806828692, 0.0]\n",
      "9.000000016389354\n",
      "[3.9998906938317385, 2.3259608500000004, 1.0000364353894207, 0.0]\n",
      "[3.643538942066371e-5, 3.0, 0.00010930616826154704, 0.0]\n",
      "9.000000013275375\n",
      "[3.999901624448565, 2.3259608500000004, 1.0000327918504786, 0.0]\n",
      "[3.279185047855293e-5, 3.0, 9.83755514352147e-5, 0.0]\n",
      "9.000000010753054\n",
      "[3.999911462003708, 2.3259608500000004, 1.0000295126654306, 0.0]\n",
      "[2.951266543060882e-5, 3.0, 8.853799629182646e-5, 0.0]\n",
      "9.000000008709975\n",
      "[3.999920315803337, 2.3259608500000004, 1.0000265613988875, 0.0]\n",
      "[2.656139888745912e-5, 3.0, 7.968419666282145e-5, 0.0]\n",
      "9.00000000705508\n",
      "[3.9999282842230035, 2.3259608500000004, 1.0000239052589988, 0.0]\n",
      "[2.3905258998757617e-5, 3.0, 7.17157769964949e-5, 0.0]\n",
      "9.000000005714615\n",
      "[3.999935455800703, 2.3259608500000004, 1.0000215147330989, 0.0]\n",
      "[2.151473309885965e-5, 3.0, 6.4544199296801e-5, 0.0]\n",
      "9.000000004628836\n",
      "[3.999941910220633, 2.3259608500000004, 1.000019363259789, 0.0]\n",
      "[1.9363259788907072e-5, 3.0, 5.8089779367165306e-5, 0.0]\n",
      "9.000000003749358\n",
      "[3.9999477191985697, 2.3259608500000004, 1.00001742693381, 0.0]\n",
      "[1.7426933810016365e-5, 3.0, 5.228080143027114e-5, 0.0]\n",
      "9.00000000303698\n",
      "[3.9999529472787128, 2.3259608500000004, 1.000015684240429, 0.0]\n",
      "[1.5684240429081342e-5, 3.0, 4.7052721287244026e-5, 0.0]\n",
      "9.000000002459954\n",
      "[3.9999576525508416, 2.3259608500000004, 1.0000141158163862, 0.0]\n",
      "[1.4115816386217617e-5, 3.0, 4.2347449158430805e-5, 0.0]\n",
      "9.000000001992563\n",
      "[3.9999618872957576, 2.3259608500000004, 1.0000127042347475, 0.0]\n",
      "[1.2704234747529242e-5, 3.0, 3.811270424236568e-5, 0.0]\n",
      "9.000000001613977\n",
      "[3.999965698566182, 2.3259608500000004, 1.0000114338112729, 0.0]\n",
      "[1.143381127288734e-5, 3.0, 3.430143381821793e-5, 0.0]\n",
      "9.00000000130732\n",
      "[3.9999691287095636, 2.3259608500000004, 1.0000102904301456, 0.0]\n",
      "[1.0290430145554197e-5, 3.0, 3.0871290436440546e-5, 0.0]\n",
      "9.000000001058929\n",
      "[3.999972215838607, 2.3259608500000004, 1.000009261387131, 0.0]\n",
      "[9.261387130976573e-6, 3.0, 2.7784161392929718e-5, 0.0]\n",
      "9.000000000857733\n",
      "[3.9999749942547465, 2.3259608500000004, 1.000008335248418, 0.0]\n",
      "[8.335248417923324e-6, 3.0, 2.500574525354793e-5, 0.0]\n",
      "9.000000000694763\n",
      "[3.9999774948292717, 2.3259608500000004, 1.000007501723576, 0.0]\n",
      "[7.5017235761087875e-6, 3.0, 2.2505170728326362e-5, 0.0]\n",
      "9.000000000562757\n",
      "[3.9999797453463444, 2.3259608500000004, 1.0000067515512185, 0.0]\n",
      "[6.751551218542318e-6, 3.0, 2.0254653655626953e-5, 0.0]\n",
      "9.000000000455834\n",
      "[3.99998177081171, 2.3259608500000004, 1.0000060763960967, 0.0]\n",
      "[6.076396096732495e-6, 3.0, 1.822918828997544e-5, 0.0]\n",
      "9.000000000369226\n",
      "[3.999983593730539, 2.3259608500000004, 1.000005468756487, 0.0]\n",
      "[5.468756486992632e-6, 3.0, 1.640626946119994e-5, 0.0]\n",
      "9.000000000299073\n",
      "[3.999985234357485, 2.3259608500000004, 1.0000049218808382, 0.0]\n",
      "[4.921880838226755e-6, 3.0, 1.476564251490231e-5, 0.0]\n",
      "9.000000000242249\n",
      "[3.9999867109217364, 2.3259608500000004, 1.0000044296927544, 0.0]\n",
      "[4.429692754381875e-6, 3.0, 1.3289078263589715e-5, 0.0]\n",
      "9.000000000196222\n",
      "[3.999988039829563, 2.3259608500000004, 1.000003986723479, 0.0]\n",
      "[3.986723478899279e-6, 3.0, 1.1960170437141926e-5, 0.0]\n",
      "9.000000000158941\n",
      "[3.9999892358466065, 2.3259608500000004, 1.000003588051131, 0.0]\n",
      "[3.588051131098169e-6, 3.0, 1.0764153393516551e-5, 0.0]\n",
      "9.00000000012874\n",
      "[3.999990312261946, 2.3259608500000004, 1.000003229246018, 0.0]\n",
      "[3.2292460179217386e-6, 3.0, 9.68773805398726e-6, 0.0]\n",
      "9.00000000010428\n",
      "[3.9999912810357516, 2.3259608500000004, 1.0000029063214162, 0.0]\n",
      "[2.906321416196178e-6, 3.0, 8.71896424836649e-6, 0.0]\n",
      "9.000000000084468\n",
      "[3.9999921529321765, 2.3259608500000004, 1.0000026156892745, 0.0]\n",
      "[2.615689274509947e-6, 3.0, 7.84706782352984e-6, 0.0]\n",
      "9.000000000068418\n",
      "[3.9999929376389587, 2.3259608500000004, 1.000002354120347, 0.0]\n",
      "[2.354120347103361e-6, 3.0, 7.0623610413100835e-6, 0.0]\n",
      "9.000000000055419\n",
      "[3.999993643875063, 2.3259608500000004, 1.0000021187083123, 0.0]\n",
      "[2.118708312348616e-6, 3.0, 6.356124937045848e-6, 0.0]\n",
      "9.000000000044889\n",
      "[3.9999942794875567, 2.3259608500000004, 1.000001906837481, 0.0]\n",
      "[1.9068374810249367e-6, 3.0, 5.720512443296855e-6, 0.0]\n",
      "9.00000000003636\n",
      "[3.999994851538801, 2.3259608500000004, 1.000001716153733, 0.0]\n",
      "[1.7161537329002385e-6, 3.0, 5.148461199144805e-6, 0.0]\n",
      "9.000000000029452\n",
      "[3.999995366384921, 2.3259608500000004, 1.0000015445383597, 0.0]\n",
      "[1.5445383596546236e-6, 3.0, 4.633615079185915e-6, 0.0]\n",
      "9.000000000023856\n",
      "[3.9999958297464286, 2.3259608500000004, 1.0000013900845237, 0.0]\n",
      "[1.3900845237113657e-6, 3.0, 4.170253571356142e-6, 0.0]\n",
      "9.000000000019323\n",
      "[3.9999962467717856, 2.3259608500000004, 1.0000012510760714, 0.0]\n",
      "[1.2510760714068425e-6, 3.0, 3.753228214442572e-6, 0.0]\n",
      "9.000000000015651\n",
      "[3.999996622094607, 2.3259608500000004, 1.0000011259684642, 0.0]\n",
      "[1.1259684642439538e-6, 3.0, 3.3779053931759506e-6, 0.0]\n",
      "9.000000000012678\n",
      "[3.999996959885146, 2.3259608500000004, 1.0000010133716177, 0.0]\n",
      "[1.0133716177307406e-6, 3.0, 3.0401148540804e-6, 0.0]\n",
      "9.00000000001027\n",
      "[3.9999972638966312, 2.3259608500000004, 1.000000912034456, 0.0]\n",
      "[9.120344559576665e-7, 3.0, 2.736103368761178e-6, 0.0]\n",
      "9.000000000008317\n",
      "[3.9999975375069683, 2.3259608500000004, 1.0000008208310103, 0.0]\n",
      "[8.20831010273082e-7, 3.0, 2.4624930317074245e-6, 0.0]\n",
      "9.000000000006738\n",
      "[3.9999977837562715, 2.3259608500000004, 1.0000007387479093, 0.0]\n",
      "[7.387479092901827e-7, 3.0, 2.216243728536682e-6, 0.0]\n",
      "9.000000000005457\n",
      "[3.999998005380644, 2.3259608500000004, 1.0000006648731183, 0.0]\n",
      "[6.6487311833896e-7, 3.0, 1.9946193559050585e-6, 0.0]\n",
      "9.000000000004421\n",
      "[3.9999982048425795, 2.3259608500000004, 1.0000005983858065, 0.0]\n",
      "[5.983858064606551e-7, 3.0, 1.7951574204921883e-6, 0.0]\n",
      "9.000000000003581\n",
      "[3.999998384358322, 2.3259608500000004, 1.000000538547226, 0.0]\n",
      "[5.385472259256119e-7, 3.0, 1.6156416782209249e-6, 0.0]\n",
      "9.000000000002899\n",
      "[3.9999985459224896, 2.3259608500000004, 1.0000004846925032, 0.0]\n",
      "[4.846925032442329e-7, 3.0, 1.4540775103988324e-6, 0.0]\n",
      "9.000000000002348\n",
      "[3.9999986913302408, 2.3259608500000004, 1.0000004362232529, 0.0]\n",
      "[4.362232528531962e-7, 3.0, 1.3086697592257224e-6, 0.0]\n",
      "9.000000000001902\n",
      "[3.9999988221972167, 2.3259608500000004, 1.0000003926009275, 0.0]\n",
      "[3.926009275456721e-7, 3.0, 1.1778027833031501e-6, 0.0]\n",
      "9.000000000001542\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3.999998939977495, 2.3259608500000004, 1.0000003533408348, 0.0]\n",
      "[3.5334083481330936e-7, 3.0, 1.0600225048840173e-6, 0.0]\n",
      "9.000000000001249\n",
      "[3.9999990459797456, 2.3259608500000004, 1.0000003180067514, 0.0]\n",
      "[3.1800675137638734e-7, 3.0, 9.540202543512066e-7, 0.0]\n",
      "9.00000000000101\n",
      "[3.999999141381771, 2.3259608500000004, 1.0000002862060762, 0.0]\n",
      "[2.862060761721352e-7, 3.0, 8.586182289604949e-7, 0.0]\n",
      "9.000000000000819\n",
      "[3.999999227243594, 2.3259608500000004, 1.0000002575854685, 0.0]\n",
      "[2.575854685105128e-7, 3.0, 7.727564059756276e-7, 0.0]\n",
      "9.000000000000663\n",
      "[3.9999993045192346, 2.3259608500000004, 1.0000002318269217, 0.0]\n",
      "[2.318269216594615e-7, 3.0, 6.954807654224737e-7, 0.0]\n",
      "9.000000000000536\n",
      "[3.999999374067311, 2.3259608500000004, 1.0000002086442294, 0.0]\n",
      "[2.0864422944910643e-7, 3.0, 6.259326887914085e-7, 0.0]\n",
      "9.000000000000437\n",
      "[3.99999943666058, 2.3259608500000004, 1.0000001877798066, 0.0]\n",
      "[1.8777980659301363e-7, 3.0, 5.633394200010855e-7, 0.0]\n",
      "9.000000000000353\n",
      "[3.999999492994522, 2.3259608500000004, 1.0000001690018259, 0.0]\n",
      "[1.690018258670989e-7, 3.0, 5.070054780453859e-7, 0.0]\n",
      "9.000000000000286\n",
      "[3.9999995436950697, 2.3259608500000004, 1.0000001521016433, 0.0]\n",
      "[1.52101643280389e-7, 3.0, 4.563049302852562e-7, 0.0]\n",
      "9.000000000000231\n",
      "[3.999999589325563, 2.3259608500000004, 1.000000136891479, 0.0]\n",
      "[1.3689147904116794e-7, 3.0, 4.106744371235038e-7, 0.0]\n",
      "9.000000000000188\n",
      "[3.9999996303930065, 2.3259608500000004, 1.0000001232023312, 0.0]\n",
      "[1.23202331225869e-7, 3.0, 3.6960699345556236e-7, 0.0]\n",
      "9.000000000000153\n",
      "[3.999999667353706, 2.3259608500000004, 1.0000001108820982, 0.0]\n",
      "[1.1088209816989547e-7, 3.0, 3.326462940655972e-7, 0.0]\n",
      "9.000000000000123\n",
      "[3.999999700618335, 2.3259608500000004, 1.0000000997938883, 0.0]\n",
      "[9.979388826408808e-8, 3.0, 2.9938166479226425e-7, 0.0]\n",
      "9.0000000000001\n",
      "[3.999999730556502, 2.3259608500000004, 1.0000000898144994, 0.0]\n",
      "[8.981449939327035e-8, 3.0, 2.6944349817981106e-7, 0.0]\n",
      "9.000000000000082\n",
      "[3.9999997575008517, 2.3259608500000004, 1.0000000808330494, 0.0]\n",
      "[8.083304936512548e-8, 3.0, 2.4249914831742103e-7, 0.0]\n",
      "9.000000000000066\n",
      "[3.9999997817507666, 2.3259608500000004, 1.0000000727497445, 0.0]\n",
      "[7.274974445081739e-8, 3.0, 2.1824923335245217e-7, 0.0]\n",
      "9.000000000000053\n",
      "[3.99999980357569, 2.3259608500000004, 1.00000006547477, 0.0]\n",
      "[6.547477005014457e-8, 3.0, 1.964243101504337e-7, 0.0]\n",
      "9.000000000000043\n",
      "[3.999999823218121, 2.3259608500000004, 1.000000058927293, 0.0]\n",
      "[5.8927293045130114e-8, 3.0, 1.7678187891334574e-7, 0.0]\n",
      "9.000000000000036\n",
      "[3.999999840896309, 2.3259608500000004, 1.0000000530345639, 0.0]\n",
      "[5.3034563851639405e-8, 3.0, 1.59103691110829e-7, 0.0]\n",
      "9.000000000000028\n",
      "[3.999999856806678, 2.3259608500000004, 1.0000000477311075, 0.0]\n",
      "[4.7731107510884385e-8, 3.0, 1.4319332208856395e-7, 0.0]\n",
      "9.000000000000023\n",
      "[3.9999998711260103, 2.3259608500000004, 1.0000000429579967, 0.0]\n",
      "[4.2957996715387026e-8, 3.0, 1.2887398970207187e-7, 0.0]\n",
      "9.000000000000018\n",
      "[3.9999998840134094, 2.3259608500000004, 1.000000038662197, 0.0]\n",
      "[3.86621969994394e-8, 3.0, 1.15986590554229e-7, 0.0]\n",
      "9.000000000000016\n",
      "[3.9999998956120684, 2.3259608500000004, 1.0000000347959772, 0.0]\n",
      "[3.479597721067762e-8, 3.0, 1.0438793163203286e-7, 0.0]\n",
      "9.000000000000012\n",
      "[3.9999999060508618, 2.3259608500000004, 1.0000000313163795, 0.0]\n",
      "[3.131637948960986e-8, 3.0, 9.394913824678497e-8, 0.0]\n",
      "9.00000000000001\n",
      "[3.9999999154457755, 2.3259608500000004, 1.0000000281847417, 0.0]\n",
      "[2.8184741651671175e-8, 3.0, 8.455422451092431e-8, 0.0]\n",
      "9.000000000000007\n",
      "[3.999999923901198, 2.3259608500000004, 1.0000000253662675, 0.0]\n",
      "[2.5366267530912978e-8, 3.0, 7.609880192660512e-8, 0.0]\n",
      "9.000000000000005\n",
      "[3.9999999315110784, 2.3259608500000004, 1.0000000228296408, 0.0]\n",
      "[2.2829640844435062e-8, 3.0, 6.848892164512677e-8, 0.0]\n",
      "9.000000000000005\n",
      "[3.9999999383599705, 2.3259608500000004, 1.0000000205466768, 0.0]\n",
      "[2.0546676804400477e-8, 3.0, 6.164002952502301e-8, 0.0]\n",
      "9.000000000000004\n",
      "[3.9999999445239736, 2.3259608500000004, 1.000000018492009, 0.0]\n",
      "[1.8492009035142587e-8, 3.0, 5.5476026439293946e-8, 0.0]\n",
      "9.000000000000004\n",
      "[3.9999999500715764, 2.3259608500000004, 1.000000016642808, 0.0]\n",
      "[1.6642808020606026e-8, 3.0, 4.992842361772887e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.9999999550644185, 2.3259608500000004, 1.0000000149785273, 0.0]\n",
      "[1.4978527307363265e-8, 3.0, 4.4935581478000586e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.9999999595579765, 2.3259608500000004, 1.0000000134806746, 0.0]\n",
      "[1.3480674576626939e-8, 3.0, 4.044202350783621e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999963602179, 2.3259608500000004, 1.0000000121326071, 0.0]\n",
      "[1.2132607141168705e-8, 3.0, 3.639782120146151e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999967241961, 2.3259608500000004, 1.0000000109193463, 0.0]\n",
      "[1.0919346316029532e-8, 3.0, 3.27580389480886e-8, 0.0]\n",
      "9.000000000000002\n",
      "[3.999999970517765, 2.3259608500000004, 1.0000000098274118, 0.0]\n",
      "[9.827411773244421e-9, 3.0, 2.9482234875644053e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999734659886, 2.3259608500000004, 1.0000000088446706, 0.0]\n",
      "[8.844670551511058e-9, 3.0, 2.653401143248857e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999761193896, 2.3259608500000004, 1.0000000079602036, 0.0]\n",
      "[7.960203607382255e-9, 3.0, 2.3880610378057554e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999785074505, 2.3259608500000004, 1.0000000071641832, 0.0]\n",
      "[7.164183246644029e-9, 3.0, 2.1492549517887483e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999806567055, 2.3259608500000004, 1.000000006447765, 0.0]\n",
      "[6.447764988593008e-9, 3.0, 1.9343294521689813e-8, 0.0]\n",
      "9.0\n",
      "[3.999999982591035, 2.3259608500000004, 1.0000000058029885, 0.0]\n",
      "[5.802988534142628e-9, 3.0, 1.740896493629407e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999843319314, 2.3259608500000004, 1.0000000052226896, 0.0]\n",
      "[5.222689614114984e-9, 3.0, 1.5668068620300346e-8, 0.0]\n",
      "9.0\n",
      "[3.999999985898738, 2.3259608500000004, 1.0000000047004207, 0.0]\n",
      "[4.700420719316867e-9, 3.0, 1.4101261935905995e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999873088643, 2.3259608500000004, 1.0000000042303787, 0.0]\n",
      "[4.2303787139985616e-9, 3.0, 1.2691135697906475e-8, 0.0]\n",
      "9.0\n",
      "[3.999999988577978, 2.3259608500000004, 1.0000000038073409, 0.0]\n",
      "[3.807340887007626e-9, 3.0, 1.1422021994889064e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999897201803, 2.3259608500000004, 1.0000000034266068, 0.0]\n",
      "[3.4266067761024033e-9, 3.0, 1.0279819662173395e-8, 0.0]\n",
      "9.0\n",
      "[3.9999999907481625, 2.3259608500000004, 1.000000003083946, 0.0]\n",
      "[3.0839459874698605e-9, 3.0, 9.251837518320372e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999916733464, 2.3259608500000004, 1.0000000027755513, 0.0]\n",
      "[2.7755513443139535e-9, 3.0, 8.32665358885265e-9, 0.0]\n",
      "9.0\n",
      "[3.999999992506012, 2.3259608500000004, 1.0000000024979963, 0.0]\n",
      "[2.497996254291479e-9, 3.0, 7.493988096740622e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999932554107, 2.3259608500000004, 1.0000000022481967, 0.0]\n",
      "[2.2481967398846336e-9, 3.0, 6.744589331475481e-9, 0.0]\n",
      "9.0\n",
      "[3.99999999392987, 2.3259608500000004, 1.000000002023377, 0.0]\n",
      "[2.0233770214872493e-9, 3.0, 6.070130176283328e-9, 0.0]\n",
      "9.0\n",
      "[3.999999994536883, 2.3259608500000004, 1.0000000018210393, 0.0]\n",
      "[1.8210393193385244e-9, 3.0, 5.463117069837153e-9, 0.0]\n",
      "9.0\n",
      "[3.999999995083195, 2.3259608500000004, 1.0000000016389354, 0.0]\n",
      "[1.638935431813593e-9, 3.0, 4.916805185217754e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999955748753, 2.3259608500000004, 1.0000000014750419, 0.0]\n",
      "[1.4750418664277731e-9, 3.0, 4.4251247111049e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999960173875, 2.3259608500000004, 1.0000000013275376, 0.0]\n",
      "[1.3275376353760748e-9, 3.0, 3.982612462039015e-9, 0.0]\n",
      "9.0\n",
      "[3.999999996415649, 2.3259608500000004, 1.0000000011947838, 0.0]\n",
      "[1.1947838274295464e-9, 3.0, 3.5843510381994292e-9, 0.0]\n",
      "9.0\n",
      "[3.999999996774084, 2.3259608500000004, 1.0000000010753054, 0.0]\n",
      "[1.0753054002776707e-9, 3.0, 3.2259159787884073e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999970966758, 2.3259608500000004, 1.0000000009677747, 0.0]\n",
      "[9.677747492276012e-10, 3.0, 2.9033242476828036e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999973870084, 2.3259608500000004, 1.0000000008709973, 0.0]\n",
      "[8.709972743048411e-10, 3.0, 2.6129916008699183e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999976483074, 2.3259608500000004, 1.0000000007838976, 0.0]\n",
      "[7.838976134877385e-10, 3.0, 2.3516926184186104e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999978834766, 2.3259608500000004, 1.0000000007055079, 0.0]\n",
      "[7.055078743434251e-10, 3.0, 2.1165234009856704e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998095129, 2.3259608500000004, 1.000000000634957, 0.0]\n",
      "[6.349569758867801e-10, 3.0, 1.9048709276603404e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999982856163, 2.3259608500000004, 1.0000000005714613, 0.0]\n",
      "[5.714613227070231e-10, 3.0, 1.7143837460764644e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999984570547, 2.3259608500000004, 1.0000000005143153, 0.0]\n",
      "[5.143152570497023e-10, 3.0, 1.542945327059897e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998611349, 2.3259608500000004, 1.0000000004628837, 0.0]\n",
      "[4.6288373134473204e-10, 3.0, 1.3886509719895912e-9, 0.0]\n",
      "9.0\n",
      "[3.999999998750214, 2.3259608500000004, 1.0000000004165954, 0.0]\n",
      "[4.165954248236403e-10, 3.0, 1.249786052426316e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999988751926, 2.3259608500000004, 1.0000000003749359, 0.0]\n",
      "[3.749358601368158e-10, 3.0, 1.1248073583658424e-9, 0.0]\n",
      "9.0\n",
      "[3.9999999989876733, 2.3259608500000004, 1.0000000003374423, 0.0]\n",
      "[3.374422963275947e-10, 3.0, 1.0123266669381792e-9, 0.0]\n",
      "9.0\n",
      "[3.999999999088906, 2.3259608500000004, 1.000000000303698, 0.0]\n",
      "[3.0369795567253277e-10, 3.0, 9.110938670175983e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999991800155, 2.3259608500000004, 1.0000000002733282, 0.0]\n",
      "[2.7332824892312146e-10, 3.0, 8.199845247247595e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999262014, 2.3259608500000004, 1.0000000002459954, 0.0]\n",
      "[2.459954462352698e-10, 3.0, 7.379861166612045e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999993358126, 2.3259608500000004, 1.0000000002213958, 0.0]\n",
      "[2.2139579058944037e-10, 3.0, 6.641873717683211e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999994022315, 2.3259608500000004, 1.0000000001992562, 0.0]\n",
      "[1.9925616712157534e-10, 3.0, 5.97768501364726e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999462008, 2.3259608500000004, 1.0000000001793306, 0.0]\n",
      "[1.793305504094178e-10, 3.0, 5.379918732728584e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999995158073, 2.3259608500000004, 1.0000000001613976, 0.0]\n",
      "[1.613975619818575e-10, 3.0, 4.841926859455725e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999564227, 2.3259608500000004, 1.0000000001452578, 0.0]\n",
      "[1.4525780578367176e-10, 3.0, 4.3577319530641034e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999607804, 2.3259608500000004, 1.000000000130732, 0.0]\n",
      "[1.3073209181868606e-10, 3.0, 3.9219605341145325e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999996470237, 2.3259608500000004, 1.0000000001176588, 0.0]\n",
      "[1.17658771614515e-10, 3.0, 3.5297631484354497e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999996823212, 2.3259608500000004, 1.0000000001058929, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.058928500441425e-10, 3.0, 3.1767877217703244e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999714089, 2.3259608500000004, 1.0000000000953035, 0.0]\n",
      "[9.530354283526776e-11, 3.0, 2.859108505504082e-10, 0.0]\n",
      "9.0\n",
      "[3.99999999974268, 2.3259608500000004, 1.0000000000857732, 0.0]\n",
      "[8.57731663472805e-11, 3.0, 2.5731994313105133e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999768412, 2.3259608500000004, 1.0000000000771958, 0.0]\n",
      "[7.719580530363146e-11, 3.0, 2.3158808204470915e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999997915707, 2.3259608500000004, 1.0000000000694762, 0.0]\n",
      "[6.947620256880782e-11, 3.0, 2.0842927384023824e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998124136, 2.3259608500000004, 1.0000000000625286, 0.0]\n",
      "[6.252864892530852e-11, 3.0, 1.875863908651354e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998311724, 2.3259608500000004, 1.0000000000562759, 0.0]\n",
      "[5.6275872850619635e-11, 3.0, 1.688276185518589e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998480553, 2.3259608500000004, 1.0000000000506484, 0.0]\n",
      "[5.064837438339964e-11, 3.0, 1.5194467906098907e-10, 0.0]\n",
      "9.0\n",
      "[3.99999999986325, 2.3259608500000004, 1.0000000000455835, 0.0]\n",
      "[4.558353694505968e-11, 3.0, 1.3675016674596918e-10, 0.0]\n",
      "9.0\n",
      "[3.9999999998769247, 2.3259608500000004, 1.0000000000410252, 0.0]\n",
      "[4.102518325055371e-11, 3.0, 1.230753277070562e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999889232, 2.3259608500000004, 1.0000000000369227, 0.0]\n",
      "[3.692268712995883e-11, 3.0, 1.1076783934527157e-10, 0.0]\n",
      "9.0\n",
      "[3.999999999900309, 2.3259608500000004, 1.0000000000332303, 0.0]\n",
      "[3.3230307394660485e-11, 3.0, 9.969092218398146e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999910278, 2.3259608500000004, 1.0000000000299072, 0.0]\n",
      "[2.990718783735247e-11, 3.0, 8.972200760126725e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999192504, 2.3259608500000004, 1.0000000000269165, 0.0]\n",
      "[2.691646905361722e-11, 3.0, 8.074962920545659e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999273252, 2.3259608500000004, 1.0000000000242248, 0.0]\n",
      "[2.422484435271599e-11, 3.0, 7.26747551027529e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999345928, 2.3259608500000004, 1.0000000000218023, 0.0]\n",
      "[2.18023377129839e-11, 3.0, 6.540723518355662e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999411333, 2.3259608500000004, 1.000000000019622, 0.0]\n",
      "[1.9622081737225017e-11, 3.0, 5.88666893008849e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999994702, 2.3259608500000004, 1.0000000000176599, 0.0]\n",
      "[1.7659873563502515e-11, 3.0, 5.297984273511247e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999952318, 2.3259608500000004, 1.000000000015894, 0.0]\n",
      "[1.589395282053374e-11, 3.0, 4.768185846160122e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999570863, 2.3259608500000004, 1.0000000000143046, 0.0]\n",
      "[1.4304557538480367e-11, 3.0, 4.29136726154411e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999613776, 2.3259608500000004, 1.0000000000128741, 0.0]\n",
      "[1.2874146193553315e-11, 3.0, 3.8622438580659946e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999996524, 2.3259608500000004, 1.0000000000115867, 0.0]\n",
      "[1.1586731574197984e-11, 3.0, 3.476019472259395e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999687157, 2.3259608500000004, 1.000000000010428, 0.0]\n",
      "[1.042810282569917e-11, 3.0, 3.128430847709751e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999718443, 2.3259608500000004, 1.0000000000093854, 0.0]\n",
      "[9.385381360971223e-12, 3.0, 2.815569999370382e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999997466, 2.3259608500000004, 1.0000000000084468, 0.0]\n",
      "[8.446798815953116e-12, 3.0, 2.5340174403254423e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999977194, 2.3259608500000004, 1.0000000000076021, 0.0]\n",
      "[7.602141138818297e-12, 3.0, 2.2806201371849966e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999979474, 2.3259608500000004, 1.0000000000068419, 0.0]\n",
      "[6.84186041155499e-12, 3.0, 2.0525803279269894e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999815268, 2.3259608500000004, 1.0000000000061577, 0.0]\n",
      "[6.157740983780968e-12, 3.0, 1.8473222951342905e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999983374, 2.3259608500000004, 1.000000000005542, 0.0]\n",
      "[5.5420112943238564e-12, 3.0, 1.6625811838366644e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999985037, 2.3259608500000004, 1.0000000000049878, 0.0]\n",
      "[4.987787960430978e-12, 3.0, 1.496314183668801e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999986533, 2.3259608500000004, 1.000000000004489, 0.0]\n",
      "[4.489075777769358e-12, 3.0, 1.3467005288703149e-11, 0.0]\n",
      "9.0\n",
      "[3.99999999998788, 2.3259608500000004, 1.00000000000404, 0.0]\n",
      "[4.040101586610945e-12, 3.0, 1.2120082715227909e-11, 0.0]\n",
      "9.0\n",
      "[3.999999999989092, 2.3259608500000004, 1.0000000000036362, 0.0]\n",
      "[3.6362024502523127e-12, 3.0, 1.0908163261547088e-11, 0.0]\n",
      "9.0\n",
      "[3.9999999999901825, 2.3259608500000004, 1.0000000000032725, 0.0]\n",
      "[3.2724933873851114e-12, 3.0, 9.817480162155334e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999911644, 2.3259608500000004, 1.0000000000029452, 0.0]\n",
      "[2.9451996397256153e-12, 3.0, 8.835598919176846e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999992048, 2.3259608500000004, 1.0000000000026508, 0.0]\n",
      "[2.6507684935950238e-12, 3.0, 7.951861391575221e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999928435, 2.3259608500000004, 1.0000000000023856, 0.0]\n",
      "[2.3856472353145364e-12, 3.0, 7.156497616733759e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999993559, 2.3259608500000004, 1.0000000000021472, 0.0]\n",
      "[2.1471713296250527e-12, 3.0, 6.441069899665308e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999994203, 2.3259608500000004, 1.0000000000019325, 0.0]\n",
      "[1.9324541966625475e-12, 3.0, 5.797140545382717e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999947824, 2.3259608500000004, 1.0000000000017393, 0.0]\n",
      "[1.7392753903777702e-12, 3.0, 5.217604126528386e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999995304, 2.3259608500000004, 1.0000000000015654, 0.0]\n",
      "[1.5654144647214707e-12, 3.0, 4.695799304954562e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999957736, 2.3259608500000004, 1.0000000000014089, 0.0]\n",
      "[1.4088730182493236e-12, 3.0, 4.226397010143046e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999961964, 2.3259608500000004, 1.0000000000012679, 0.0]\n",
      "[1.2678746941219288e-12, 3.0, 3.803624082365786e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999996577, 2.3259608500000004, 1.000000000001141, 0.0]\n",
      "[1.1410872247097359e-12, 3.0, 3.4230396295242826e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999969194, 2.3259608500000004, 1.000000000001027, 0.0]\n",
      "[1.0269562977782698e-12, 3.0, 3.0806468487298844e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999972276, 2.3259608500000004, 1.0000000000009241, 0.0]\n",
      "[9.241496456979803e-13, 3.0, 2.772448937093941e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999975047, 2.3259608500000004, 1.0000000000008318, 0.0]\n",
      "[8.317790900491673e-13, 3.0, 2.495337270147502e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999977542, 2.3259608500000004, 1.0000000000007485, 0.0]\n",
      "[7.485123632022805e-13, 3.0, 2.2457591342117666e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999997979, 2.3259608500000004, 1.0000000000006737, 0.0]\n",
      "[6.73683331342545e-13, 3.0, 2.021049994027635e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998181, 2.3259608500000004, 1.0000000000006064, 0.0]\n",
      "[6.064038160502605e-13, 3.0, 1.8189894035458565e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998363, 2.3259608500000004, 1.0000000000005458, 0.0]\n",
      "[5.45785638905727e-13, 3.0, 1.6369128275073308e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998527, 2.3259608500000004, 1.0000000000004912, 0.0]\n",
      "[4.911626660941693e-13, 3.0, 1.4730439090726577e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999986744, 2.3259608500000004, 1.000000000000442, 0.0]\n",
      "[4.4209080840573733e-13, 3.0, 1.325606291402437e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999998807, 2.3259608500000004, 1.000000000000398, 0.0]\n",
      "[3.979039320256561e-13, 3.0, 1.1928236176572682e-12, 0.0]\n",
      "9.0\n",
      "[3.9999999999989266, 2.3259608500000004, 1.0000000000003582, 0.0]\n",
      "[3.581579477440755e-13, 3.0, 1.0733636202076013e-12, 0.0]\n",
      "9.0\n",
      "[3.999999999999034, 2.3259608500000004, 1.0000000000003224, 0.0]\n",
      "[3.2240876635114546e-13, 3.0, 9.658940314238862e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999991305, 2.3259608500000004, 1.0000000000002902, 0.0]\n",
      "[2.902122986370159e-13, 3.0, 8.695266728864226e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999992175, 2.3259608500000004, 1.0000000000002611, 0.0]\n",
      "[2.611244553918368e-13, 3.0, 7.824851877558103e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999992957, 2.3259608500000004, 1.000000000000235, 0.0]\n",
      "[2.349231920106831e-13, 3.0, 7.043254868221993e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999993663, 2.3259608500000004, 1.0000000000002114, 0.0]\n",
      "[2.113864638886298e-13, 3.0, 6.337153024560394e-13, 0.0]\n",
      "9.0\n",
      "[3.99999999999943, 2.3259608500000004, 1.0000000000001903, 0.0]\n",
      "[1.9029222642075183e-13, 3.0, 5.702105454474804e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999994866, 2.3259608500000004, 1.0000000000001712, 0.0]\n",
      "[1.7119639039719914e-13, 3.0, 5.133671265866724e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999538, 2.3259608500000004, 1.000000000000154, 0.0]\n",
      "[1.5409895581797173e-13, 3.0, 4.618527782440651e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999995843, 2.3259608500000004, 1.0000000000001388, 0.0]\n",
      "[1.3877787807814457e-13, 3.0, 4.156675004196586e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999626, 2.3259608500000004, 1.0000000000001248, 0.0]\n",
      "[1.247890679678676e-13, 3.0, 3.739231146937527e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999996634, 2.3259608500000004, 1.0000000000001124, 0.0]\n",
      "[1.1235457009206584e-13, 3.0, 3.3661962106634746e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999697, 2.3259608500000004, 1.000000000000101, 0.0]\n",
      "[1.0103029524088925e-13, 3.0, 3.028688411177427e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999997273, 2.3259608500000004, 1.000000000000091, 0.0]\n",
      "[9.103828801926284e-14, 3.0, 2.7267077484793845e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999997544, 2.3259608500000004, 1.000000000000082, 0.0]\n",
      "[8.193445921733655e-14, 3.0, 2.4558133304708463e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999779, 2.3259608500000004, 1.0000000000000737, 0.0]\n",
      "[7.37188088351104e-14, 3.0, 2.2115642650533118e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999801, 2.3259608500000004, 1.0000000000000664, 0.0]\n",
      "[6.639133687258436e-14, 3.0, 1.9895196601282805e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999821, 2.3259608500000004, 1.0000000000000597, 0.0]\n",
      "[5.972999872483342e-14, 3.0, 1.7896795156957523e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999839, 2.3259608500000004, 1.0000000000000537, 0.0]\n",
      "[5.3734794391857577e-14, 3.0, 1.6120438317557273e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999855, 2.3259608500000004, 1.0000000000000484, 0.0]\n",
      "[4.8405723873656825e-14, 3.0, 1.4521717162097048e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998694, 2.3259608500000004, 1.0000000000000435, 0.0]\n",
      "[4.3520742565306136e-14, 3.0, 1.305622276959184e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998823, 2.3259608500000004, 1.000000000000039, 0.0]\n",
      "[3.907985046680551e-14, 3.0, 1.176836406102666e-13, 0.0]\n",
      "9.0\n",
      "[3.9999999999998943, 2.3259608500000004, 1.000000000000035, 0.0]\n",
      "[3.5083047578154947e-14, 3.0, 1.056932319443149e-13, 0.0]\n",
      "9.0\n",
      "[3.999999999999905, 2.3259608500000004, 1.0000000000000315, 0.0]\n",
      "[3.1530333899354446e-14, 3.0, 9.50350909079134e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999143, 2.3259608500000004, 1.0000000000000284, 0.0]\n",
      "[2.842170943040401e-14, 3.0, 8.570921750106208e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999227, 2.3259608500000004, 1.0000000000000255, 0.0]\n",
      "[2.55351295663786e-14, 3.0, 7.72715225139109e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999303, 2.3259608500000004, 1.000000000000023, 0.0]\n",
      "[2.3092638912203256e-14, 3.0, 6.972200594645983e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999374, 2.3259608500000004, 1.0000000000000209, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2.0872192862952943e-14, 3.0, 6.261657858885883e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999436, 2.3259608500000004, 1.0000000000000189, 0.0]\n",
      "[1.887379141862766e-14, 3.0, 5.639932965095795e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999494, 2.3259608500000004, 1.0000000000000169, 0.0]\n",
      "[1.687538997430238e-14, 3.0, 5.062616992290714e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999543, 2.3259608500000004, 1.000000000000015, 0.0]\n",
      "[1.509903313490213e-14, 3.0, 4.574118861455645e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999587, 2.3259608500000004, 1.0000000000000135, 0.0]\n",
      "[1.354472090042691e-14, 3.0, 4.1300296516055823e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999627, 2.3259608500000004, 1.0000000000000122, 0.0]\n",
      "[1.2212453270876722e-14, 3.0, 3.730349362740526e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999662, 2.3259608500000004, 1.000000000000011, 0.0]\n",
      "[1.1102230246251565e-14, 3.0, 3.375077994860476e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999997, 2.3259608500000004, 1.00000000000001, 0.0]\n",
      "[9.992007221626409e-15, 3.0, 3.019806626980426e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999973, 2.3259608500000004, 1.0000000000000089, 0.0]\n",
      "[8.881784197001252e-15, 3.0, 2.708944180085382e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999756, 2.3259608500000004, 1.000000000000008, 0.0]\n",
      "[7.993605777301127e-15, 3.0, 2.4424906541753444e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999978, 2.3259608500000004, 1.000000000000007, 0.0]\n",
      "[7.105427357601002e-15, 3.0, 2.220446049250313e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999998, 2.3259608500000004, 1.0000000000000064, 0.0]\n",
      "[6.439293542825908e-15, 3.0, 1.9984014443252818e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999822, 2.3259608500000004, 1.0000000000000058, 0.0]\n",
      "[5.773159728050814e-15, 3.0, 1.7763568394002505e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999984, 2.3259608500000004, 1.000000000000005, 0.0]\n",
      "[5.10702591327572e-15, 3.0, 1.5987211554602254e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999986, 2.3259608500000004, 1.0000000000000047, 0.0]\n",
      "[4.6629367034256575e-15, 3.0, 1.4210854715202004e-14, 0.0]\n",
      "9.0\n",
      "[3.999999999999987, 2.3259608500000004, 1.0000000000000042, 0.0]\n",
      "[4.218847493575595e-15, 3.0, 1.2878587085651816e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999885, 2.3259608500000004, 1.0000000000000038, 0.0]\n",
      "[3.774758283725532e-15, 3.0, 1.1546319456101628e-14, 0.0]\n",
      "9.0\n",
      "[3.99999999999999, 2.3259608500000004, 1.0000000000000033, 0.0]\n",
      "[3.3306690738754696e-15, 3.0, 1.021405182655144e-14, 0.0]\n",
      "9.0\n",
      "[3.9999999999999907, 2.3259608500000004, 1.000000000000003, 0.0]\n",
      "[3.1086244689504383e-15, 3.0, 9.325873406851315e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999916, 2.3259608500000004, 1.0000000000000029, 0.0]\n",
      "[2.886579864025407e-15, 3.0, 8.43769498715119e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999925, 2.3259608500000004, 1.0000000000000027, 0.0]\n",
      "[2.6645352591003757e-15, 3.0, 7.549516567451064e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999933, 2.3259608500000004, 1.0000000000000024, 0.0]\n",
      "[2.4424906541753444e-15, 3.0, 6.661338147750939e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999994, 2.3259608500000004, 1.0000000000000022, 0.0]\n",
      "[2.220446049250313e-15, 3.0, 6.217248937900877e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999942, 2.3259608500000004, 1.000000000000002, 0.0]\n",
      "[1.9984014443252818e-15, 3.0, 5.773159728050814e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999947, 2.3259608500000004, 1.0000000000000018, 0.0]\n",
      "[1.7763568394002505e-15, 3.0, 5.329070518200751e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999995, 2.3259608500000004, 1.0000000000000016, 0.0]\n",
      "[1.5543122344752192e-15, 3.0, 4.884981308350689e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999956, 2.3259608500000004, 1.0000000000000013, 0.0]\n",
      "[1.3322676295501878e-15, 3.0, 4.440892098500626e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999996, 2.3259608500000004, 1.000000000000001, 0.0]\n",
      "[1.1102230246251565e-15, 3.0, 3.9968028886505635e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999964, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 3.552713678800501e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999997, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 3.1086244689504383e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999973, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 2.6645352591003757e-15, 0.0]\n",
      "9.0\n",
      "[3.999999999999998, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 2.220446049250313e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n",
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n",
      "[8.881784197001252e-16, 3.0, 1.7763568394002505e-15, 0.0]\n",
      "9.0\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3.9999999999999982, 2.3259608500000004, 1.0000000000000009, 0.0]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "4×500 Array{Float64,2}:\n",
       " 1.0  0.93  0.8917  0.885173  0.91017   …  4.0699   4.0619   4.05336  4.04436\n",
       " 0.5  0.0   0.0     0.0       0.0          0.0      0.0      0.0      0.0    \n",
       " 2.0  1.69  1.3761  1.06151   0.749411     1.07297  1.07923  1.08463  1.08911\n",
       " 3.0  2.6   2.2     1.8       1.4          0.0      0.0      0.0      0.0    "
      ]
     },
     "execution_count": 127,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solutions_new = new_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "plot(solutions_new[1,:], solutions_new[2,:], markershape=:star, markercolor=:black, axis=true, aspect_ratio=:equal, label=\"NEW\")\n",
    "solutions_egd = egd_discrete(ini_solution, num_iter, A, c, b, s)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip8600\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8601\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M527.195 1487.47 L1967.43 1487.47 L1967.43 47.2441 L527.195 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8602\">\n",
       "    <rect x=\"527\" y=\"47\" width=\"1441\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  887.253,1487.47 887.253,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1607.37,1487.47 1607.37,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,1127.42 1967.43,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,767.359 1967.43,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,407.302 1967.43,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  527.195,47.2441 1967.43,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 1967.43,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 527.195,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  887.253,1487.47 887.253,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,1487.47 1247.31,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1607.37,1487.47 1607.37,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1967.43,1487.47 1967.43,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1487.47 544.478,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,1127.42 544.478,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,767.359 544.478,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,407.302 544.478,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  527.195,47.2441 544.478,47.2441 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 527.195, 1541.47)\" x=\"527.195\" y=\"1541.47\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 887.253, 1541.47)\" x=\"887.253\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1247.31, 1541.47)\" x=\"1247.31\" y=\"1541.47\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1607.37, 1541.47)\" x=\"1607.37\" y=\"1541.47\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1967.43, 1541.47)\" x=\"1967.43\" y=\"1541.47\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1504.97)\" x=\"503.195\" y=\"1504.97\">-1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 1144.92)\" x=\"503.195\" y=\"1144.92\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 784.859)\" x=\"503.195\" y=\"784.859\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 424.802)\" x=\"503.195\" y=\"424.802\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 503.195, 64.7441)\" x=\"503.195\" y=\"64.7441\">3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,947.388 1355.33,821.368 1452.54,707.95 1540.04,605.874 1618.78,514.005 1689.65,431.323 1753.43,356.909 1810.84,289.937 1862.5,289.937 1909,289.937 \n",
       "  1950.85,289.937 1988.51,289.937 2022.41,289.937 2052.92,289.937 2080.37,289.937 2105.09,289.937 2127.32,289.937 2147.34,289.937 2165.36,289.937 2181.57,289.937 \n",
       "  2196.16,289.937 2209.29,289.937 2221.11,289.937 2231.75,289.937 2241.32,289.937 2249.94,289.937 2257.69,289.937 2264.67,289.937 2270.95,289.937 2276.61,289.937 \n",
       "  2281.69,289.937 2286.27,289.937 2290.39,289.937 2294.1,289.937 2297.44,289.937 2300.44,289.937 2303.15,289.937 2305.58,289.937 2307.77,289.937 2309.74,289.937 \n",
       "  2311.52,289.937 2313.11,289.937 2314.55,289.937 2315.84,289.937 2317.01,289.937 2318.06,289.937 2319,289.937 2319.85,289.937 2320.61,289.937 2321.3,289.937 \n",
       "  2321.92,289.937 2322.47,289.937 2322.97,289.937 2323.42,289.937 2323.83,289.937 2324.2,289.937 2324.52,289.937 2324.82,289.937 2325.09,289.937 2325.33,289.937 \n",
       "  2325.54,289.937 2325.74,289.937 2325.91,289.937 2326.07,289.937 2326.21,289.937 2326.34,289.937 2326.45,289.937 2326.55,289.937 2326.65,289.937 2326.73,289.937 \n",
       "  2326.81,289.937 2326.87,289.937 2326.93,289.937 2326.99,289.937 2327.04,289.937 2327.08,289.937 2327.12,289.937 2327.16,289.937 2327.19,289.937 2327.22,289.937 \n",
       "  2327.25,289.937 2327.27,289.937 2327.29,289.937 2327.31,289.937 2327.33,289.937 2327.34,289.937 2327.36,289.937 2327.37,289.937 2327.38,289.937 2327.39,289.937 \n",
       "  2327.4,289.937 2327.41,289.937 2327.42,289.937 2327.42,289.937 2327.43,289.937 2327.43,289.937 2327.44,289.937 2327.44,289.937 2327.45,289.937 2327.45,289.937 \n",
       "  2327.45,289.937 2327.46,289.937 2327.46,289.937 2327.46,289.937 2327.46,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 2327.47,289.937 \n",
       "  2327.47,289.937 2327.47,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 2327.48,289.937 2327.48,289.937 2327.48,289.937 \n",
       "  2327.48,289.937 \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1247.31 931.388 L1243.55 942.204 L1232.09 942.444 L1241.23 949.372 L1237.9 960.332 L1247.31 953.788 L1256.72 960.332 L1253.39 949.372 L1262.53 942.444 L1251.07 942.204 L1247.31 931.388 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1355.33 805.368 L1351.57 816.184 L1340.11 816.424 L1349.25 823.352 L1345.92 834.312 L1355.33 827.768 L1364.74 834.312 L1361.41 823.352 L1370.54 816.424 L1359.09 816.184 L1355.33 805.368 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1452.54 691.95 L1448.78 702.766 L1437.33 703.006 L1446.46 709.934 L1443.14 720.894 L1452.54 714.35 L1461.95 720.894 L1458.62 709.934 L1467.76 703.006 L1456.3 702.766 L1452.54 691.95 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1540.04 589.874 L1536.28 600.69 L1524.82 600.93 L1533.96 607.858 L1530.63 618.818 L1540.04 612.274 L1549.45 618.818 L1546.12 607.858 L1555.25 600.93 L1543.8 600.69 L1540.04 589.874 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1618.78 498.005 L1615.02 508.821 L1603.57 509.061 L1612.7 515.989 L1609.37 526.949 L1618.78 520.405 L1628.19 526.949 L1624.86 515.989 L1634 509.061 L1622.54 508.821 L1618.78 498.005 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1689.65 415.323 L1685.89 426.139 L1674.44 426.379 L1683.57 433.307 L1680.24 444.267 L1689.65 437.723 L1699.06 444.267 L1695.73 433.307 L1704.87 426.379 L1693.41 426.139 L1689.65 415.323 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1753.43 340.909 L1749.67 351.725 L1738.22 351.965 L1747.35 358.893 L1744.03 369.853 L1753.43 363.309 L1762.84 369.853 L1759.51 358.893 L1768.65 351.965 L1757.19 351.725 L1753.43 340.909 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1810.84 273.937 L1807.08 284.753 L1795.62 284.993 L1804.76 291.921 L1801.43 302.881 L1810.84 296.337 L1820.25 302.881 L1816.92 291.921 L1826.06 284.993 L1814.6 284.753 L1810.84 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1862.5 273.937 L1858.74 284.753 L1847.29 284.993 L1856.42 291.921 L1853.1 302.881 L1862.5 296.337 L1871.91 302.881 L1868.58 291.921 L1877.72 284.993 L1866.26 284.753 L1862.5 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1909 273.937 L1905.24 284.753 L1893.79 284.993 L1902.92 291.921 L1899.59 302.881 L1909 296.337 L1918.41 302.881 L1915.08 291.921 L1924.22 284.993 L1912.76 284.753 L1909 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<path clip-path=\"url(#clip8602)\" d=\"M1950.85 273.937 L1947.09 284.753 L1935.63 284.993 L1944.77 291.921 L1941.44 302.881 L1950.85 296.337 L1960.26 302.881 L1956.93 291.921 L1966.07 284.993 L1954.61 284.753 L1950.85 273.937 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1247.31,947.388 1222.11,1127.42 1208.32,1127.42 1205.97,1127.42 1214.97,1127.42 1235.11,1127.42 1266.1,1127.42 1302.1,1127.42 1338.11,1127.42 1374.11,1127.42 \n",
       "  1410.12,1127.42 1446.12,1127.42 1482.13,1127.42 1518.14,1127.42 1554.14,1127.42 1590.15,1127.42 1626.15,1127.42 1662.16,1127.42 1698.16,1127.42 1734.17,1127.42 \n",
       "  1770.18,1127.42 1806.18,1127.42 1842.19,1127.42 1878.19,1127.42 1914.2,1127.42 1950.21,1127.42 1986.21,1127.42 2022.22,1127.42 2058.22,1127.42 2094.23,1127.42 \n",
       "  2130.23,1127.42 2166.24,1127.42 2202.25,1127.42 2238.25,1127.42 2274.26,1127.42 2310.26,1127.42 2346.27,1127.42 2381.9,1127.42 2416.63,1127.42 2450.11,1127.42 \n",
       "  2482.02,1127.42 2512.06,1127.42 2539.94,1127.42 2565.39,1127.42 2588.19,1127.42 2608.13,1127.42 2625.04,1127.42 2638.77,1127.42 2649.23,1127.42 2656.33,1127.42 \n",
       "  2660.04,1127.42 2660.35,1127.42 2657.3,1127.42 2650.95,1127.42 2641.4,1127.42 2628.77,1127.42 2613.22,1127.42 2594.94,1127.42 2574.13,1127.42 2551.05,1127.42 \n",
       "  2525.93,1127.42 2499.06,1127.42 2470.72,1127.42 2441.22,1127.42 2410.85,1127.42 2379.95,1127.42 2348.83,1127.42 2317.79,1127.42 2287.16,1127.42 2257.24,1127.42 \n",
       "  2228.33,1127.42 2200.7,1127.42 2174.63,1127.42 2150.36,1127.42 2128.12,1127.42 2108.12,1127.42 2090.52,1127.42 2075.5,1127.42 2063.17,1127.42 2053.63,1127.42 \n",
       "  2046.95,1127.42 2043.17,1127.42 2042.3,1127.42 2044.31,1127.42 2049.17,1127.42 2056.79,1127.42 2067.07,1127.42 2079.88,1127.42 2095.06,1127.42 2112.44,1127.42 \n",
       "  2131.82,1127.42 2152.98,1127.42 2175.7,1127.42 2199.72,1127.42 2224.8,1127.42 2250.67,1127.42 2277.05,1127.42 2303.68,1127.42 2330.29,1127.42 2356.61,1127.42 \n",
       "  2382.38,1127.42 2407.33,1127.42 2431.23,1127.42 2453.85,1127.42 2474.96,1127.42 2494.38,1127.42 2511.92,1127.42 2527.42,1127.42 2540.75,1127.42 2551.8,1127.42 \n",
       "  2560.47,1127.42 2566.7,1127.42 2570.45,1127.42 2571.71,1127.42 2570.49,1127.42 2566.83,1127.42 2560.79,1127.42 2552.45,1127.42 2541.93,1127.42 2529.34,1127.42 \n",
       "  2514.83,1127.42 2498.58,1127.42 2480.76,1127.42 2461.57,1127.42 2441.22,1127.42 2419.91,1127.42 2397.89,1127.42 2375.37,1127.42 2352.59,1127.42 2329.79,1127.42 \n",
       "  2307.18,1127.42 2285.01,1127.42 2263.48,1127.42 2242.81,1127.42 2223.2,1127.42 2204.84,1127.42 2187.9,1127.42 2172.54,1127.42 2158.9,1127.42 2147.09,1127.42 \n",
       "  2137.22,1127.42 2129.37,1127.42 2123.6,1127.42 2119.94,1127.42 2118.42,1127.42 2119.03,1127.42 2121.73,1127.42 2126.49,1127.42 2133.23,1127.42 2141.86,1127.42 \n",
       "  2152.28,1127.42 2164.37,1127.42 2177.99,1127.42 2192.98,1127.42 2209.18,1127.42 2226.42,1127.42 2244.51,1127.42 2263.25,1127.42 2282.46,1127.42 2301.93,1127.42 \n",
       "  2321.47,1127.42 2340.88,1127.42 2359.96,1127.42 2378.52,1127.42 2396.38,1127.42 2413.37,1127.42 2429.33,1127.42 2444.09,1127.42 2457.54,1127.42 2469.53,1127.42 \n",
       "  2479.98,1127.42 2488.78,1127.42 2495.86,1127.42 2501.17,1127.42 2504.68,1127.42 2506.36,1127.42 2506.22,1127.42 2504.27,1127.42 2500.56,1127.42 2495.14,1127.42 \n",
       "  2488.08,1127.42 2479.46,1127.42 2469.4,1127.42 2458,1127.42 2445.4,1127.42 2431.73,1127.42 2417.14,1127.42 2401.79,1127.42 2385.84,1127.42 2369.46,1127.42 \n",
       "  2352.82,1127.42 2336.09,1127.42 2319.44,1127.42 2303.03,1127.42 2287.04,1127.42 2271.61,1127.42 2256.89,1127.42 2243.04,1127.42 2230.17,1127.42 2218.42,1127.42 \n",
       "  2207.88,1127.42 2198.66,1127.42 2190.83,1127.42 2184.45,1127.42 2179.59,1127.42 2176.26,1127.42 2174.5,1127.42 2174.3,1127.42 2175.64,1127.42 2178.51,1127.42 \n",
       "  2182.85,1127.42 2188.62,1127.42 2195.72,1127.42 2204.09,1127.42 2213.62,1127.42 2224.21,1127.42 2235.74,1127.42 2248.07,1127.42 2261.09,1127.42 2274.65,1127.42 \n",
       "  2288.61,1127.42 2302.82,1127.42 2317.14,1127.42 2331.43,1127.42 2345.53,1127.42 2359.31,1127.42 2372.63,1127.42 2385.37,1127.42 2397.39,1127.42 2408.59,1127.42 \n",
       "  2418.86,1127.42 2428.11,1127.42 2436.24,1127.42 2443.2,1127.42 2448.92,1127.42 2453.36,1127.42 2456.48,1127.42 2458.27,1127.42 2458.72,1127.42 2457.84,1127.42 \n",
       "  2455.65,1127.42 2452.19,1127.42 2447.5,1127.42 2441.65,1127.42 2434.7,1127.42 2426.74,1127.42 2417.85,1127.42 2408.14,1127.42 2397.72,1127.42 2386.68,1127.42 \n",
       "  2375.16,1127.42 2363.27,1127.42 2351.13,1127.42 2338.88,1127.42 2326.63,1127.42 2314.52,1127.42 2302.65,1127.42 2291.15,1127.42 2280.13,1127.42 2269.7,1127.42 \n",
       "  2259.96,1127.42 2251,1127.42 2242.89,1127.42 2235.72,1127.42 2229.55,1127.42 2224.43,1127.42 2220.4,1127.42 2217.5,1127.42 2215.73,1127.42 2215.11,1127.42 \n",
       "  2215.62,1127.42 2217.27,1127.42 2220.01,1127.42 2223.81,1127.42 2228.62,1127.42 2234.38,1127.42 2241.02,1127.42 2248.47,1127.42 2256.64,1127.42 2265.45,1127.42 \n",
       "  2274.8,1127.42 2284.59,1127.42 2294.71,1127.42 2305.07,1127.42 2315.55,1127.42 2326.04,1127.42 2336.45,1127.42 2346.66,1127.42 2356.58,1127.42 2366.11,1127.42 \n",
       "  2375.15,1127.42 2383.62,1127.42 2391.44,1127.42 2398.54,1127.42 2404.84,1127.42 2410.31,1127.42 2414.88,1127.42 2418.53,1127.42 2421.22,1127.42 2422.94,1127.42 \n",
       "  2423.67,1127.42 2423.43,1127.42 2422.22,1127.42 2420.06,1127.42 2417,1127.42 2413.06,1127.42 2408.29,1127.42 2402.75,1127.42 2396.51,1127.42 2389.63,1127.42 \n",
       "  2382.2,1127.42 2374.28,1127.42 2365.97,1127.42 2357.36,1127.42 2348.52,1127.42 2339.57,1127.42 2330.57,1127.42 2321.64,1127.42 2312.86,1127.42 2304.3,1127.42 \n",
       "  2296.07,1127.42 2288.24,1127.42 2280.88,1127.42 2274.06,1127.42 2267.85,1127.42 2262.31,1127.42 2257.48,1127.42 2253.4,1127.42 2250.11,1127.42 2247.64,1127.42 \n",
       "  2245.99,1127.42 2245.19,1127.42 2245.22,1127.42 2246.09,1127.42 2247.77,1127.42 2250.23,1127.42 2253.46,1127.42 2257.4,1127.42 2262,1127.42 2267.23,1127.42 \n",
       "  2273.01,1127.42 2279.28,1127.42 2285.98,1127.42 2293.03,1127.42 2300.36,1127.42 2307.89,1127.42 2315.54,1127.42 2323.24,1127.42 2330.91,1127.42 2338.46,1127.42 \n",
       "  2345.83,1127.42 2352.94,1127.42 2359.73,1127.42 2366.12,1127.42 2372.05,1127.42 2377.48,1127.42 2382.35,1127.42 2386.62,1127.42 2390.25,1127.42 2393.2,1127.42 \n",
       "  2395.47,1127.42 2397.02,1127.42 2397.86,1127.42 2397.98,1127.42 2397.39,1127.42 2396.09,1127.42 2394.12,1127.42 2391.49,1127.42 2388.24,1127.42 2384.41,1127.42 \n",
       "  2380.04,1127.42 2375.19,1127.42 2369.9,1127.42 2364.23,1127.42 2358.26,1127.42 2352.02,1127.42 2345.61,1127.42 2339.07,1127.42 2332.48,1127.42 2325.91,1127.42 \n",
       "  2319.41,1127.42 2313.06,1127.42 2306.93,1127.42 2301.05,1127.42 2295.51,1127.42 2290.34,1127.42 2285.6,1127.42 2281.33,1127.42 2277.56,1127.42 2274.34,1127.42 \n",
       "  2271.69,1127.42 2269.63,1127.42 2268.17,1127.42 2267.32,1127.42 2267.09,1127.42 2267.48,1127.42 2268.46,1127.42 2270.03,1127.42 2272.17,1127.42 2274.84,1127.42 \n",
       "  2278.02,1127.42 2281.67,1127.42 2285.74,1127.42 2290.2,1127.42 2294.99,1127.42 2300.06,1127.42 2305.35,1127.42 2310.82,1127.42 2316.4,1127.42 2322.03,1127.42 \n",
       "  2327.67,1127.42 2333.25,1127.42 2338.71,1127.42 2344.01,1127.42 2349.09,1127.42 2353.9,1127.42 2358.4,1127.42 2362.53,1127.42 2366.28,1127.42 2369.59,1127.42 \n",
       "  2372.45,1127.42 2374.82,1127.42 2376.7,1127.42 2378.05,1127.42 2378.89,1127.42 2379.19,1127.42 2378.97,1127.42 2378.23,1127.42 2376.99,1127.42 2375.26,1127.42 \n",
       "  2373.06,1127.42 2370.43,1127.42 2367.39,1127.42 2363.97,1127.42 2360.22,1127.42 2356.18,1127.42 2351.88,1127.42 2347.39,1127.42 2342.73,1127.42 2337.97,1127.42 \n",
       "  2333.15,1127.42 2328.32,1127.42 2323.53,1127.42 2318.83,1127.42 2314.26,1127.42 2309.87,1127.42 2305.7,1127.42 2301.79,1127.42 2298.18,1127.42 2294.9,1127.42 \n",
       "  2291.99,1127.42 2289.46,1127.42 2287.34,1127.42 2285.64,1127.42 2284.39,1127.42 2283.58,1127.42 2283.23,1127.42 2283.32,1127.42 2283.86,1127.42 2284.84,1127.42 \n",
       "  2286.24,1127.42 2288.04,1127.42 2290.22,1127.42 2292.75,1127.42 2295.61,1127.42 2298.77,1127.42 2302.18,1127.42 2305.81,1127.42 2309.63,1127.42 2313.59,1127.42 \n",
       "  2317.65,1127.42 2321.77,1127.42 2325.91,1127.42 2330.02,1127.42 2334.07,1127.42 2338.01,1127.42 2341.8,1127.42 2345.41,1127.42 2348.81,1127.42 2351.95,1127.42 \n",
       "  2354.82,1127.42 2357.39,1127.42 2359.62,1127.42 2361.51,1127.42 2363.04,1127.42 2364.19,1127.42 2364.96,1127.42 2365.34,1127.42 2365.34,1127.42 2364.96,1127.42 \n",
       "  2364.2,1127.42 2363.08,1127.42 2361.61,1127.42 2359.8,1127.42 2357.69,1127.42 2355.3,1127.42 2352.65,1127.42 2349.77,1127.42 2346.7,1127.42 2343.46,1127.42 \n",
       "  \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1247.31\" y2=\"931.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1231.31\" y2=\"947.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1247.31\" y2=\"963.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1247.31\" y1=\"947.388\" x2=\"1263.31\" y2=\"947.388\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1222.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1206.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1222.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1222.11\" y1=\"1127.42\" x2=\"1238.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1208.32\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1192.32\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1208.32\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1208.32\" y1=\"1127.42\" x2=\"1224.32\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1205.97\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1189.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1205.97\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1205.97\" y1=\"1127.42\" x2=\"1221.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1214.97\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1198.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1214.97\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1214.97\" y1=\"1127.42\" x2=\"1230.97\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1235.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1219.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1235.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1235.11\" y1=\"1127.42\" x2=\"1251.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1266.1\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1250.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1266.1\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1266.1\" y1=\"1127.42\" x2=\"1282.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1302.1\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1286.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1302.1\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1302.1\" y1=\"1127.42\" x2=\"1318.1\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1338.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1322.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1338.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1338.11\" y1=\"1127.42\" x2=\"1354.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1374.11\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1358.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1374.11\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1374.11\" y1=\"1127.42\" x2=\"1390.11\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1410.12\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1394.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1410.12\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1410.12\" y1=\"1127.42\" x2=\"1426.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1446.12\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1430.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1446.12\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1446.12\" y1=\"1127.42\" x2=\"1462.12\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1482.13\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1466.13\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1482.13\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1482.13\" y1=\"1127.42\" x2=\"1498.13\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1518.14\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1502.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1518.14\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1518.14\" y1=\"1127.42\" x2=\"1534.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1554.14\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1538.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1554.14\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1554.14\" y1=\"1127.42\" x2=\"1570.14\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1590.15\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1574.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1590.15\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1590.15\" y1=\"1127.42\" x2=\"1606.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1626.15\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1610.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1626.15\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1626.15\" y1=\"1127.42\" x2=\"1642.15\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1662.16\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1646.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1662.16\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1662.16\" y1=\"1127.42\" x2=\"1678.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1698.16\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1682.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1698.16\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1698.16\" y1=\"1127.42\" x2=\"1714.16\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1734.17\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1718.17\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1734.17\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1734.17\" y1=\"1127.42\" x2=\"1750.17\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1770.18\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1754.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1770.18\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1770.18\" y1=\"1127.42\" x2=\"1786.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1806.18\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1790.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1806.18\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1806.18\" y1=\"1127.42\" x2=\"1822.18\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1842.19\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1826.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1842.19\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1842.19\" y1=\"1127.42\" x2=\"1858.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1878.19\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1862.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1878.19\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1878.19\" y1=\"1127.42\" x2=\"1894.19\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1914.2\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1898.2\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1914.2\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1914.2\" y1=\"1127.42\" x2=\"1930.2\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1950.21\" y2=\"1111.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1934.21\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1950.21\" y2=\"1143.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8602)\" x1=\"1950.21\" y1=\"1127.42\" x2=\"1966.21\" y2=\"1127.42\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  887.253,1127.42 887.253,407.302 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  887.253,407.302 1367.33,647.34 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1367.33,647.34 1607.37,1127.42 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8602)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1607.37,1127.42 887.253,1127.42 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"\n",
       "M1543.13 554.124 L1895.43 554.124 L1895.43 130.764 L1543.13 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1543.13,554.124 1895.43,554.124 1895.43,130.764 1543.13,130.764 1543.13,554.124 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1567.13,191.244 1711.13,191.244 \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8600)\" d=\"M1651.13 167.244 L1645.49 183.468 L1628.31 183.828 L1642.01 194.22 L1637.02 210.66 L1651.13 200.844 L1665.24 210.66 L1660.25 194.22 L1673.95 183.828 L1656.77 183.468 L1651.13 167.244 Z\" fill=\"#000000\" fill-rule=\"evenodd\" fill-opacity=\"1\" stroke=\"none\"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 208.744)\" x=\"1735.13\" y=\"208.744\">NEW</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1567.13,251.724 1711.13,251.724 \n",
       "  \"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1651.13\" y2=\"227.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1627.13\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1651.13\" y2=\"275.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<line clip-path=\"url(#clip8600)\" x1=\"1651.13\" y1=\"251.724\" x2=\"1675.13\" y2=\"251.724\" style=\"stroke:#000000; stroke-width:3.2; stroke-opacity:1\"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 269.224)\" x=\"1735.13\" y=\"269.224\">MP</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,312.204 1711.13,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 329.704)\" x=\"1735.13\" y=\"329.704\">y3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,372.684 1711.13,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 390.184)\" x=\"1735.13\" y=\"390.184\">y4</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,433.164 1711.13,433.164 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 450.664)\" x=\"1735.13\" y=\"450.664\">y5</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8600)\" style=\"stroke:#008000; stroke-width:4; stroke-opacity:1; fill:none\" stroke-dasharray=\"16, 10\" points=\"\n",
       "  1567.13,493.644 1711.13,493.644 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8600)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 1735.13, 511.144)\" x=\"1735.13\" y=\"511.144\">y6</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 128,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot!(solutions_egd[1,:], solutions_egd[2,:], markershape=:+, markercolor=:black, axis=true, label=\"MP\")\n",
    "plot!([0,0],[0,2], linestyle=:dash, linecolor=:green)\n",
    "plot!([0,4/3],[2,4/3], linestyle=:dash, linecolor=:green)\n",
    "plot!([4/3,2],[4/3,0], linestyle=:dash, linecolor=:green)\n",
    "plot!([2,0],[0,0], linestyle=:dash, linecolor=:green)\n",
    "xlims!((-1,3))\n",
    "ylims!((-1,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"utf-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"600\" height=\"400\" viewBox=\"0 0 2400 1600\">\n",
       "<defs>\n",
       "  <clipPath id=\"clip8200\">\n",
       "    <rect x=\"0\" y=\"0\" width=\"2400\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M0 1600 L2400 1600 L2400 0 L0 0  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8201\">\n",
       "    <rect x=\"480\" y=\"0\" width=\"1681\" height=\"1600\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M113.754 1487.47 L2352.76 1487.47 L2352.76 47.2441 L113.754 47.2441  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<defs>\n",
       "  <clipPath id=\"clip8202\">\n",
       "    <rect x=\"113\" y=\"47\" width=\"2240\" height=\"1441\"/>\n",
       "  </clipPath>\n",
       "</defs>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  172.889,1487.47 172.889,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  596.189,1487.47 596.189,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1019.49,1487.47 1019.49,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1442.79,1487.47 1442.79,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  1866.09,1487.47 1866.09,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1446.71 2352.76,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,1107.04 2352.76,1107.04 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,767.359 2352.76,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,427.682 2352.76,427.682 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#000000; stroke-width:2; stroke-opacity:0.1; fill:none\" points=\"\n",
       "  113.754,88.0053 2352.76,88.0053 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 2352.76,1487.47 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1487.47 113.754,47.2441 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  172.889,1487.47 172.889,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  596.189,1487.47 596.189,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1019.49,1487.47 1019.49,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1442.79,1487.47 1442.79,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1866.09,1487.47 1866.09,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  2289.39,1487.47 2289.39,1470.19 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1446.71 140.622,1446.71 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,1107.04 140.622,1107.04 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,767.359 140.622,767.359 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,427.682 140.622,427.682 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  113.754,88.0053 140.622,88.0053 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 172.889, 1541.47)\" x=\"172.889\" y=\"1541.47\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 596.189, 1541.47)\" x=\"596.189\" y=\"1541.47\">100</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1019.49, 1541.47)\" x=\"1019.49\" y=\"1541.47\">200</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1442.79, 1541.47)\" x=\"1442.79\" y=\"1541.47\">300</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 1866.09, 1541.47)\" x=\"1866.09\" y=\"1541.47\">400</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:middle;\" transform=\"rotate(0, 2289.39, 1541.47)\" x=\"2289.39\" y=\"1541.47\">500</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1464.21)\" x=\"89.7545\" y=\"1464.21\">0</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 1124.54)\" x=\"89.7545\" y=\"1124.54\">1</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 784.859)\" x=\"89.7545\" y=\"784.859\">2</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 445.182)\" x=\"89.7545\" y=\"445.182\">3</text>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:end;\" transform=\"rotate(0, 89.7545, 105.505)\" x=\"89.7545\" y=\"105.505\">4</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1107.04 181.355,1005.13 185.588,913.421 189.821,830.879 194.054,756.592 198.287,689.733 202.52,629.56 206.753,575.405 210.986,526.665 215.219,482.799 \n",
       "  219.452,443.32 223.685,407.788 227.918,375.81 232.151,347.029 236.384,321.127 240.617,297.815 244.85,276.834 249.083,257.951 253.316,240.956 257.549,225.661 \n",
       "  261.782,211.896 266.015,199.507 270.248,188.357 274.481,178.321 278.714,169.29 282.947,161.161 287.18,153.846 291.413,147.262 295.646,141.336 299.879,136.003 \n",
       "  304.112,131.203 308.345,126.883 312.578,122.996 316.811,119.497 321.044,116.347 325.277,113.513 329.51,110.962 333.743,108.667 337.976,106.601 342.209,104.741 \n",
       "  346.442,103.068 350.675,101.561 354.908,100.206 359.141,98.9857 363.374,97.8876 367.607,96.8994 371.84,96.01 376.073,95.2095 380.306,94.4891 384.539,93.8407 \n",
       "  388.772,93.2572 393.005,92.732 397.238,92.2593 401.471,91.8339 405.704,91.4511 409.937,91.1065 414.17,90.7964 418.403,90.5173 422.636,90.2661 426.869,90.04 \n",
       "  431.102,89.8365 435.335,89.6534 439.568,89.4886 443.801,89.3403 448.034,89.2068 452.267,89.0866 456.5,88.9785 460.733,88.8812 464.966,88.7936 469.199,88.7148 \n",
       "  473.432,88.6438 477.665,88.58 481.898,88.5225 486.131,88.4708 490.364,88.4243 494.597,88.3824 498.83,88.3447 503.063,88.3107 507.296,88.2802 511.529,88.2527 \n",
       "  515.762,88.228 519.995,88.2057 524.228,88.1857 528.461,88.1676 532.694,88.1514 536.927,88.1368 541.16,88.1237 545.393,88.1118 549.626,88.1012 553.859,88.0916 \n",
       "  558.092,88.083 562.325,88.0752 566.558,88.0682 570.791,88.0619 575.024,88.0563 579.257,88.0512 583.49,88.0466 587.723,88.0425 591.956,88.0388 596.189,88.0354 \n",
       "  600.422,88.0324 604.655,88.0297 608.888,88.0273 613.121,88.0251 617.354,88.0231 621.587,88.0213 625.82,88.0197 630.053,88.0183 634.286,88.017 638.519,88.0158 \n",
       "  642.752,88.0148 646.985,88.0138 651.218,88.013 655.451,88.0122 659.684,88.0115 663.917,88.0109 668.15,88.0104 672.383,88.0099 676.616,88.0094 680.849,88.009 \n",
       "  685.082,88.0086 689.315,88.0083 693.548,88.008 697.781,88.0077 702.014,88.0075 706.247,88.0073 710.48,88.0071 714.713,88.0069 718.946,88.0068 723.179,88.0066 \n",
       "  727.412,88.0065 731.645,88.0064 735.878,88.0063 740.111,88.0062 744.344,88.0061 748.577,88.006 752.81,88.0059 757.043,88.0059 761.276,88.0058 765.509,88.0058 \n",
       "  769.742,88.0057 773.975,88.0057 778.208,88.0057 782.441,88.0056 786.674,88.0056 790.907,88.0056 795.14,88.0056 799.373,88.0055 803.606,88.0055 807.839,88.0055 \n",
       "  812.072,88.0055 816.305,88.0055 820.538,88.0055 824.771,88.0054 829.004,88.0054 833.237,88.0054 837.47,88.0054 841.703,88.0054 845.936,88.0054 850.169,88.0054 \n",
       "  854.402,88.0054 858.635,88.0054 862.868,88.0054 867.101,88.0054 871.334,88.0054 875.567,88.0054 879.8,88.0054 884.033,88.0054 888.266,88.0054 892.499,88.0054 \n",
       "  896.732,88.0054 900.965,88.0054 905.198,88.0054 909.431,88.0054 913.664,88.0053 917.897,88.0053 922.13,88.0053 926.363,88.0053 930.596,88.0053 934.829,88.0053 \n",
       "  939.062,88.0053 943.295,88.0053 947.528,88.0053 951.761,88.0053 955.994,88.0053 960.227,88.0053 964.46,88.0053 968.693,88.0053 972.926,88.0053 977.159,88.0053 \n",
       "  981.392,88.0053 985.625,88.0053 989.858,88.0053 994.091,88.0053 998.324,88.0053 1002.56,88.0053 1006.79,88.0053 1011.02,88.0053 1015.26,88.0053 1019.49,88.0053 \n",
       "  1023.72,88.0053 1027.95,88.0053 1032.19,88.0053 1036.42,88.0053 1040.65,88.0053 1044.89,88.0053 1049.12,88.0053 1053.35,88.0053 1057.59,88.0053 1061.82,88.0053 \n",
       "  1066.05,88.0053 1070.28,88.0053 1074.52,88.0053 1078.75,88.0053 1082.98,88.0053 1087.22,88.0053 1091.45,88.0053 1095.68,88.0053 1099.92,88.0053 1104.15,88.0053 \n",
       "  1108.38,88.0053 1112.61,88.0053 1116.85,88.0053 1121.08,88.0053 1125.31,88.0053 1129.55,88.0053 1133.78,88.0053 1138.01,88.0053 1142.25,88.0053 1146.48,88.0053 \n",
       "  1150.71,88.0053 1154.94,88.0053 1159.18,88.0053 1163.41,88.0053 1167.64,88.0053 1171.88,88.0053 1176.11,88.0053 1180.34,88.0053 1184.58,88.0053 1188.81,88.0053 \n",
       "  1193.04,88.0053 1197.27,88.0053 1201.51,88.0053 1205.74,88.0053 1209.97,88.0053 1214.21,88.0053 1218.44,88.0053 1222.67,88.0053 1226.91,88.0053 1231.14,88.0053 \n",
       "  1235.37,88.0053 1239.6,88.0053 1243.84,88.0053 1248.07,88.0053 1252.3,88.0053 1256.54,88.0053 1260.77,88.0053 1265,88.0053 1269.24,88.0053 1273.47,88.0053 \n",
       "  1277.7,88.0053 1281.93,88.0053 1286.17,88.0053 1290.4,88.0053 1294.63,88.0053 1298.87,88.0053 1303.1,88.0053 1307.33,88.0053 1311.57,88.0053 1315.8,88.0053 \n",
       "  1320.03,88.0053 1324.26,88.0053 1328.5,88.0053 1332.73,88.0053 1336.96,88.0053 1341.2,88.0053 1345.43,88.0053 1349.66,88.0053 1353.9,88.0053 1358.13,88.0053 \n",
       "  1362.36,88.0053 1366.59,88.0053 1370.83,88.0053 1375.06,88.0053 1379.29,88.0053 1383.53,88.0053 1387.76,88.0053 1391.99,88.0053 1396.23,88.0053 1400.46,88.0053 \n",
       "  1404.69,88.0053 1408.92,88.0053 1413.16,88.0053 1417.39,88.0053 1421.62,88.0053 1425.86,88.0053 1430.09,88.0053 1434.32,88.0053 1438.56,88.0053 1442.79,88.0053 \n",
       "  1447.02,88.0053 1451.25,88.0053 1455.49,88.0053 1459.72,88.0053 1463.95,88.0053 1468.19,88.0053 1472.42,88.0053 1476.65,88.0053 1480.89,88.0053 1485.12,88.0053 \n",
       "  1489.35,88.0053 1493.58,88.0053 1497.82,88.0053 1502.05,88.0053 1506.28,88.0053 1510.52,88.0053 1514.75,88.0053 1518.98,88.0053 1523.22,88.0053 1527.45,88.0053 \n",
       "  1531.68,88.0053 1535.91,88.0053 1540.15,88.0053 1544.38,88.0053 1548.61,88.0053 1552.85,88.0053 1557.08,88.0053 1561.31,88.0053 1565.55,88.0053 1569.78,88.0053 \n",
       "  1574.01,88.0053 1578.24,88.0053 1582.48,88.0053 1586.71,88.0053 1590.94,88.0053 1595.18,88.0053 1599.41,88.0053 1603.64,88.0053 1607.88,88.0053 1612.11,88.0053 \n",
       "  1616.34,88.0053 1620.57,88.0053 1624.81,88.0053 1629.04,88.0053 1633.27,88.0053 1637.51,88.0053 1641.74,88.0053 1645.97,88.0053 1650.21,88.0053 1654.44,88.0053 \n",
       "  1658.67,88.0053 1662.9,88.0053 1667.14,88.0053 1671.37,88.0053 1675.6,88.0053 1679.84,88.0053 1684.07,88.0053 1688.3,88.0053 1692.54,88.0053 1696.77,88.0053 \n",
       "  1701,88.0053 1705.23,88.0053 1709.47,88.0053 1713.7,88.0053 1717.93,88.0053 1722.17,88.0053 1726.4,88.0053 1730.63,88.0053 1734.87,88.0053 1739.1,88.0053 \n",
       "  1743.33,88.0053 1747.56,88.0053 1751.8,88.0053 1756.03,88.0053 1760.26,88.0053 1764.5,88.0053 1768.73,88.0053 1772.96,88.0053 1777.2,88.0053 1781.43,88.0053 \n",
       "  1785.66,88.0053 1789.89,88.0053 1794.13,88.0053 1798.36,88.0053 1802.59,88.0053 1806.83,88.0053 1811.06,88.0053 1815.29,88.0053 1819.53,88.0053 1823.76,88.0053 \n",
       "  1827.99,88.0053 1832.22,88.0053 1836.46,88.0053 1840.69,88.0053 1844.92,88.0053 1849.16,88.0053 1853.39,88.0053 1857.62,88.0053 1861.86,88.0053 1866.09,88.0053 \n",
       "  1870.32,88.0053 1874.55,88.0053 1878.79,88.0053 1883.02,88.0053 1887.25,88.0053 1891.49,88.0053 1895.72,88.0053 1899.95,88.0053 1904.19,88.0053 1908.42,88.0053 \n",
       "  1912.65,88.0053 1916.88,88.0053 1921.12,88.0053 1925.35,88.0053 1929.58,88.0053 1933.82,88.0053 1938.05,88.0053 1942.28,88.0053 1946.52,88.0053 1950.75,88.0053 \n",
       "  1954.98,88.0053 1959.21,88.0053 1963.45,88.0053 1967.68,88.0053 1971.91,88.0053 1976.15,88.0053 1980.38,88.0053 1984.61,88.0053 1988.85,88.0053 1993.08,88.0053 \n",
       "  1997.31,88.0053 2001.54,88.0053 2005.78,88.0053 2010.01,88.0053 2014.24,88.0053 2018.48,88.0053 2022.71,88.0053 2026.94,88.0053 2031.18,88.0053 2035.41,88.0053 \n",
       "  2039.64,88.0053 2043.87,88.0053 2048.11,88.0053 2052.34,88.0053 2056.57,88.0053 2060.81,88.0053 2065.04,88.0053 2069.27,88.0053 2073.51,88.0053 2077.74,88.0053 \n",
       "  2081.97,88.0053 2086.2,88.0053 2090.44,88.0053 2094.67,88.0053 2098.9,88.0053 2103.14,88.0053 2107.37,88.0053 2111.6,88.0053 2115.84,88.0053 2120.07,88.0053 \n",
       "  2124.3,88.0053 2128.53,88.0053 2132.77,88.0053 2137,88.0053 2141.23,88.0053 2145.47,88.0053 2149.7,88.0053 2153.93,88.0053 2158.17,88.0053 2162.4,88.0053 \n",
       "  2166.63,88.0053 2170.86,88.0053 2175.1,88.0053 2179.33,88.0053 2183.56,88.0053 2187.8,88.0053 2192.03,88.0053 2196.26,88.0053 2200.5,88.0053 2204.73,88.0053 \n",
       "  2208.96,88.0053 2213.19,88.0053 2217.43,88.0053 2221.66,88.0053 2225.89,88.0053 2230.13,88.0053 2234.36,88.0053 2238.59,88.0053 2242.82,88.0053 2247.06,88.0053 \n",
       "  2251.29,88.0053 2255.52,88.0053 2259.76,88.0053 2263.99,88.0053 2268.22,88.0053 2272.46,88.0053 2276.69,88.0053 2280.92,88.0053 2285.15,88.0053 2289.39,88.0053 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,1276.87 181.355,1157.99 185.588,1050.99 189.821,954.691 194.054,868.023 198.287,790.021 202.52,719.819 206.753,656.638 210.986,656.638 215.219,656.638 \n",
       "  219.452,656.638 223.685,656.638 227.918,656.638 232.151,656.638 236.384,656.638 240.617,656.638 244.85,656.638 249.083,656.638 253.316,656.638 257.549,656.638 \n",
       "  261.782,656.638 266.015,656.638 270.248,656.638 274.481,656.638 278.714,656.638 282.947,656.638 287.18,656.638 291.413,656.638 295.646,656.638 299.879,656.638 \n",
       "  304.112,656.638 308.345,656.638 312.578,656.638 316.811,656.638 321.044,656.638 325.277,656.638 329.51,656.638 333.743,656.638 337.976,656.638 342.209,656.638 \n",
       "  346.442,656.638 350.675,656.638 354.908,656.638 359.141,656.638 363.374,656.638 367.607,656.638 371.84,656.638 376.073,656.638 380.306,656.638 384.539,656.638 \n",
       "  388.772,656.638 393.005,656.638 397.238,656.638 401.471,656.638 405.704,656.638 409.937,656.638 414.17,656.638 418.403,656.638 422.636,656.638 426.869,656.638 \n",
       "  431.102,656.638 435.335,656.638 439.568,656.638 443.801,656.638 448.034,656.638 452.267,656.638 456.5,656.638 460.733,656.638 464.966,656.638 469.199,656.638 \n",
       "  473.432,656.638 477.665,656.638 481.898,656.638 486.131,656.638 490.364,656.638 494.597,656.638 498.83,656.638 503.063,656.638 507.296,656.638 511.529,656.638 \n",
       "  515.762,656.638 519.995,656.638 524.228,656.638 528.461,656.638 532.694,656.638 536.927,656.638 541.16,656.638 545.393,656.638 549.626,656.638 553.859,656.638 \n",
       "  558.092,656.638 562.325,656.638 566.558,656.638 570.791,656.638 575.024,656.638 579.257,656.638 583.49,656.638 587.723,656.638 591.956,656.638 596.189,656.638 \n",
       "  600.422,656.638 604.655,656.638 608.888,656.638 613.121,656.638 617.354,656.638 621.587,656.638 625.82,656.638 630.053,656.638 634.286,656.638 638.519,656.638 \n",
       "  642.752,656.638 646.985,656.638 651.218,656.638 655.451,656.638 659.684,656.638 663.917,656.638 668.15,656.638 672.383,656.638 676.616,656.638 680.849,656.638 \n",
       "  685.082,656.638 689.315,656.638 693.548,656.638 697.781,656.638 702.014,656.638 706.247,656.638 710.48,656.638 714.713,656.638 718.946,656.638 723.179,656.638 \n",
       "  727.412,656.638 731.645,656.638 735.878,656.638 740.111,656.638 744.344,656.638 748.577,656.638 752.81,656.638 757.043,656.638 761.276,656.638 765.509,656.638 \n",
       "  769.742,656.638 773.975,656.638 778.208,656.638 782.441,656.638 786.674,656.638 790.907,656.638 795.14,656.638 799.373,656.638 803.606,656.638 807.839,656.638 \n",
       "  812.072,656.638 816.305,656.638 820.538,656.638 824.771,656.638 829.004,656.638 833.237,656.638 837.47,656.638 841.703,656.638 845.936,656.638 850.169,656.638 \n",
       "  854.402,656.638 858.635,656.638 862.868,656.638 867.101,656.638 871.334,656.638 875.567,656.638 879.8,656.638 884.033,656.638 888.266,656.638 892.499,656.638 \n",
       "  896.732,656.638 900.965,656.638 905.198,656.638 909.431,656.638 913.664,656.638 917.897,656.638 922.13,656.638 926.363,656.638 930.596,656.638 934.829,656.638 \n",
       "  939.062,656.638 943.295,656.638 947.528,656.638 951.761,656.638 955.994,656.638 960.227,656.638 964.46,656.638 968.693,656.638 972.926,656.638 977.159,656.638 \n",
       "  981.392,656.638 985.625,656.638 989.858,656.638 994.091,656.638 998.324,656.638 1002.56,656.638 1006.79,656.638 1011.02,656.638 1015.26,656.638 1019.49,656.638 \n",
       "  1023.72,656.638 1027.95,656.638 1032.19,656.638 1036.42,656.638 1040.65,656.638 1044.89,656.638 1049.12,656.638 1053.35,656.638 1057.59,656.638 1061.82,656.638 \n",
       "  1066.05,656.638 1070.28,656.638 1074.52,656.638 1078.75,656.638 1082.98,656.638 1087.22,656.638 1091.45,656.638 1095.68,656.638 1099.92,656.638 1104.15,656.638 \n",
       "  1108.38,656.638 1112.61,656.638 1116.85,656.638 1121.08,656.638 1125.31,656.638 1129.55,656.638 1133.78,656.638 1138.01,656.638 1142.25,656.638 1146.48,656.638 \n",
       "  1150.71,656.638 1154.94,656.638 1159.18,656.638 1163.41,656.638 1167.64,656.638 1171.88,656.638 1176.11,656.638 1180.34,656.638 1184.58,656.638 1188.81,656.638 \n",
       "  1193.04,656.638 1197.27,656.638 1201.51,656.638 1205.74,656.638 1209.97,656.638 1214.21,656.638 1218.44,656.638 1222.67,656.638 1226.91,656.638 1231.14,656.638 \n",
       "  1235.37,656.638 1239.6,656.638 1243.84,656.638 1248.07,656.638 1252.3,656.638 1256.54,656.638 1260.77,656.638 1265,656.638 1269.24,656.638 1273.47,656.638 \n",
       "  1277.7,656.638 1281.93,656.638 1286.17,656.638 1290.4,656.638 1294.63,656.638 1298.87,656.638 1303.1,656.638 1307.33,656.638 1311.57,656.638 1315.8,656.638 \n",
       "  1320.03,656.638 1324.26,656.638 1328.5,656.638 1332.73,656.638 1336.96,656.638 1341.2,656.638 1345.43,656.638 1349.66,656.638 1353.9,656.638 1358.13,656.638 \n",
       "  1362.36,656.638 1366.59,656.638 1370.83,656.638 1375.06,656.638 1379.29,656.638 1383.53,656.638 1387.76,656.638 1391.99,656.638 1396.23,656.638 1400.46,656.638 \n",
       "  1404.69,656.638 1408.92,656.638 1413.16,656.638 1417.39,656.638 1421.62,656.638 1425.86,656.638 1430.09,656.638 1434.32,656.638 1438.56,656.638 1442.79,656.638 \n",
       "  1447.02,656.638 1451.25,656.638 1455.49,656.638 1459.72,656.638 1463.95,656.638 1468.19,656.638 1472.42,656.638 1476.65,656.638 1480.89,656.638 1485.12,656.638 \n",
       "  1489.35,656.638 1493.58,656.638 1497.82,656.638 1502.05,656.638 1506.28,656.638 1510.52,656.638 1514.75,656.638 1518.98,656.638 1523.22,656.638 1527.45,656.638 \n",
       "  1531.68,656.638 1535.91,656.638 1540.15,656.638 1544.38,656.638 1548.61,656.638 1552.85,656.638 1557.08,656.638 1561.31,656.638 1565.55,656.638 1569.78,656.638 \n",
       "  1574.01,656.638 1578.24,656.638 1582.48,656.638 1586.71,656.638 1590.94,656.638 1595.18,656.638 1599.41,656.638 1603.64,656.638 1607.88,656.638 1612.11,656.638 \n",
       "  1616.34,656.638 1620.57,656.638 1624.81,656.638 1629.04,656.638 1633.27,656.638 1637.51,656.638 1641.74,656.638 1645.97,656.638 1650.21,656.638 1654.44,656.638 \n",
       "  1658.67,656.638 1662.9,656.638 1667.14,656.638 1671.37,656.638 1675.6,656.638 1679.84,656.638 1684.07,656.638 1688.3,656.638 1692.54,656.638 1696.77,656.638 \n",
       "  1701,656.638 1705.23,656.638 1709.47,656.638 1713.7,656.638 1717.93,656.638 1722.17,656.638 1726.4,656.638 1730.63,656.638 1734.87,656.638 1739.1,656.638 \n",
       "  1743.33,656.638 1747.56,656.638 1751.8,656.638 1756.03,656.638 1760.26,656.638 1764.5,656.638 1768.73,656.638 1772.96,656.638 1777.2,656.638 1781.43,656.638 \n",
       "  1785.66,656.638 1789.89,656.638 1794.13,656.638 1798.36,656.638 1802.59,656.638 1806.83,656.638 1811.06,656.638 1815.29,656.638 1819.53,656.638 1823.76,656.638 \n",
       "  1827.99,656.638 1832.22,656.638 1836.46,656.638 1840.69,656.638 1844.92,656.638 1849.16,656.638 1853.39,656.638 1857.62,656.638 1861.86,656.638 1866.09,656.638 \n",
       "  1870.32,656.638 1874.55,656.638 1878.79,656.638 1883.02,656.638 1887.25,656.638 1891.49,656.638 1895.72,656.638 1899.95,656.638 1904.19,656.638 1908.42,656.638 \n",
       "  1912.65,656.638 1916.88,656.638 1921.12,656.638 1925.35,656.638 1929.58,656.638 1933.82,656.638 1938.05,656.638 1942.28,656.638 1946.52,656.638 1950.75,656.638 \n",
       "  1954.98,656.638 1959.21,656.638 1963.45,656.638 1967.68,656.638 1971.91,656.638 1976.15,656.638 1980.38,656.638 1984.61,656.638 1988.85,656.638 1993.08,656.638 \n",
       "  1997.31,656.638 2001.54,656.638 2005.78,656.638 2010.01,656.638 2014.24,656.638 2018.48,656.638 2022.71,656.638 2026.94,656.638 2031.18,656.638 2035.41,656.638 \n",
       "  2039.64,656.638 2043.87,656.638 2048.11,656.638 2052.34,656.638 2056.57,656.638 2060.81,656.638 2065.04,656.638 2069.27,656.638 2073.51,656.638 2077.74,656.638 \n",
       "  2081.97,656.638 2086.2,656.638 2090.44,656.638 2094.67,656.638 2098.9,656.638 2103.14,656.638 2107.37,656.638 2111.6,656.638 2115.84,656.638 2120.07,656.638 \n",
       "  2124.3,656.638 2128.53,656.638 2132.77,656.638 2137,656.638 2141.23,656.638 2145.47,656.638 2149.7,656.638 2153.93,656.638 2158.17,656.638 2162.4,656.638 \n",
       "  2166.63,656.638 2170.86,656.638 2175.1,656.638 2179.33,656.638 2183.56,656.638 2187.8,656.638 2192.03,656.638 2196.26,656.638 2200.5,656.638 2204.73,656.638 \n",
       "  2208.96,656.638 2213.19,656.638 2217.43,656.638 2221.66,656.638 2225.89,656.638 2230.13,656.638 2234.36,656.638 2238.59,656.638 2242.82,656.638 2247.06,656.638 \n",
       "  2251.29,656.638 2255.52,656.638 2259.76,656.638 2263.99,656.638 2268.22,656.638 2272.46,656.638 2276.69,656.638 2280.92,656.638 2285.15,656.638 2289.39,656.638 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#3da44d; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,767.359 181.355,801.327 185.588,831.898 189.821,859.412 194.054,884.174 198.287,906.461 202.52,926.518 206.753,944.57 210.986,960.817 215.219,975.439 \n",
       "  219.452,988.598 223.685,1000.44 227.918,1011.1 232.151,1020.7 236.384,1029.33 240.617,1037.1 244.85,1044.09 249.083,1050.39 253.316,1056.05 257.549,1061.15 \n",
       "  261.782,1065.74 266.015,1069.87 270.248,1073.59 274.481,1076.93 278.714,1079.94 282.947,1082.65 287.18,1085.09 291.413,1087.28 295.646,1089.26 299.879,1091.04 \n",
       "  304.112,1092.64 308.345,1094.08 312.578,1095.37 316.811,1096.54 321.044,1097.59 325.277,1098.53 329.51,1099.38 333.743,1100.15 337.976,1100.84 342.209,1101.46 \n",
       "  346.442,1102.02 350.675,1102.52 354.908,1102.97 359.141,1103.38 363.374,1103.74 367.607,1104.07 371.84,1104.37 376.073,1104.64 380.306,1104.88 384.539,1105.09 \n",
       "  388.772,1105.29 393.005,1105.46 397.238,1105.62 401.471,1105.76 405.704,1105.89 409.937,1106 414.17,1106.11 418.403,1106.2 422.636,1106.28 426.869,1106.36 \n",
       "  431.102,1106.43 435.335,1106.49 439.568,1106.54 443.801,1106.59 448.034,1106.64 452.267,1106.68 456.5,1106.71 460.733,1106.74 464.966,1106.77 469.199,1106.8 \n",
       "  473.432,1106.82 477.665,1106.84 481.898,1106.86 486.131,1106.88 490.364,1106.9 494.597,1106.91 498.83,1106.92 503.063,1106.93 507.296,1106.94 511.529,1106.95 \n",
       "  515.762,1106.96 519.995,1106.97 524.228,1106.98 528.461,1106.98 532.694,1106.99 536.927,1106.99 541.16,1107 545.393,1107 549.626,1107 553.859,1107.01 \n",
       "  558.092,1107.01 562.325,1107.01 566.558,1107.02 570.791,1107.02 575.024,1107.02 579.257,1107.02 583.49,1107.02 587.723,1107.02 591.956,1107.03 596.189,1107.03 \n",
       "  600.422,1107.03 604.655,1107.03 608.888,1107.03 613.121,1107.03 617.354,1107.03 621.587,1107.03 625.82,1107.03 630.053,1107.03 634.286,1107.03 638.519,1107.03 \n",
       "  642.752,1107.03 646.985,1107.03 651.218,1107.03 655.451,1107.03 659.684,1107.03 663.917,1107.03 668.15,1107.03 672.383,1107.03 676.616,1107.04 680.849,1107.04 \n",
       "  685.082,1107.04 689.315,1107.04 693.548,1107.04 697.781,1107.04 702.014,1107.04 706.247,1107.04 710.48,1107.04 714.713,1107.04 718.946,1107.04 723.179,1107.04 \n",
       "  727.412,1107.04 731.645,1107.04 735.878,1107.04 740.111,1107.04 744.344,1107.04 748.577,1107.04 752.81,1107.04 757.043,1107.04 761.276,1107.04 765.509,1107.04 \n",
       "  769.742,1107.04 773.975,1107.04 778.208,1107.04 782.441,1107.04 786.674,1107.04 790.907,1107.04 795.14,1107.04 799.373,1107.04 803.606,1107.04 807.839,1107.04 \n",
       "  812.072,1107.04 816.305,1107.04 820.538,1107.04 824.771,1107.04 829.004,1107.04 833.237,1107.04 837.47,1107.04 841.703,1107.04 845.936,1107.04 850.169,1107.04 \n",
       "  854.402,1107.04 858.635,1107.04 862.868,1107.04 867.101,1107.04 871.334,1107.04 875.567,1107.04 879.8,1107.04 884.033,1107.04 888.266,1107.04 892.499,1107.04 \n",
       "  896.732,1107.04 900.965,1107.04 905.198,1107.04 909.431,1107.04 913.664,1107.04 917.897,1107.04 922.13,1107.04 926.363,1107.04 930.596,1107.04 934.829,1107.04 \n",
       "  939.062,1107.04 943.295,1107.04 947.528,1107.04 951.761,1107.04 955.994,1107.04 960.227,1107.04 964.46,1107.04 968.693,1107.04 972.926,1107.04 977.159,1107.04 \n",
       "  981.392,1107.04 985.625,1107.04 989.858,1107.04 994.091,1107.04 998.324,1107.04 1002.56,1107.04 1006.79,1107.04 1011.02,1107.04 1015.26,1107.04 1019.49,1107.04 \n",
       "  1023.72,1107.04 1027.95,1107.04 1032.19,1107.04 1036.42,1107.04 1040.65,1107.04 1044.89,1107.04 1049.12,1107.04 1053.35,1107.04 1057.59,1107.04 1061.82,1107.04 \n",
       "  1066.05,1107.04 1070.28,1107.04 1074.52,1107.04 1078.75,1107.04 1082.98,1107.04 1087.22,1107.04 1091.45,1107.04 1095.68,1107.04 1099.92,1107.04 1104.15,1107.04 \n",
       "  1108.38,1107.04 1112.61,1107.04 1116.85,1107.04 1121.08,1107.04 1125.31,1107.04 1129.55,1107.04 1133.78,1107.04 1138.01,1107.04 1142.25,1107.04 1146.48,1107.04 \n",
       "  1150.71,1107.04 1154.94,1107.04 1159.18,1107.04 1163.41,1107.04 1167.64,1107.04 1171.88,1107.04 1176.11,1107.04 1180.34,1107.04 1184.58,1107.04 1188.81,1107.04 \n",
       "  1193.04,1107.04 1197.27,1107.04 1201.51,1107.04 1205.74,1107.04 1209.97,1107.04 1214.21,1107.04 1218.44,1107.04 1222.67,1107.04 1226.91,1107.04 1231.14,1107.04 \n",
       "  1235.37,1107.04 1239.6,1107.04 1243.84,1107.04 1248.07,1107.04 1252.3,1107.04 1256.54,1107.04 1260.77,1107.04 1265,1107.04 1269.24,1107.04 1273.47,1107.04 \n",
       "  1277.7,1107.04 1281.93,1107.04 1286.17,1107.04 1290.4,1107.04 1294.63,1107.04 1298.87,1107.04 1303.1,1107.04 1307.33,1107.04 1311.57,1107.04 1315.8,1107.04 \n",
       "  1320.03,1107.04 1324.26,1107.04 1328.5,1107.04 1332.73,1107.04 1336.96,1107.04 1341.2,1107.04 1345.43,1107.04 1349.66,1107.04 1353.9,1107.04 1358.13,1107.04 \n",
       "  1362.36,1107.04 1366.59,1107.04 1370.83,1107.04 1375.06,1107.04 1379.29,1107.04 1383.53,1107.04 1387.76,1107.04 1391.99,1107.04 1396.23,1107.04 1400.46,1107.04 \n",
       "  1404.69,1107.04 1408.92,1107.04 1413.16,1107.04 1417.39,1107.04 1421.62,1107.04 1425.86,1107.04 1430.09,1107.04 1434.32,1107.04 1438.56,1107.04 1442.79,1107.04 \n",
       "  1447.02,1107.04 1451.25,1107.04 1455.49,1107.04 1459.72,1107.04 1463.95,1107.04 1468.19,1107.04 1472.42,1107.04 1476.65,1107.04 1480.89,1107.04 1485.12,1107.04 \n",
       "  1489.35,1107.04 1493.58,1107.04 1497.82,1107.04 1502.05,1107.04 1506.28,1107.04 1510.52,1107.04 1514.75,1107.04 1518.98,1107.04 1523.22,1107.04 1527.45,1107.04 \n",
       "  1531.68,1107.04 1535.91,1107.04 1540.15,1107.04 1544.38,1107.04 1548.61,1107.04 1552.85,1107.04 1557.08,1107.04 1561.31,1107.04 1565.55,1107.04 1569.78,1107.04 \n",
       "  1574.01,1107.04 1578.24,1107.04 1582.48,1107.04 1586.71,1107.04 1590.94,1107.04 1595.18,1107.04 1599.41,1107.04 1603.64,1107.04 1607.88,1107.04 1612.11,1107.04 \n",
       "  1616.34,1107.04 1620.57,1107.04 1624.81,1107.04 1629.04,1107.04 1633.27,1107.04 1637.51,1107.04 1641.74,1107.04 1645.97,1107.04 1650.21,1107.04 1654.44,1107.04 \n",
       "  1658.67,1107.04 1662.9,1107.04 1667.14,1107.04 1671.37,1107.04 1675.6,1107.04 1679.84,1107.04 1684.07,1107.04 1688.3,1107.04 1692.54,1107.04 1696.77,1107.04 \n",
       "  1701,1107.04 1705.23,1107.04 1709.47,1107.04 1713.7,1107.04 1717.93,1107.04 1722.17,1107.04 1726.4,1107.04 1730.63,1107.04 1734.87,1107.04 1739.1,1107.04 \n",
       "  1743.33,1107.04 1747.56,1107.04 1751.8,1107.04 1756.03,1107.04 1760.26,1107.04 1764.5,1107.04 1768.73,1107.04 1772.96,1107.04 1777.2,1107.04 1781.43,1107.04 \n",
       "  1785.66,1107.04 1789.89,1107.04 1794.13,1107.04 1798.36,1107.04 1802.59,1107.04 1806.83,1107.04 1811.06,1107.04 1815.29,1107.04 1819.53,1107.04 1823.76,1107.04 \n",
       "  1827.99,1107.04 1832.22,1107.04 1836.46,1107.04 1840.69,1107.04 1844.92,1107.04 1849.16,1107.04 1853.39,1107.04 1857.62,1107.04 1861.86,1107.04 1866.09,1107.04 \n",
       "  1870.32,1107.04 1874.55,1107.04 1878.79,1107.04 1883.02,1107.04 1887.25,1107.04 1891.49,1107.04 1895.72,1107.04 1899.95,1107.04 1904.19,1107.04 1908.42,1107.04 \n",
       "  1912.65,1107.04 1916.88,1107.04 1921.12,1107.04 1925.35,1107.04 1929.58,1107.04 1933.82,1107.04 1938.05,1107.04 1942.28,1107.04 1946.52,1107.04 1950.75,1107.04 \n",
       "  1954.98,1107.04 1959.21,1107.04 1963.45,1107.04 1967.68,1107.04 1971.91,1107.04 1976.15,1107.04 1980.38,1107.04 1984.61,1107.04 1988.85,1107.04 1993.08,1107.04 \n",
       "  1997.31,1107.04 2001.54,1107.04 2005.78,1107.04 2010.01,1107.04 2014.24,1107.04 2018.48,1107.04 2022.71,1107.04 2026.94,1107.04 2031.18,1107.04 2035.41,1107.04 \n",
       "  2039.64,1107.04 2043.87,1107.04 2048.11,1107.04 2052.34,1107.04 2056.57,1107.04 2060.81,1107.04 2065.04,1107.04 2069.27,1107.04 2073.51,1107.04 2077.74,1107.04 \n",
       "  2081.97,1107.04 2086.2,1107.04 2090.44,1107.04 2094.67,1107.04 2098.9,1107.04 2103.14,1107.04 2107.37,1107.04 2111.6,1107.04 2115.84,1107.04 2120.07,1107.04 \n",
       "  2124.3,1107.04 2128.53,1107.04 2132.77,1107.04 2137,1107.04 2141.23,1107.04 2145.47,1107.04 2149.7,1107.04 2153.93,1107.04 2158.17,1107.04 2162.4,1107.04 \n",
       "  2166.63,1107.04 2170.86,1107.04 2175.1,1107.04 2179.33,1107.04 2183.56,1107.04 2187.8,1107.04 2192.03,1107.04 2196.26,1107.04 2200.5,1107.04 2204.73,1107.04 \n",
       "  2208.96,1107.04 2213.19,1107.04 2217.43,1107.04 2221.66,1107.04 2225.89,1107.04 2230.13,1107.04 2234.36,1107.04 2238.59,1107.04 2242.82,1107.04 2247.06,1107.04 \n",
       "  2251.29,1107.04 2255.52,1107.04 2259.76,1107.04 2263.99,1107.04 2268.22,1107.04 2272.46,1107.04 2276.69,1107.04 2280.92,1107.04 2285.15,1107.04 2289.39,1107.04 \n",
       "  \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8202)\" style=\"stroke:#c271d2; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  177.122,427.682 181.355,631.489 185.588,814.914 189.821,979.997 194.054,1128.57 198.287,1262.29 202.52,1382.63 206.753,1446.71 210.986,1446.71 215.219,1446.71 \n",
       "  219.452,1446.71 223.685,1446.71 227.918,1446.71 232.151,1446.71 236.384,1446.71 240.617,1446.71 244.85,1446.71 249.083,1446.71 253.316,1446.71 257.549,1446.71 \n",
       "  261.782,1446.71 266.015,1446.71 270.248,1446.71 274.481,1446.71 278.714,1446.71 282.947,1446.71 287.18,1446.71 291.413,1446.71 295.646,1446.71 299.879,1446.71 \n",
       "  304.112,1446.71 308.345,1446.71 312.578,1446.71 316.811,1446.71 321.044,1446.71 325.277,1446.71 329.51,1446.71 333.743,1446.71 337.976,1446.71 342.209,1446.71 \n",
       "  346.442,1446.71 350.675,1446.71 354.908,1446.71 359.141,1446.71 363.374,1446.71 367.607,1446.71 371.84,1446.71 376.073,1446.71 380.306,1446.71 384.539,1446.71 \n",
       "  388.772,1446.71 393.005,1446.71 397.238,1446.71 401.471,1446.71 405.704,1446.71 409.937,1446.71 414.17,1446.71 418.403,1446.71 422.636,1446.71 426.869,1446.71 \n",
       "  431.102,1446.71 435.335,1446.71 439.568,1446.71 443.801,1446.71 448.034,1446.71 452.267,1446.71 456.5,1446.71 460.733,1446.71 464.966,1446.71 469.199,1446.71 \n",
       "  473.432,1446.71 477.665,1446.71 481.898,1446.71 486.131,1446.71 490.364,1446.71 494.597,1446.71 498.83,1446.71 503.063,1446.71 507.296,1446.71 511.529,1446.71 \n",
       "  515.762,1446.71 519.995,1446.71 524.228,1446.71 528.461,1446.71 532.694,1446.71 536.927,1446.71 541.16,1446.71 545.393,1446.71 549.626,1446.71 553.859,1446.71 \n",
       "  558.092,1446.71 562.325,1446.71 566.558,1446.71 570.791,1446.71 575.024,1446.71 579.257,1446.71 583.49,1446.71 587.723,1446.71 591.956,1446.71 596.189,1446.71 \n",
       "  600.422,1446.71 604.655,1446.71 608.888,1446.71 613.121,1446.71 617.354,1446.71 621.587,1446.71 625.82,1446.71 630.053,1446.71 634.286,1446.71 638.519,1446.71 \n",
       "  642.752,1446.71 646.985,1446.71 651.218,1446.71 655.451,1446.71 659.684,1446.71 663.917,1446.71 668.15,1446.71 672.383,1446.71 676.616,1446.71 680.849,1446.71 \n",
       "  685.082,1446.71 689.315,1446.71 693.548,1446.71 697.781,1446.71 702.014,1446.71 706.247,1446.71 710.48,1446.71 714.713,1446.71 718.946,1446.71 723.179,1446.71 \n",
       "  727.412,1446.71 731.645,1446.71 735.878,1446.71 740.111,1446.71 744.344,1446.71 748.577,1446.71 752.81,1446.71 757.043,1446.71 761.276,1446.71 765.509,1446.71 \n",
       "  769.742,1446.71 773.975,1446.71 778.208,1446.71 782.441,1446.71 786.674,1446.71 790.907,1446.71 795.14,1446.71 799.373,1446.71 803.606,1446.71 807.839,1446.71 \n",
       "  812.072,1446.71 816.305,1446.71 820.538,1446.71 824.771,1446.71 829.004,1446.71 833.237,1446.71 837.47,1446.71 841.703,1446.71 845.936,1446.71 850.169,1446.71 \n",
       "  854.402,1446.71 858.635,1446.71 862.868,1446.71 867.101,1446.71 871.334,1446.71 875.567,1446.71 879.8,1446.71 884.033,1446.71 888.266,1446.71 892.499,1446.71 \n",
       "  896.732,1446.71 900.965,1446.71 905.198,1446.71 909.431,1446.71 913.664,1446.71 917.897,1446.71 922.13,1446.71 926.363,1446.71 930.596,1446.71 934.829,1446.71 \n",
       "  939.062,1446.71 943.295,1446.71 947.528,1446.71 951.761,1446.71 955.994,1446.71 960.227,1446.71 964.46,1446.71 968.693,1446.71 972.926,1446.71 977.159,1446.71 \n",
       "  981.392,1446.71 985.625,1446.71 989.858,1446.71 994.091,1446.71 998.324,1446.71 1002.56,1446.71 1006.79,1446.71 1011.02,1446.71 1015.26,1446.71 1019.49,1446.71 \n",
       "  1023.72,1446.71 1027.95,1446.71 1032.19,1446.71 1036.42,1446.71 1040.65,1446.71 1044.89,1446.71 1049.12,1446.71 1053.35,1446.71 1057.59,1446.71 1061.82,1446.71 \n",
       "  1066.05,1446.71 1070.28,1446.71 1074.52,1446.71 1078.75,1446.71 1082.98,1446.71 1087.22,1446.71 1091.45,1446.71 1095.68,1446.71 1099.92,1446.71 1104.15,1446.71 \n",
       "  1108.38,1446.71 1112.61,1446.71 1116.85,1446.71 1121.08,1446.71 1125.31,1446.71 1129.55,1446.71 1133.78,1446.71 1138.01,1446.71 1142.25,1446.71 1146.48,1446.71 \n",
       "  1150.71,1446.71 1154.94,1446.71 1159.18,1446.71 1163.41,1446.71 1167.64,1446.71 1171.88,1446.71 1176.11,1446.71 1180.34,1446.71 1184.58,1446.71 1188.81,1446.71 \n",
       "  1193.04,1446.71 1197.27,1446.71 1201.51,1446.71 1205.74,1446.71 1209.97,1446.71 1214.21,1446.71 1218.44,1446.71 1222.67,1446.71 1226.91,1446.71 1231.14,1446.71 \n",
       "  1235.37,1446.71 1239.6,1446.71 1243.84,1446.71 1248.07,1446.71 1252.3,1446.71 1256.54,1446.71 1260.77,1446.71 1265,1446.71 1269.24,1446.71 1273.47,1446.71 \n",
       "  1277.7,1446.71 1281.93,1446.71 1286.17,1446.71 1290.4,1446.71 1294.63,1446.71 1298.87,1446.71 1303.1,1446.71 1307.33,1446.71 1311.57,1446.71 1315.8,1446.71 \n",
       "  1320.03,1446.71 1324.26,1446.71 1328.5,1446.71 1332.73,1446.71 1336.96,1446.71 1341.2,1446.71 1345.43,1446.71 1349.66,1446.71 1353.9,1446.71 1358.13,1446.71 \n",
       "  1362.36,1446.71 1366.59,1446.71 1370.83,1446.71 1375.06,1446.71 1379.29,1446.71 1383.53,1446.71 1387.76,1446.71 1391.99,1446.71 1396.23,1446.71 1400.46,1446.71 \n",
       "  1404.69,1446.71 1408.92,1446.71 1413.16,1446.71 1417.39,1446.71 1421.62,1446.71 1425.86,1446.71 1430.09,1446.71 1434.32,1446.71 1438.56,1446.71 1442.79,1446.71 \n",
       "  1447.02,1446.71 1451.25,1446.71 1455.49,1446.71 1459.72,1446.71 1463.95,1446.71 1468.19,1446.71 1472.42,1446.71 1476.65,1446.71 1480.89,1446.71 1485.12,1446.71 \n",
       "  1489.35,1446.71 1493.58,1446.71 1497.82,1446.71 1502.05,1446.71 1506.28,1446.71 1510.52,1446.71 1514.75,1446.71 1518.98,1446.71 1523.22,1446.71 1527.45,1446.71 \n",
       "  1531.68,1446.71 1535.91,1446.71 1540.15,1446.71 1544.38,1446.71 1548.61,1446.71 1552.85,1446.71 1557.08,1446.71 1561.31,1446.71 1565.55,1446.71 1569.78,1446.71 \n",
       "  1574.01,1446.71 1578.24,1446.71 1582.48,1446.71 1586.71,1446.71 1590.94,1446.71 1595.18,1446.71 1599.41,1446.71 1603.64,1446.71 1607.88,1446.71 1612.11,1446.71 \n",
       "  1616.34,1446.71 1620.57,1446.71 1624.81,1446.71 1629.04,1446.71 1633.27,1446.71 1637.51,1446.71 1641.74,1446.71 1645.97,1446.71 1650.21,1446.71 1654.44,1446.71 \n",
       "  1658.67,1446.71 1662.9,1446.71 1667.14,1446.71 1671.37,1446.71 1675.6,1446.71 1679.84,1446.71 1684.07,1446.71 1688.3,1446.71 1692.54,1446.71 1696.77,1446.71 \n",
       "  1701,1446.71 1705.23,1446.71 1709.47,1446.71 1713.7,1446.71 1717.93,1446.71 1722.17,1446.71 1726.4,1446.71 1730.63,1446.71 1734.87,1446.71 1739.1,1446.71 \n",
       "  1743.33,1446.71 1747.56,1446.71 1751.8,1446.71 1756.03,1446.71 1760.26,1446.71 1764.5,1446.71 1768.73,1446.71 1772.96,1446.71 1777.2,1446.71 1781.43,1446.71 \n",
       "  1785.66,1446.71 1789.89,1446.71 1794.13,1446.71 1798.36,1446.71 1802.59,1446.71 1806.83,1446.71 1811.06,1446.71 1815.29,1446.71 1819.53,1446.71 1823.76,1446.71 \n",
       "  1827.99,1446.71 1832.22,1446.71 1836.46,1446.71 1840.69,1446.71 1844.92,1446.71 1849.16,1446.71 1853.39,1446.71 1857.62,1446.71 1861.86,1446.71 1866.09,1446.71 \n",
       "  1870.32,1446.71 1874.55,1446.71 1878.79,1446.71 1883.02,1446.71 1887.25,1446.71 1891.49,1446.71 1895.72,1446.71 1899.95,1446.71 1904.19,1446.71 1908.42,1446.71 \n",
       "  1912.65,1446.71 1916.88,1446.71 1921.12,1446.71 1925.35,1446.71 1929.58,1446.71 1933.82,1446.71 1938.05,1446.71 1942.28,1446.71 1946.52,1446.71 1950.75,1446.71 \n",
       "  1954.98,1446.71 1959.21,1446.71 1963.45,1446.71 1967.68,1446.71 1971.91,1446.71 1976.15,1446.71 1980.38,1446.71 1984.61,1446.71 1988.85,1446.71 1993.08,1446.71 \n",
       "  1997.31,1446.71 2001.54,1446.71 2005.78,1446.71 2010.01,1446.71 2014.24,1446.71 2018.48,1446.71 2022.71,1446.71 2026.94,1446.71 2031.18,1446.71 2035.41,1446.71 \n",
       "  2039.64,1446.71 2043.87,1446.71 2048.11,1446.71 2052.34,1446.71 2056.57,1446.71 2060.81,1446.71 2065.04,1446.71 2069.27,1446.71 2073.51,1446.71 2077.74,1446.71 \n",
       "  2081.97,1446.71 2086.2,1446.71 2090.44,1446.71 2094.67,1446.71 2098.9,1446.71 2103.14,1446.71 2107.37,1446.71 2111.6,1446.71 2115.84,1446.71 2120.07,1446.71 \n",
       "  2124.3,1446.71 2128.53,1446.71 2132.77,1446.71 2137,1446.71 2141.23,1446.71 2145.47,1446.71 2149.7,1446.71 2153.93,1446.71 2158.17,1446.71 2162.4,1446.71 \n",
       "  2166.63,1446.71 2170.86,1446.71 2175.1,1446.71 2179.33,1446.71 2183.56,1446.71 2187.8,1446.71 2192.03,1446.71 2196.26,1446.71 2200.5,1446.71 2204.73,1446.71 \n",
       "  2208.96,1446.71 2213.19,1446.71 2217.43,1446.71 2221.66,1446.71 2225.89,1446.71 2230.13,1446.71 2234.36,1446.71 2238.59,1446.71 2242.82,1446.71 2247.06,1446.71 \n",
       "  2251.29,1446.71 2255.52,1446.71 2259.76,1446.71 2263.99,1446.71 2268.22,1446.71 2272.46,1446.71 2276.69,1446.71 2280.92,1446.71 2285.15,1446.71 2289.39,1446.71 \n",
       "  \n",
       "  \"/>\n",
       "<path clip-path=\"url(#clip8200)\" d=\"\n",
       "M1963.16 433.164 L2280.76 433.164 L2280.76 130.764 L1963.16 130.764  Z\n",
       "  \" fill=\"#ffffff\" fill-rule=\"evenodd\" fill-opacity=\"1\"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#000000; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1963.16,433.164 2280.76,433.164 2280.76,130.764 1963.16,130.764 1963.16,433.164 \n",
       "  \"/>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#009af9; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,191.244 2131.16,191.244 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 208.744)\" x=\"2155.16\" y=\"208.744\">x_1</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#e26f46; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,251.724 2131.16,251.724 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 269.224)\" x=\"2155.16\" y=\"269.224\">x_2</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#3da44d; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,312.204 2131.16,312.204 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 329.704)\" x=\"2155.16\" y=\"329.704\">x_3</text>\n",
       "</g>\n",
       "<polyline clip-path=\"url(#clip8200)\" style=\"stroke:#c271d2; stroke-width:4; stroke-opacity:1; fill:none\" points=\"\n",
       "  1987.16,372.684 2131.16,372.684 \n",
       "  \"/>\n",
       "<g clip-path=\"url(#clip8200)\">\n",
       "<text style=\"fill:#000000; fill-opacity:1; font-family:Arial,Helvetica Neue,Helvetica,sans-serif; font-size:48px; text-anchor:start;\" transform=\"rotate(0, 2155.16, 390.184)\" x=\"2155.16\" y=\"390.184\">x_4</text>\n",
       "</g>\n",
       "</svg>\n"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(solutions_new[1,:], label=\"x_1\")\n",
    "plot!(solutions_new[2,:], label=\"x_2\")\n",
    "plot!(solutions_new[3,:], label=\"x_3\")\n",
    "plot!(solutions_new[4,:], label=\"x_4\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "447.22195789401366"
     ]
    }
   ],
   "source": [
    "a=1\n",
    "for i in 1:100000\n",
    "    a = a + 1/a\n",
    "end\n",
    "print(a)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.3.1",
   "language": "julia",
   "name": "julia-1.3"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.3.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plot_ode.jl <==
using DifferentialEquations
using Plots

function gd!(dx, x, p, t)
  s = 0.1
  matrix = [1 -s/2; s/2 1]
  matrix_inverse = inv(matrix)
  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]
  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]
end

function gd_discrete(ini_solution, num_iter)
  s = 0.1
  solutions = zeros(2, num_iter)
  current_solution = copy(ini_solution)
  for i in 1:num_iter
    solutions[:,i] = current_solution
    current_solution[1] -= s * (current_solution[2]+current_solution[1])
    current_solution[2] -= -s * current_solution[1]
  end
  return solutions
end

function pgd!(dx, x, p, t)
  s = 0.1
  matrix = [1 s/2; -s/2 1]
  matrix_inverse = inv(matrix)
  dx[1] = - matrix_inverse[1,1] * x[2] + matrix_inverse[1,2] * x[1]
  dx[2] = - matrix_inverse[2,1] * x[2] + matrix_inverse[2,2] * x[1]
end

x0 = [-1.0;1.0]
tspan = (0.0,30.0)

solutions_gd = gd_discrete(x0, 100)


# prob_gd = ODEProblem(gd!,x0,tspan)
# sol_gd = solve(prob_gd)

# prob_pgd = ODEProblem(pgd!,x0,tspan)
# sol_pgd = solve(prob_pgd)

plot(sol_gd, vars=(1,2), color=:red)
plot(solutions_gd)
# plot(sol_pgd, vars=(1,2), color=:blue)
savefig("gd_test.png")

